Cluster-Based Random Forest Visualization and Interpretation

Random forests are a machine learning method used to automatically classify datasets and consist of a multitude of decision trees. While these random forests often have higher performance and generalize better than a single decision tree, they are also harder to interpret. This paper presents a visualization method and system to increase interpretability of random forests. We cluster similar trees which enables users to interpret how the model performs in general without needing to analyze each individual decision tree in detail, or interpret an oversimplified summary of the full forest. To meaningfully cluster the decision trees, we introduce a new distance metric that takes into account both the decision rules as well as the predictions of a pair of decision trees. We also propose two new visualization methods that visualize both clustered and individual decision trees: (1) The Feature Plot, which visualizes the topological position of features in the decision trees, and (2) the Rule Plot, which visualizes the decision rules of the decision trees. We demonstrate the efficacy of our approach through a case study on the "Glass" dataset, which is a relatively complex standard machine learning dataset, as well as a small user study.

==> anc/Interviews/Interview1NotesFromInterviewer1.txt <==
14:04 03/03/2025

Visualization for machine learning
-> What is this exactly.

14:05 03/03/2025 start of explanation


14:12 03/03/2025 General explanation finished

14:14 03/03/2025 Start.

Looking at left side, trying to understand how visualization matches. 

Drag not clear, because it can't be down from the side.
-Needs instructyions on how to do it.
--Thought you could drag them around

Misclassification is not *that* intuitive to me, but with explanation definitely makes sense.

Cluster change
-I don't really understand the axis.
-Needs explanation of what the chart means.
--*Interviewer note notes: Might be unfamiliar with clustering*

Decision tree cluster view
-Using bottom view for classes. *Interviewer note: might not understand nuance*

Decision tree view
-Wanting to scroll down, but instead it zooms in and out.
-See the decisions when hovering over. 
-Here are the misclassifications again.
-When you look at this box, left side is under 42, other is over 42.
--Visualized with this line



-Check filtering


-----------------Dataset glass---------
14:24 03/03/2025

Most importnat features:
-Probably the one on top here.
---Ah no, it's small
-Maybe the decision tree view helps to see the first features
*Interviewer note: Not too confident*

-Uses decisions trees to find the one with highest accuracy. Tree 30. See Topmost feature: Magnesium. But it's just a guess.

How well is the model performing.
Answer: Quite good. As you can see accuracy of 84%
--Which is quite nice for classification, don't know how many classes. Performs very hood.

Which class is misclassified the most
-Is using classes view. 
--Look at row with biggest bar that doesn't belong to color of the box.
-Maybe the containers
--Ah, hovering shows the percentage.
*Interviewer note: Right strategy, but not confident*

Answer: Building

-Little confusing, only looked at end tail of bar. Didn't look at the first part.

How does the model decide that an instance belongs to class “headlamps”?
-Can take a look at the trees once again.
--Look where it is. Follow the path.

*Interviewer note: Very much trying to use all the views, but does not understand well how they are linked.*
--Not entirely sure how to interpret this one.

What are the factors resulting in misclassification of Building
-Can probably select this one (building)
*Interviewer note: Using decision tree view again.*
*Interviewer note: Filtering seems usefull*
-Seems to be quite complex with a lot of decisions.
-Misclassications here with those boxes.
-Some paths that do not lead to a lot, but some paths that are confusing to the model.
-Some are easier
-It's probably a combination of the features.


How representative are the clusters shown of the underlying decision forest?
*Interviewer note: Needed some additional explanation.*
-English is not so good. not enough knowledge.
-Can't tell, don't know what is meant here.

14:36 03/03/2025 End of task and recording

*Interviewer note: Question about the survey:*
Extrapolation => What does it mean

















==> anc/Interviews/Interview1NotesFromInterviewer2.txt <==
Person 1
# Test
looking at the left side. try to understand how the visualization interaction changes via hovering by interacting with features

- cursor shape is confusing on the features
- learns how to filter

- looks at misclassfication. not that intuitive without the explaination
- changes the cluster numbers to increause the number of clusters
	does not understand the axis but asked about it

- skipped projection

- test the interactions in the middle
	understands the tooltip in the middle for classification and misclassification
- part of the trees are hidden so he drags it to look at the trees
	did not expect zooming but have expected scrolling, but drag is okay
	checks hover interactions
	see the splitpoints on mouseover and also understands how split happens with left and right side
	sees also the missclassification

max explains the class selection

# questions
Interviewer 1 asks 1. question
	what are the most important features:
	understands on top
	maybe tree helps? knows it is the first feature but maybe hard when their is ambiguity
	would look at single trees and which one the highest accuracy and see at the top feature there
	-> Mg just a guess
	now looks at the feature chart

2.
- quite good accuracy of 0.84, quite nice but not sure how many classes


3. 
- looks at colors in the chart, look at biggest bar whith different colors
	tableware and heatlamps are perfect, containers has a missclassify, notices the hover
	containers has 11, but know notice the first missclassify, -> so building, omnly looked at the tail of the bar

4. 
- looks at trees
- and their following the split points/path. from bottom to the top of the tree
- sees changes in the rules but not sure how to interpret that

5. missclassify building
- looks again on the trees, zooms in, on a case where their is missclassi,
. complex a lot of decsions
- looks at boxes in th tree
- understands that there are rules with combinations of the features that confuse the model

6-
- what does representative means
- not enough knowledge
- can not easily tell


- asks for extrapolation
- no questions and no remarks

==> anc/Interviews/Interview2NotesFromInterviewer2.txt <==
Participant 2

- start by looking at features (counts them)
- also looks at classes, see that he can minimize
- checks the colors and the cluster interaction
- checks the x-axis for the min cluster, correctly understand its, nice way of defining the cluster size
	trys both min and max case of the interaction
- goes back to start sees the 5 clusters, sees that he can select them
	numbering of clusters strange (tree number)

- asks if you can select the number of trees for the model
- checks the depth with the feature plot
- wants to know what one level is in the feature plot
	-> Interviewer 1 pin points to the trees
- feature plot sorted according to the features in the dataset
- confused why feature 1 is never used in the beginning for the 1. level
- we explain the levels based on depth

- rule plot is about the features, number according to the features
- Interviewer 1 p explains the visualization
- collumns are 3, each collumn is a class
- notice the class selection in the rule plot, nice to have
	also notice the highlighting in the other views for a class selection

- interacts with a single tree, notice the thresholdl(split point)	
- notice zoom
- i explain the screen sizing
- good to have a look at a single tree and the desciosn

- wondering how the clusters evolve
Interviewer 1 p explains the similarity and the clustering
- noticed the central tree
- Interviewer 1 p explains the drag for feature range because he missed it
- he test it
-> can I change it to a 0 range. maybe to exclude a feature? 
- and also click on a class to filter class


- we switch to glass

- 1. 
	counts features
	looks at the clusters
	reduces the number of clusters to make it easier
	some are important
	asks if just one or if they are more than 1
	iron is not important because tiny in feature plot
	the frist one is important because it lloks larger int the feature plot but
		would be great to see the actual numbers of percentage they take up
		not sure if the features are ranked
	maybe have a look at the right side 
	looks at the central cluster
	maybe it is Al because it is the first in the central or number 6
	still thinks RI

2. 
	looks around in the features and trees
	looks at acuracy, but of the central tree 0.822
	looks at porjections
	forgot about the test accuracy
	something about 82%, although the clusters are different
	now notice the test accuracy 84%, not sure why it differs from the tree
	but yes 84% test accuracy, more meaningful lthe the tree

3.
	interacts with classes
	select the 1 class
	wonders how to get to the missclassifcations
	uses the mouseover in the clusters to have a look at the misclassifcation
	deslects first class
	notice difference between building float and building
	changes number of clusters
	tableware, headlamps classifcation accuracy seesm lower in one of the clusters
	building float works good,
	building also works good
	forgets that the collumns are the classes
	4-6 seem not so good
	now notice different beteeen relative and absolute value
	notice that they are not so present
	choose headlamps becaue of 65% and the others are higher

4.
	select headlamps
	and looks at the trees
	reduces the number of trees in a cluster and looks at just this 1 cluster
	would need to look at a lot of features and go down the path
	also several paths in one tree 
	focuses a lot of the centroid
	looks cloose  at the features
	5 features are envolved
	comapres it with one fo the major class bulding float
	the leaves also seems to be far apart so many rules for this, maybe difficult to classify

5. 
more tricky
placs around with the selection
still has headlamp selected
changes feature range of RI
not sure how to get information about the misclassification
mouseover with the bar charts
asks again for the question
not sure how to use the information of the features


6.
- need to rephrase the question
looks at projection, clustering is somehow working
the clusters are a bit seperated
- changes to 3 clusters, then 5
- the clustering is working, some overlap in the projection

- Form
in the beinning complicated because of many features (interactions, etc.), but this is also good
- complex questions in the form, need to read them twice

bit overwhelmed in the beginning, if you know decison trees, but have so many visualizaitons and interactions

takes some time to use the benefits of the system, 10 minutes maybe not enough

maybe add more numbers like for feature importance take the sum
tooltip dificult to get the small classes (misclassification)
	maybe have a different presentation for the tooltops of the small classes
	-> but he did not noticed the misclassificaiton in the classes chart

==> anc/Interviews/Interview2NotesfromInterviewer1.txt <==
09:59 10/03/2025



10:06 10/03/2025
Start of explanation

10:07 10/03/2025
Start of new viz explanation

10:10 10/03/2025
End of explanation

10:11 10/03/2025
Start of screen share.

6 Paramaters
Can minimize maximize it
3 different calsses with clusters


Can decide how many clusters I want to have.
Here I have "10 clusters"?
--Ah the minimal size of clusters?
----Unclear what it is. 
----Clear after some looking into it.
*Interviewer note: Clustering interaction seems to be inverted. People are not used to this. They like selecting the amount of clusters more.*

Very structured way of going through it.


---middle components---
I can select the clusters
See interaction
---Why is cluster not named 1,2,3,4,5?
-----Not clear that this corespond to tree 3.
-----This makes sense.

--Can I set how many trees I want to generate? 
---Input directly back to the code.
-There are 4 different lines (rows in feature plot), unsure what they are initially.
*Interviewer note: This needs a bit of extra extra explanation. Was not clear from the presentation alone.* 
--Sorted according to the features.

*Interviewer note:: Very interested and trying to understand Feature plot completely*
----Notices that there is a gap between feature
*Interviewer note: Participant found it quite hard to grasp rows, did it it with additional explanation.*

Ruleplot
*Interviewer note: Needs some extra explanation for details..*
-Can select one class, only get information about this one.

*Interviewer note: Comparison to previous interview, a lot more experimentation in the initial view and trying to understand everything.*

10:25 10/03/2025
Decision tree view: Very close look.
*Interviewer note: Seems intuitively understandable.*
*Interviewer note: Little unintuitive that it can be moved.*

Nice to select and see a specific selection.


Unclear how initial cluster is obtained.
*Interviewer note: Wanted more details on what is there.*
-Ah, also see the centeral tree of the cluster.


*Interviewer note: Filtering possibility is missed again. Also not direct in presentation*

-Explained
Might be a feature to exclude a feature completely.

-Can also see the range.

-------------------------------
----Start of proper experiment--
-------------------------------

*Most important feature in the model*
-I now have 9 features.
-6different clusters
---Let's see what happens if I reduce, then I have less things to look at.

-Looking through the features one by one
-These are the values, not the feature importance.
*Interviewer note: Forgot that these are at the top of the trees.*
-For cluster 17, it is Barium

--Change back to 6 clusters.
-Goes towards the largest clusters at the first level, but isn't quite sure that this is the important things to do.
-Goes through quite a few of them to see per feature
--Iron is not important, because it's tiny (small total width)
--First one (Refractive index), major importance
---After prompting on strategy: If I sum the area, it's quite large.
----Might be nice to have a number (for area estimation).
---First feature seems to have the highest feature. Might be that features are ordered according to their rank.
----Maybe I should have a look at the right side to see where they are used.


*Interviewer note: From decision tree: Top most seems to be more important here intuitively, does not transfer to the feature plot directly. Might be experience.*

*How well is the model performing*
-Tries to find the right spots
-Looks at trees for the accuracy (not classes). Is something around 82%
--Looking at average, well not average, but approximiately.
--Looks at other visualizations.
---Projection. Seems to be different clusters. If I only take some trees the results might be difficult.

-Ah here is also a value. Test accuracy is 84%. Don't know why this differs.
--Well but this is just a...
--It's written here, it's 84%. More meaningfull than for 1 cluster, even if it's the central tree.


*Which class is misclassified the most*
*Interviewer note: Intuitive -> Select all classes by pressing on left.*
-Hovering: More information when hovering. Haven't seen this information before. 
--Class names are slightly confusing.

*Interviewer note: -Selecting/deselecting classes seems to be intuitive*

*Interviewer note: Participant is really looking for numbers.* 
"Ah building is a different parameter".
Hovering over them is not working very good for this cluster.

Going for less clusters so I have less to look at.

"This class here (Tableware) is not..."
-I'm a bit confused...." (tries to understand the numbers in the decision paths)

In the first classes, this is working pretty good, for the major part of it.
For the second class it's working relativey good.
Looking at numbers in paths.
Ah, it might be the relative value, not the absolute one. 

Headlamps: only get here 65%.
*Interviewer note: Participant looks at 3 different clusters for a while to make sense of it.*

For the others I get 70% or 80%

*How does the model decide that an instance belongs to class headlamps*

-Reduces the number of trees.
(Uses decision tree view)
--It's in the deeper parts of the trees. Level 6 or so. 
--Have to go through many paramaters to decide it.

(Promts for input whether this is correct)
Uses the trees themselves to go through complexity.

-Buildings are clusters, headlamps are really far apart. There are many positions where it ends.
--Class that is difficult to clarify.

*Why is building getting misclassiffied*
-Okay, that is a bit more tricky.

--Tries to do this via the decision tree view initially.
--Tries changing the feature values

-"Not exactly sure how I get information about the misclassification."
*Interviewer note: Classes view is not clear that this can be used. Looking into headlamps => Building, but this class is not misclassified.*
*Interviewer note: Question is understood, but very focused on building => Headlamps which never happens.*

*Interviewer note: Cannot be solved by the participant as they are looking into a misclassification that never happened.*


*How representative are the clusters of the underlying forest*
--Would have a look at the projection.
---Of course it's two dimensional now.
---It's somehow working now, it seems to be at least a bit apart.
---If we change the amount of clusters...
-----Seems to be working. There is some overlap in the projection, but they seem to be apart.


It's a bit complciated in the beginning, but it has a lot of features which is generally a good thing

-------------------------
---Post study comments---
-------------------------

It's a bit overwhelming at the beginning. Might take some time to practise with it. To really use all the features.
-Could be better if there were some more numbers coming out. For example feature importance. 
--Precise numbers might help.

Even though I knew random forests, it's still tricky to start working with compelx system after such a short system. Might be easier if you are a bit more familiar with it, because there are a lot of features hidden there.

Reiterate: Might be helpfull to have more numbers.
-Hovering: Difficult to catch the small classes.

11:13 10/03/2025: Finished

==> anc/code/RandomForestVis/README.md <==
# RandomForestVis

This repository contains the code for the Random Forest visual analytics system of the VIS 2025 full paper 
"Cluster-Based Random Forest Visualization and Interpretation" by Max Sondag, Christofer Meinecke, Dennis Collaris, Tatiana von Landesberger, and Stef van den Elzen.

## Backend Dependencies
(Windows: Do this in Git Bash)

Create a virtual environemnt with: 
```
python -m venv random-forest-backend
```

Activation: 
```
source random-forest-backend/bin/activate
Windows: source random-forest-backend/Scripts/activate
```

Install with: 
```
pip install -r backend/requirements.txt
```

You can probably use newer versions of python and the libraries but the evaluation was conducted with python 3.12.8 and the versions given in the ```backend/requirements.txt```. This is mostly important because of loading scikit-learn models between major versions.

## Development environment 

First install the package dependencies with:

```
$ npm install
```

Build with:

```
$ npm run build
```

And run a development server with:
```
$ cd backend/
$ python backend/fastapi-rf.py
```

and 
```
$ npm run serve
```

## Upload Data
Accepted are csv files with ",", ";", "|", or "\t" as delimiter. The target class needs to be the last column.


# Windows installation##
Install Git Bash: https://git-scm.com/downloads
Install Python (Tested with 3.12.8), make sure to specify the versions in the command if you are using multiple python versions)  https://www.python.org/downloads/release/python-3128/
-Add Python to environment variables
-Tick py launcher
Install Node.js (Tested with v22.17.1) https://nodejs.org/en/download
-Tick Automatically install the necessary tools (Required for C++ from sci-kit)
Install Microsoft Build Tools for Visual Studio https://visualstudio.microsoft.com/visual-cpp-build-tools/
-Tick Desktop development with C++
-Tick Node.js build tools

==> anc/code/RandomForestVis/backend/fastapi-rf.py <==
from fastapi import FastAPI, Request, UploadFile, File, HTTPException
from fastapi.staticfiles import StaticFiles
import uvicorn
from fastapi.middleware.cors import CORSMiddleware
from starlette.responses import FileResponse
from fastapi.responses import ORJSONResponse
from fastapi.middleware.gzip import GZipMiddleware

import pandas as pd
import numpy as np 
import os
#import io
import joblib
import json
import csv
import multiprocessing as mp

from sklearn.model_selection import train_test_split
from sklearn.ensemble import RandomForestClassifier
from sklearn.tree import _tree
from sklearn.preprocessing import MinMaxScaler
from sklearn.metrics import accuracy_score

from sklearn.decomposition import PCA
from sklearn.manifold import MDS
from sklearn.manifold import TSNE
import umap.umap_ as umap

#from scipy.spatial.distance import squareform
from scipy.cluster.hierarchy import linkage, fcluster
from dynamicTreeCut import cutreeHybrid

import copy
import time
import logging

import orjson
import mmap

# Configure Time logging
logging.basicConfig(filename='time_measurements.log', level=logging.INFO, format='%(asctime)s - %(message)s')

app = FastAPI(default_response_class=ORJSONResponse)

origins = ["http://127.0.0.1:3030", "http://127.0.0.1:8080", "http://localhost:3030", "http://localhost:8080"]

app.add_middleware(
    CORSMiddleware,
    allow_origins=origins,
    allow_credentials=True,
    allow_methods=["GET", "POST", "OPTIONS"],
    allow_headers=["*"]
)

app.add_middleware(GZipMiddleware, minimum_size=1000)

# serves static files
app.mount("/static", StaticFiles(directory="static"), name="static")


### Static Files ####
@app.get("/")
def root():
    return FileResponse('../dist/index.html')


@app.get("/{file_path:path}")
async def serve_dist_files(file_path: str):
    file_location = f"../dist/{file_path}"
    
    # Check if the requested file exists
    if not os.path.exists(file_location):
        raise HTTPException(status_code=404, detail="File not found")
    
    return FileResponse(file_location)    

# get classification, missclassication for each tree, also counts for each node the type of data samples that goes through it
def get_tree_classification_data(tree, i, X, y):
    counts = get_data_in_tree(tree, X, y)

    class_names = np.unique(y).tolist()
    class_lookup = {}
    # numerical class names can differ from their index e.g. glass dataset 6 classes but one is called 7. 
    # so, we work with the index of a class
    for idx, class_name in enumerate(class_names):
        class_lookup[class_name] = idx

    tree_terminal_nodes = tree.apply(X)
    predictions = tree.predict(X)
    y = [class_lookup[int(true_label)] for true_label in y]
    tree_accuracy = accuracy_score(y, predictions)

    # Initialize dictionaries to count samples in each leaf
    leaf_node_counts = {}
    correct_predictions_counts = {}
    wrong_predictions_counts = {}
    for node, prediction, true_label in zip(tree_terminal_nodes, predictions, y):
        true_label = int(true_label)
        pred = int(prediction)   
        if node not in leaf_node_counts:
            leaf_node_counts[node] = 0
            correct_predictions_counts[node] = 0
            wrong_predictions_counts[node] = {"count": 0}
    
        leaf_node_counts[node] += 1
        if pred == true_label:
            correct_predictions_counts[node] += 1 
        else:
            if true_label not in wrong_predictions_counts[node]:
                wrong_predictions_counts[node][true_label] = {"count": 0}
            
            wrong_predictions_counts[node]["count"] += 1
            wrong_predictions_counts[node][true_label]["count"] += 1
            if prediction not in wrong_predictions_counts[node][true_label]:
                wrong_predictions_counts[node][true_label][pred] = 0
            wrong_predictions_counts[node][true_label][pred] += 1    

    classification = {"values": counts, "accuracy": tree_accuracy, "correct_predictions_counts": correct_predictions_counts, "wrong_predictions_counts": wrong_predictions_counts}

    return classification

# counts for each node the type of data samples that goes through it
def get_data_in_tree(clf, X, y):
    # Get the node indicator (i.e., the decision path) for the test samples
    node_indicator = clf.decision_path(X)

    # Initialize a counter array with shape (number of nodes, number of classes)
    num_nodes = clf.tree_.node_count
    class_names = np.unique(y).tolist()
    num_classes = len(class_names)
    counts = np.zeros((num_nodes, num_classes))
    class_lookup = {}
    # numerical class names can differ from their index e.g. glass dataset 6 classes but one is called 7. 
    # so, we work with the index of a class
    for idx, class_name in enumerate(class_names):
        class_lookup[class_name] = idx

    # Increment the count for each class at each node
    for sample_id in range(len(X)):
        node_index = node_indicator.indices[node_indicator.indptr[sample_id]:node_indicator.indptr[sample_id + 1]]
        for node_id in node_index:
            label = class_lookup[y[sample_id]]
            counts[node_id, label] += 1

    return counts

# get the tree data for a node-link vis in the frontend
def get_node_link_tree(tree, classification, class_names, feature_names=None):
    # Get a node-link representation of the decision tree.
    tree_ = tree.tree_
    feature_names = (
        feature_names if feature_names is not None else [f"feature_{i}" for i in tree_.feature]
    )
    node_count = tree_.node_count
    children_left = tree_.children_left
    children_right = tree_.children_right
    features = tree_.feature
    thresholds = tree_.threshold
    values = classification["values"] # this are test samples / and now also training
    tree_values = tree_.value  #this are only training samples.

    def update_ancestors(ancestors, orientation):
        feature = ancestors["feature"]
        threshold = ancestors["threshold"]
        ancestors = ancestors["ancestors"]
        if feature not in ancestors:
            ancestors[feature] = [] #[threshold]
        ancestors[feature].append({"threshold": threshold, "orientation": orientation})

        return ancestors


    # Recursive function to extract node data
    def recurse(node_id, orientation, ancestors):
        updated_ancestors = ancestors["ancestors"]
        if orientation != "root":
            updated_ancestors = update_ancestors(ancestors, orientation)       
        node = {
            "node_id": int(node_id),
            "feature": feature_names[features[node_id]],
            "threshold": thresholds[node_id],
            "values": values[node_id].tolist(), # only for training data values[node_id][0].tolist(),
            "children": [],
            "orientation": orientation,
            "ancestorFeatures": {k: v[:] for k, v in updated_ancestors.items()}
        }
        tempAncestors = {"ancestors": updated_ancestors, "feature": feature_names[features[node_id]], "threshold": thresholds[node_id] }
        
        #save accuracy in root    
        if node_id == 0:
            node["accuracy"] = classification["accuracy"]

        # Check if the current node is a leaf node
        if children_left[node_id] == _tree.TREE_LEAF and children_right[node_id] == _tree.TREE_LEAF:
            # in case no datapoint ends up in this leaf
            correct_predictions = 0
            wrong_predictions = {"count": 0}
            # Include prediction value for leaf nodes
            node["feature"] = "Prediction"
            node["threshold"] = class_names[tree_values[node_id].argmax()]  # Assuming values are class probabilities

            if node_id in classification["correct_predictions_counts"]:
                correct_predictions = classification["correct_predictions_counts"][node_id]
            
            if node_id in classification["wrong_predictions_counts"]:
                wrong_predictions = classification["wrong_predictions_counts"][node_id]

            node["correctPredictions"] = correct_predictions
            node["wrongPredictions"] = wrong_predictions


        if children_left[node_id] != _tree.TREE_LEAF:
            left_child = recurse(children_left[node_id], "left", copy.deepcopy(tempAncestors))
            node["children"].append(left_child)
        else:
            left_child = None

        if children_right[node_id] != _tree.TREE_LEAF:
            right_child = recurse(children_right[node_id], "right", copy.deepcopy(tempAncestors))
            node["children"].append(right_child)
        else:
            right_child = None

        # Aggregate the correct and wrong predictions from children
        if left_child and right_child:
            node["correctPredictions"] = left_child["correctPredictions"] + right_child["correctPredictions"]
            node["wrongPredictions"] = aggregateWrongPredictions(copy.deepcopy(left_child["wrongPredictions"]), copy.deepcopy(right_child["wrongPredictions"]))
            node["correctPredictionsClassesCounts"] = aggregateCorrectPredictions(left_child, right_child)
        elif left_child:
            node["correctPredictions"] = left_child["correctPredictions"]
            node["wrongPredictions"] = left_child["wrongPredictions"]
            node["correctPredictionsClassesCounts"] = {left_child["threshold"]: left_child["correctPredictions"]}
        elif right_child:
            node["correctPredictions"] = right_child["correctPredictions"]
            node["wrongPredictions"] = right_child["wrongPredictions"]
            node["correctPredictionsClassesCounts"] = {right_child["threshold"]: right_child["correctPredictions"]}

        return node

    
    # Start from the root
    tree_data = recurse(0, "root", {"ancestors": {}})
    return tree_data

def aggregateCorrectPredictions(left_child, right_child):
    combined_counts = {}
    # leaf case
    if "correctPredictionsClassesCounts" not in left_child:
        combined_counts[left_child["threshold"]] = left_child["correctPredictions"]
    else:    
        # Aggregate counts from the left child
        for class_name, count in left_child["correctPredictionsClassesCounts"].items():
            if class_name in combined_counts:
                combined_counts[class_name] += count
            else:
                combined_counts[class_name] = count

    # leaf case
    if "correctPredictionsClassesCounts" not in right_child:
        if right_child["threshold"] not in combined_counts:
            combined_counts[right_child["threshold"]] = right_child["correctPredictions"]
        else:
            combined_counts[right_child["threshold"]] += right_child["correctPredictions"]
    else: 
        # Aggregate counts from the right child
        for class_name, count in right_child["correctPredictionsClassesCounts"].items():
            if class_name in combined_counts:
                combined_counts[class_name] += count
            else:
                combined_counts[class_name] = count

    return combined_counts

def aggregateWrongPredictions(prediction1, prediction2):
    prediction1["count"] += prediction2["count"]
    for original_class in prediction2:
        if original_class != 'count':
            if not original_class in prediction1:
                prediction1[original_class] = prediction2[original_class]
            else:
                #sum
                for misclassified_as in prediction2[original_class]:
                    if misclassified_as != 'count':
                        if not misclassified_as in prediction1[original_class]:
                            prediction1[original_class][misclassified_as] = prediction2[original_class][misclassified_as]
                        else:
                            prediction1[original_class][misclassified_as] += prediction2[original_class][misclassified_as]
                prediction1[original_class]["count"] += prediction2[original_class]["count"]
    return prediction1

### Routes ###
# upload own data and check if data allready exist
# last column is always class
@app.post("/upload_data")
async def upload_data(file: UploadFile = File(...)):
    start_time = time.time() 
    dataset_name = file.filename.replace(".csv", "")
    filename = "static/datasets/" + file.filename
    # in case we do not save the file
    #content = await file.read()
    #df = pd.read_csv(io.StringIO(content.decode('utf-8')))

    # Save the uploaded file
    with open(filename, "wb") as buffer:
        buffer.write(await file.read())

    X, y, feature_names, class_names, class_counts, feature_values = get_dataset(filename)
    rules_data, cluster_data, tree_data, classification_data, depth_data = check_for_files(dataset_name, class_names, feature_names, X, y)

    projection = compute_projection(dataset_name, "MDS")

    end_time = time.time() 
    print(end_time - start_time)
    return {"cluster": cluster_data, "rules": rules_data, "depth_data": depth_data, "projection": projection, 
    "classes": class_counts, "features": feature_values, "trees": tree_data, "classification": classification_data}


# get pre-computed data (test dataset) -> currently, we only use this for the start page with iris 
@app.post("/get_data")
async def get_data(request: Request):
    body = await request.body()
    # Convert bytes to string
    dataset_name = body.decode()

    filename = "static/datasets/" + dataset_name + ".csv"
    _, _, feature_names, class_names, class_counts, feature_values = get_dataset(filename)

    rules_data, cluster_data, tree_data, classification_data, depth_data = check_for_files(dataset_name, class_names, feature_names)

    proj_name = "MDS"
    projection = compute_projection(dataset_name, proj_name)
    return {"cluster": cluster_data, "rules": rules_data, "depth_data": depth_data, "projection": projection, 
    "classes": class_counts, "features": feature_values, "trees": tree_data, "classification": classification_data}


### Helper functions

# temp function
def load_iris_dataset():
    filename = "static/datasets/Iris.csv"
    X, y, _, _, _, _ = get_dataset(filename)

    return X, y

# use orjson and mmap for speed up
def read_json(path):
    with open(path, "r") as f:
        with mmap.mmap(f.fileno(), length=0, access=mmap.ACCESS_READ) as m:
            data = orjson.loads(m.read().decode('utf-8'))
    return data

def read_trees(path):
    vectorData = []
    with open(path, 'rb') as f:
        distances = np.load(f)
    for x in range(len(distances)):
        vectorData.append(list(distances[x])) 

    return vectorData, distances

def read_projection(path):
    with open(path, 'rb') as f:
        projection = np.load(f)
    
    return projection 

# Define custom orders
custom_orders = {
    'buying price': ['low', 'med', 'high', 'vhigh'],
    'maintenance cost': ['low', 'med', 'high', 'vhigh'],
    'lug_boot': ['small', 'med', 'big'],
    'safety': ['low', 'med', 'high']
}

def data_imputation(df, categorical_columns, numerical_columns):
    # Impute missing values in categorical columns with "unknown"
    for col in categorical_columns:
        df[col] = df[col].fillna('unknown')

    # Compute the median for each numerical column and use it for imputation
    for col in numerical_columns: 
        df[col] = df[col].fillna(df[col].median(skipna=True))

    return df

def get_dataset(path):
    start_time = time.time()    
    df = pd.read_csv(path, sep=r",|;|\t|\|", engine='python')
    # Identify categorical columns i.e. strings
    categorical_columns = df.select_dtypes(include=['object']).columns
    numerical_columns = df.select_dtypes(exclude=['object']).columns
    # Perform data imputation - in case of missing values
    df = data_imputation(df, categorical_columns, numerical_columns)
    # Assume the last column is the class
    y_label = df.columns[-1]    
    # use orginal class names and not numbers
    class_names = df[y_label].unique().tolist()
    # Create class_counts dictionary in the same order as class_names
    value_counts = df[y_label].value_counts().to_dict()
    class_counts = {
        class_name: {"count": value_counts[class_name], "index": idx}
        for idx, class_name in enumerate(class_names)
    }
    # Create a dictionary to hold metadata about categorical features
    categorical_feature_info = {}
    # Convert categorical columns to numerical 
    for col in categorical_columns:
        categories = sorted(df[col].unique())
        if col in custom_orders:
            # Custom order for specific column
            categories = custom_orders[col]
        
        df[col] = pd.Categorical(df[col], categories=categories, ordered=True).codes
        categories_norminal = pd.Categorical(categories, categories=categories, ordered=True).codes
        # Store category names for each categorical feature
        categorical_feature_info[col] = {
            'is_categorical': True,
            'categories': categories,
            'categories_norminal': categories_norminal.tolist(),
        }

    # Handle numerical columns: Store min and max values
    numerical_feature_info = {}
    for col in numerical_columns:
        min_val = df[col].min()
        max_val = df[col].max()
        numerical_feature_info[col] = {
            'is_categorical': False,
            'range': (min_val, max_val)
        }

    y = df[y_label]
    # drop target class
    X = df.drop(columns=[y_label])
    feature_names = list(X.columns.values)
    # Normalize the distribution for each feature between 0 and 1
    scaler = MinMaxScaler()
    df.iloc[:, :-1] = scaler.fit_transform(df.iloc[:, :-1])
    
    # Save the scaled values for each feature with the info object
    feature_infos = {}
    for i, feature_name in enumerate(feature_names):
        scaled_values = df.iloc[:, i].tolist()
        feature_info = numerical_feature_info[feature_name] if feature_name in numerical_feature_info else categorical_feature_info[feature_name]
        feature_info["scaled_values"] = scaled_values
        feature_info["numerical_categories"] = sorted(set(scaled_values)) if feature_info["is_categorical"] else []
        feature_infos[feature_name] = feature_info
        feature_info["index"] = i

    end_time = time.time()
    elapsed_time = end_time - start_time
    logging.info(f"Get Dataset, Elapsed time: {elapsed_time} seconds")   
    return X, y, feature_names, class_names, class_counts, feature_infos

# convert tuple with most NumPy values to native Python types. for json serialization
def convert_tuple(val):
    return (val[0].item(), val[1].item())

def get_rf_model(rf_path, X_train, y_train):
    if os.path.exists(rf_path):
        rf_model = joblib.load(rf_path)

    else:
        rf_model = compute_rf_model(rf_path, X_train, y_train)
    return rf_model    

def compute_rf_model(rf_path, X_train, y_train):
    start_time = time.time()
    rf_model = RandomForestClassifier(n_estimators=100, random_state=42) 
    # Train the model on the training set
    rf_model.fit(X_train, y_train)
    # save model
    joblib.dump(rf_model, rf_path)
    
    # End measuring time
    end_time = time.time()
    # Calculate elapsed time
    elapsed_time = end_time - start_time
    # Log elapsed time
    logging.info(f"RF Model {rf_path}, Elapsed time: {elapsed_time} seconds")    
    return rf_model

# compute rules and clustering if dataset is new
def check_for_files(dataset_name, class_names, feature_names, X=None, y=None):

    cluster_path = 'static/clustering/complete_linkage_' + dataset_name + '_rule_interval.json'  
    rules_path = "static/rules/Rule_Data_" + dataset_name + ".json"
    trees_path = "static/trees/trees_" + dataset_name + "_rule_interval.npy"
    rf_path = "static/models/random_forest_" + dataset_name +".joblib"
    node_link_path = "static/node_link/node_link_trees_" + dataset_name + ".json"
    classification_path = "static/classification/classification_" + dataset_name + ".json"

    rules_data = []
    cluster_data = []
    tree_data = []
    classification = []
    tree_classification = []
    depth_data = []
    
    cluster_exists = os.path.exists(cluster_path)
    trees_exists = os.path.exists(trees_path)
    rules_exists = os.path.exists(rules_path)
    model_exists = os.path.exists(rf_path)
    node_link_exists = os.path.exists(node_link_path)
    classification_exists = os.path.exists(classification_path)

    # Temp: data was not uploaded -> use Iris
    if X is None or y is None:
        X, y = load_iris_dataset()
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)
 
    rf_model = get_rf_model(rf_path, X_train, y_train)
    clfs = rf_model.estimators_
    num_features = rf_model.n_features_in_

    # remove header to skip warnings
    X_values = X.values
    y_values = y.values
    X_test = X_test.values
    y_test = y_test.values

    # Extract the node-link structure of the decision tree
    if node_link_exists:
        tree_data = read_json(node_link_path)
    else:
        start_time = time.time()
        tree_classification = [get_tree_classification_data(estimator, i, X_values, y_values) for i, estimator in enumerate(clfs)]
        end_time = time.time()
        elapsed_time = end_time - start_time
        logging.info(f"Get Tree Classification Data, Elapsed time: {elapsed_time} seconds")   
        start_time = time.time()
        tree_data = [get_node_link_tree(estimator, tree_classification[i], class_names, feature_names) for i, estimator in enumerate(clfs)]  
        end_time = time.time()
        elapsed_time = end_time - start_time
        logging.info(f"Get Node Link Data, Elapsed time: {elapsed_time} seconds")   
        with open(node_link_path, 'w') as json_file:
            json.dump(tree_data, json_file)
    
    if classification_exists:
        classification = read_json(classification_path)
    else:
        # use test data for overall classification
        classification = get_classification(rf_model, X_test, y_test)
        with open(classification_path, 'w') as json_file:
            json.dump(classification, json_file)

    # rules exist load rules
    if rules_exists:
        rules_data = read_json(rules_path)

    # no rules -> compute them
    else:   
        vectorData, distances, rules_data = compute_distances_and_extract_rules(trees_path, rules_path, clfs, num_features, class_names, X, tree_classification)

    trees_exists = os.path.exists(trees_path)

    # clustering allready exists
    if cluster_exists:
        cluster_data = read_json(cluster_path)
    # clustering does not exist, but distances exist
    elif trees_exists:
        vectorData, distances =  read_trees(trees_path)
        cluster_data = dynamic_multilevel_cut(cluster_path, vectorData, dataset_name, clfs)

    depth_data = compute_depth_plot(dataset_name, tree_classification)

    return rules_data, cluster_data, tree_data, classification, depth_data

def count_correct_wrong_classification_ensemble(prediction, groundtruth):
    correct_counts = {}
    wrong_counts = {}

    class_names = np.unique(np.unique(groundtruth).tolist() + np.unique(prediction).tolist())
    class_lookup = {}
    # numerical class names can differ from their index e.g. glass dataset 6 classes but one is called 7. 
    # so, we work with the index of a class
    for idx, class_name in enumerate(class_names):
        class_lookup[class_name] = idx
    for i in range(len(prediction)):
        pred = int(prediction[i])
        gt = int(groundtruth[i])
        index_pred = class_lookup[pred]
        index_gt = class_lookup[gt] 
        if index_pred not in correct_counts:
            correct_counts[index_pred] = 0
            wrong_counts["count"] = 0
            wrong_counts[index_pred] = {"count": 0}

        if gt != pred:
            # save for each wrong classification 
            wrong_counts["count"] += 1
            wrong_counts[index_pred]["count"] += 1
            if index_gt not in wrong_counts[index_pred]:
                wrong_counts[index_pred][index_gt] = 0
            wrong_counts[index_pred][index_gt] += 1
        else:
            correct_counts[index_gt] += 1

    return correct_counts, wrong_counts

def get_classification(rf_model, X, y):
    start_time = time.time()
    y_pred = rf_model.predict(X)
    # Evaluate the model's accuracy
    accuracy = accuracy_score(y, y_pred)
    # get probabilities for each data sample -> agreement on trees
    y_pred_proba = rf_model.predict_proba(X)
    correct_predictions_model_counts, wrong_predictions_model_counts = count_correct_wrong_classification_ensemble(y_pred, y)
    model_classification = {"agreement": y_pred_proba.tolist(), "correctPredictions": correct_predictions_model_counts, "wrongPredictions": wrong_predictions_model_counts, "accuracy": accuracy}

    end_time = time.time()
    elapsed_time = end_time - start_time
    logging.info(f"Get Model Classification Data, Elapsed time: {elapsed_time} seconds")           
    return model_classification


### Compute Data for Depth Plot ###
def compute_depth_plot(dataset_name, tree_classification):
    start_time = time.time()

    #load rf model
    rf_path = "static/models/random_forest_" + dataset_name + ".joblib"
    model_exists = os.path.exists(rf_path)

    data_path =  "static/datasets/" + dataset_name + ".csv"
    data_exists = os.path.exists(data_path)
    depth_path = "static/Depth_data/RF_" + dataset_name + ".csv"

    depth_data = [] 
    # load data if exist
    if os.path.exists(depth_path):
        # uses , as seperator
        with open(depth_path, newline='\n') as csvfile:
            csvreader = csv.DictReader(csvfile)
            for row in csvreader:
                depth_data.append(row)
        return depth_data

    # no dataset
    if not data_exists:
        return []

    X, y, features, class_names, _, _ = get_dataset(data_path)

    X_train = []
    y_train = []
    if not model_exists:
        # in case we need to create the rf_model
        X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    rf_model = get_rf_model(rf_path, X_train, y_train)

    def accumulate_predictions(node_id, values):
        if is_leaves[node_id]:
            predicted_class = values[node_id].argmax()
            correct_predictions = tree_classification[i]["correct_predictions_counts"].get(node_id, 0)
            correct_predictions_classes_counts = {predicted_class: correct_predictions}
            wrong_predictions = tree_classification[i]["wrong_predictions_counts"].get(node_id, {"count": 0})
        else:
            left_child = children_left[node_id]
            right_child = children_right[node_id]

            left_predictions = accumulate_predictions(left_child, values)
            right_predictions = accumulate_predictions(right_child, values)

            correct_predictions = left_predictions["correctPredictions"] + right_predictions["correctPredictions"]
            correct_predictions_classes_counts = {}

            for class_name, count in left_predictions["correctPredictionsClassesCounts"].items():
                if class_name not in correct_predictions_classes_counts:
                    correct_predictions_classes_counts[class_name] = 0
                correct_predictions_classes_counts[class_name] += count

            for class_name, count in right_predictions["correctPredictionsClassesCounts"].items():
                if class_name not in correct_predictions_classes_counts:
                    correct_predictions_classes_counts[class_name] = 0
                correct_predictions_classes_counts[class_name] += count

            wrong_predictions = {"count": left_predictions["wrongPredictions"]["count"] + right_predictions["wrongPredictions"]["count"]}

            for original_class in left_predictions["wrongPredictions"]:
                if original_class != "count":
                    if original_class not in wrong_predictions:
                        wrong_predictions[original_class] = {}
                    for misclassified_as, count in left_predictions["wrongPredictions"][original_class].items():
                        if misclassified_as != "count":
                            if misclassified_as not in wrong_predictions[original_class]:
                                wrong_predictions[original_class][misclassified_as] = 0
                            wrong_predictions[original_class][misclassified_as] += count

            for original_class in right_predictions["wrongPredictions"]:
                if original_class != "count":
                    if original_class not in wrong_predictions:
                        wrong_predictions[original_class] = {}
                    for misclassified_as, count in right_predictions["wrongPredictions"][original_class].items():
                        if misclassified_as != "count":
                            if misclassified_as not in wrong_predictions[original_class]:
                                wrong_predictions[original_class][misclassified_as] = 0
                            wrong_predictions[original_class][misclassified_as] += count

        predictions[node_id] = {
            "correctPredictions": correct_predictions,
            "correctPredictionsClassesCounts": correct_predictions_classes_counts,
            "wrongPredictions": wrong_predictions
        }
        return predictions[node_id]


    f = open(depth_path, "w")
    #f.write("tree_id,node_id,is_leave,samples,impurity,split_feature,threshold,min_feature,max_feature,children\n")
    f.write("tree_id,node_id,is_leave,split_feature,threshold,children,correctPredictions,correctPredictionsClassesCounts,wrongPredictions\n")
    for i in range(len(rf_model.estimators_)):
        model = rf_model.estimators_[i]
        
        DTree = model.tree_
        children_left = DTree.children_right
        children_right = DTree.children_left
        n_nodes = DTree.node_count
        values = DTree.value # only training samples 
        classification_values = tree_classification[i]["values"]

        feature_name = [
            features[i] if i != _tree.TREE_UNDEFINED else "undefined!" for i in DTree.feature
        ]

        node_depth = np.zeros(shape=n_nodes, dtype=np.int64)
        is_leaves  = np.zeros(shape=n_nodes, dtype=bool)
        stack  = [(0, -1, -1)] #seed is the root node id and its parent depth and parent id
        parent = {}
        nodes = [0]
        edges = {}
        predictions = {}
        #samples = {}
        #impurities = {}
        feature_and_threshold = {}
        while len(stack) > 0:
            node_id, parent_depth, parent_node_id = stack.pop()
            node_depth[node_id] = parent_depth + 1

            if (node_id != 0):
                # Check if key already exists in dict
                childs = []
                if parent_node_id in edges:
                    # get the list of children
                    childs = edges[parent_node_id]
                childs.append(node_id)
                edges[parent_node_id] = childs
                
                parent[node_id] = parent_node_id
                nodes.append(node_id)
                
                if parent_node_id not in feature_and_threshold:
                    feature = feature_name[parent_node_id]
                    threshold = DTree.threshold[parent_node_id]
                    threshold = "{:.2f}".format(threshold)
                    feature_and_threshold[parent_node_id] = (feature, threshold)
                    
            #samples[node_id]    = DTree.n_node_samples[node_id]
            #impurities[node_id] = "{:.3f}".format(DTree.impurity[node_id])
            
            if (children_right[node_id] != children_left[node_id]):
                stack.append((children_left[node_id], parent_depth + 1, node_id))
                stack.append((children_right[node_id], parent_depth + 1, node_id))
            else:
                is_leaves[node_id] = True
                predictions[node_id] = {}

                correct_predictions = tree_classification[i]["correct_predictions_counts"].get(node_id, 0)
                predicted_class = classification_values[node_id].argmax()
                correct_predictions_classes_counts = {predicted_class: correct_predictions}
                
                wrong_predictions = tree_classification[i]["wrong_predictions_counts"].get(node_id, {"count": 0})

                predictions[node_id]["correctPredictions"] = correct_predictions
                predictions[node_id]["correctPredictionsClassesCounts"] = correct_predictions_classes_counts
                predictions[node_id]["wrongPredictions"] = wrong_predictions

        for node in nodes:
            prediction = accumulate_predictions(node, values)
            #line = str(i) + "," + str(node) + "," + str(is_leaves[node]) + "," + str(samples[node]) + "," + str(impurities[node])
            line = str(i) + "," + str(node) + "," + str(is_leaves[node]) 
            
            if not is_leaves[node]:
                line += "," + "\"" + feature_and_threshold[node][0] + "\""
                line += "," + feature_and_threshold[node][1]
                
                #line += "," + str(X[feature_and_threshold[node][0]].min())
                #line += "," + str(X[feature_and_threshold[node][0]].max())
                
                # get children
                line += ",\""
                for child in edges[node]:
                    line += str(child) + ";"
                line = line[:-1]
                line += "\""
                
            else:
                line += ",\"\",\"\",\"\""
            
            # save predictions 
            line += "," + str(prediction["correctPredictions"])         
            correct_predictions_classes_counts = prediction["correctPredictionsClassesCounts"]
            correct_predictions_classes_counts_str = ""
            for class_name, count in correct_predictions_classes_counts.items():
                correct_predictions_classes_counts_str += f"{class_name};{count};"

            if correct_predictions_classes_counts_str.endswith(";"):
                correct_predictions_classes_counts_str = correct_predictions_classes_counts_str[:-1]

            line += ",\"" + correct_predictions_classes_counts_str + "\""


            #TotalCount;Original Class;MisclassifiedAs;Count;...;MisclassifiedAs;Count
            line += ",\"" + str(prediction["wrongPredictions"]["count"])
            for original_class in prediction["wrongPredictions"]:
                if original_class != 'count':
                    line += ";" + str(original_class)
                    for misclassified_as in prediction["wrongPredictions"][original_class]:
                        if misclassified_as != 'count':
                            line += ";" + str(misclassified_as) + ";" + str(prediction["wrongPredictions"][original_class][misclassified_as])

            line += "\""
            f.write(line)
            
            if not ((i == len(rf_model.estimators_)-1) and (node == nodes[-1])):
                f.write('\n')
    f.close()
    
    with open(depth_path, newline='\n') as csvfile:
        csvreader = csv.DictReader(csvfile)
        for row in csvreader:
            depth_data.append(row)

    end_time = time.time()
    elapsed_time = end_time - start_time
    logging.info(f"Depth Plot {depth_path}, Elapsed time: {elapsed_time} seconds")   


    return depth_data


### Dimensional Reduction ### 

def compute_projection(dataset_name, proj_name):
    start_time = time.time()
    trees_path = "static/trees/trees_" + dataset_name + "_rule_interval.npy"
    proj_path = "static/projections/" + proj_name + "_" + dataset_name + "_projection.npy"
    trees_exists = os.path.exists(trees_path)
    projection_exists = os.path.exists(proj_path)
    proj = []
    # check if projection exists
    if projection_exists:
        proj = read_projection(proj_path)
    # we assume that the trees are allready computed
    elif trees_exists:
        vectorData, distances = read_trees(trees_path)
        if proj_name == "MDS":
            proj = compute_mds(vectorData)

        if proj_name == "PCA":
            proj = compute_pca(vectorData)

        if proj_name == "UMAP":
            proj = compute_umap(vectorData)

        if proj_name == "TSNE":
            proj = compute_tsne(vectorData)

        # save projection 
        np.save(proj_path, proj, allow_pickle=True)

    if isinstance(proj, np.ndarray):
        proj = proj.tolist()

    end_time = time.time()
    elapsed_time = end_time - start_time
    logging.info(f"Projection {proj_path}, Elapsed time: {elapsed_time} seconds")   
    return proj

def compute_mds(vectorData):
    mds = MDS(n_components=2, random_state=42)
    u = mds.fit_transform(vectorData)

    return u   

def compute_pca(vectorData):
    pca = PCA(n_components=2)
    u = pca.fit_transform(vectorData)

    return u  

def compute_tsne(vectorData):
    tsne = TSNE(n_components=2, random_state=42, perplexity=5)
    u = tsne.fit_transform(vectorData)

    return u       

def compute_umap(vectorData):
    fit = umap.UMAP(n_components=2,random_state=42, n_neighbors=5)
    u = fit.fit_transform(vectorData)

    return u

### Clustering ###
# hierarchical clustering with complete linkage, followed by a mutlilevelcut with cutreeHybrid
def dynamic_multilevel_cut(cluster_path, vectorData, dataset, trees):
    start_time = time.time() 
    # creates a condensed distance matrix -> looks worse
    # vectorData = squareform(vectorData)

    # Perform hierarchical clustering with complete linkage
    linkage_matrix = linkage(vectorData, method='complete', optimal_ordering=True)
    
    # decide cluster numbers in 0.1 distance steps. from min to max value
    """min_distance = np.around(np.min(linkage_matrix[:, 2]), decimals=1)
    max_distance = np.around(np.max(linkage_matrix[:, 2]), decimals=1)
    steps = [min_distance]
    current_distance = min_distance
    while current_distance < max_distance:
        current_distance += 0.1
        steps.append(np.around(current_distance, decimals=1))
    """
    
    # cutHeight: Maximum joining heights that will be considered. 
    # It defaults to 99of the range between the 5th percentile and the maximum of the joining heights on the dendrogram.
    # default value minClusterSize = 5
    clusterings = []
    sizeLookup = {}
    maxClusterLookup = {}
    stepLookup = {}
    elbow_y_values = []
    # cutreeHybrid als Default und dann fCluster mit Clustergröße oder Threshold
    for i in range(1, 21):
        cuttree = cutreeHybrid(linkage_matrix, np.array(vectorData), minClusterSize = i, deepSplit = 1)
        labels = cuttree["labels"]
        n_cluster = int(np.max(labels))
        centroids = selectRepresentativeTree(vectorData, labels, n_cluster)
        #classification = {}
        # for each cluster number i go through the labels
        """for c in range(1, n_cluster + 1):
            ensemble = []
            #do a majority voting with all trees in a cluster
            for j in range(len(labels)):
                if labels[j] == c:
                    # get prediction of this tree 
                    tree = trees[c]
                    ensemble.append(tree)
            # based on scikit-learn Voting Classifier with soft voting    
            avg = np.average(np.asarray([clf.predict_proba(X) for clf in ensemble]), axis=0)
            voting = np.argmax(avg, axis=1)
            # compare voting with ground truth
            correct_predictions, wrong_predictions = count_correct_wrong_classification_ensemble(voting, y)
            
            accuracy = accuracy_score(y, voting)
            classification[c] = {"accuracy": accuracy, "correctPredictions": correct_predictions, "wrongPredictions": wrong_predictions}
       """

        # Traverse the linkage matrix as a tree
        # linkage is used for the clustering but we do not use the json format -> could be used for interactive cuts
        #data = create_linkage_json(labels, linkage_matrix) 
        #sizeLookup[i] = {"classification": classification, "linkage_data": data, "labels": labels.tolist(), "n_cluster": n_cluster, "centroids": centroids}
        sizeLookup[i] = {"labels": labels.tolist(), "n_cluster": n_cluster, "centroids": centroids}
        elbow_y_values.append(n_cluster)

    # for elbow method
    max_slope_change_index = find_elbow_point_after_max_change(elbow_y_values)

    """for i in range(2, 100):
        labels_max_clust = create_cluster_json(linkage_matrix, i, 'maxclust')
        maxClusterLookup[i] = {"labels": labels_max_clust.tolist(), "n_cluster": int(np.max(labels_max_clust))}

    for i in range(len(steps)):
        labels_step = create_cluster_json(linkage_matrix, steps[i], 'distance')
        stepLookup[steps[i]] = {"labels": labels_step.tolist(), "n_cluster": int(np.max(labels_step))}
    """

    clusters = {"minClusterSize": sizeLookup, "elbow": max_slope_change_index} #, "maxclust": maxClusterLookup, "distance": stepLookup}


    # go through each cluster majority votgin based on probability of the single trees
    for minClusterSize in clusters["minClusterSize"]:
        labels = clusters["minClusterSize"][minClusterSize]["labels"]
        n_cluster = clusters["minClusterSize"][minClusterSize]["n_cluster"]
        clusters["minClusterSize"][minClusterSize]["classification"] = {}


    with open(cluster_path, 'w') as json_file:
        json.dump(clusters, json_file)

    end_time = time.time()
    # Calculate elapsed time
    elapsed_time = end_time - start_time
    # Log elapsed time
    logging.info(f"Clustering {dataset}, Elapsed time: {elapsed_time} seconds")    

    return clusters

# select the point where the 1. derivative is min after the max value.
def find_elbow_point_after_max_change(elbow_y_values):
    max_slope_change = 0
    max_slope_change_index = 0
    for i in range(1, len(elbow_y_values)):
        slope_change = abs(elbow_y_values[i] - elbow_y_values[i-1])
        if slope_change > max_slope_change:
            max_slope_change = slope_change
            max_slope_change_index = i

    min_slope_change = float('inf')
    min_slope_change_index = max_slope_change_index # use max as default if there is no other value
    for i in range(max_slope_change_index + 1, len(elbow_y_values)):
        slope_change = abs(elbow_y_values[i] - elbow_y_values[i-1])
        if slope_change < min_slope_change:
            min_slope_change = slope_change
            min_slope_change_index = i

    return min_slope_change_index

# creates a json for the clustering without the nested structure
def create_cluster_json(linkage_matrix, threshold, criterion):
    clustering = fcluster(linkage_matrix, threshold, criterion=criterion)
    return clustering

# if the linkage data is needed (the split points etc.)
def create_linkage_json(labels, linkage_matrix):
    hierarchy = []
    leaveMax = 0
    for i in range(len(linkage_matrix)):
        cluster1 = int(linkage_matrix[i, 0])
        cluster2 = int(linkage_matrix[i, 1])
        distance = linkage_matrix[i, 2]
        num_observations = int(linkage_matrix[i, 3])

        num_observations1 = 1
        num_observations2 = 1
        for j in range(len(hierarchy)):
            if hierarchy[j]["id"] == cluster1:
                num_observations1 = hierarchy[j]["num_nodes"]

            if hierarchy[j]["id"] == cluster2:
                num_observations2 = hierarchy[j]["num_nodes"]

        # Create a node for cluster1
        # -1 if not a leave, otherwise cluster number
        leave_cluster_1 = -1
        if num_observations1 == 1:
            leave_cluster_1 = int(labels[cluster1])       

        node1 = {'id': cluster1, 'num_nodes': num_observations1, 'leave_cluster': leave_cluster_1}

        leave_cluster_2 = -1
        if num_observations2 == 1:
            leave_cluster_2 = int(labels[cluster2])     
        # Create a node for cluster2
        node2 = {'id': cluster2, 'num_nodes': num_observations2, 'leave_cluster': leave_cluster_2}

        if leave_cluster_1 > leaveMax:
            leaveMax = leave_cluster_1

        if leave_cluster_2 > leaveMax:
            leaveMax = leave_cluster_2
            
        # Create a parent node for cluster1 and cluster2
        parent_node = {'id': i + len(linkage_matrix) + 1, 'distance': distance, 'children': [node1, node2], 'num_nodes': num_observations}

        hierarchy.append(parent_node)

    return hierarchy

# select the most similar tree (centroid) for each cluster based on Banerjee et al.
def selectRepresentativeTree(vectorData, cluster_labels, n_cluster):
    centroid_dict = {}
    # for each cluster find the centroid
    for cluster_id in range(1, n_cluster + 1):
        sum_list = []
        tree_ids = []
        for i in range(len(vectorData)):
            if cluster_labels[i] == cluster_id:
                sum_value = 0
                for j in range(len(vectorData[i])):
                    if i == j:
                        continue
                    sum_value += vectorData[i][j]
                sum_value /= len(vectorData) - 1     
                sum_list.append(sum_value)
                tree_ids.append(i)

        # select tree with lowest value
        index = tree_ids[sum_list.index(min(sum_list))]
        centroid_dict[cluster_id] = index

    return centroid_dict


### Distance Computation ####
def compute_distances_and_extract_rules(distance_path, rule_path, clfs, num_features, class_names, X, tree_classification):
    start_time = time.time()
    vectorData, distances, jsonObj = compute_rule_intervall_sim_and_extract_rules(clfs, num_features, class_names, X, tree_classification, False)
    
    # save distance matrix and json rule obj
    np.save(distance_path, distances, allow_pickle=True)
    
    with open(rule_path , "w") as json_file:
        json.dump(jsonObj, json_file)

    end_time = time.time()
    # Calculate elapsed time
    elapsed_time = end_time - start_time
    # Log elapsed time
    logging.info(f"Distances and Rules {rule_path}, Elapsed time: {elapsed_time} seconds")    
    return vectorData, distances, jsonObj

# A variation of min-max scaling that is less sensitive to outliers is to use the median and 
# the interquartile range (IQR) instead of the mean and range.
def getDataRanges(dataset):
    min_max_values = {}
    counter = 0
    # going through the dataset to see what are the minimum and maximum values for each feature in the dataset. 
    for column in dataset.columns:
        min_value = dataset[column].min()
        max_value = dataset[column].max()
        Q1 = np.percentile(dataset[column], 25)
        Q3 = np.percentile(dataset[column], 75)
        IQR = Q3 - Q1
        # normalized_data = (data - Q1) / IQR
        min_max_values[counter] = {"name": column, "min": min_value, "max": max_value, "IQR": IQR, "Q1": Q1, "Q3": Q3}
        counter += 1

    return min_max_values 

# compute interval width similarity
def interval_width_similarity(interval1, interval2):
    intersection = min(interval1[1], interval2[1]) - max(interval1[0], interval2[0])
    # negative values -> 0
    if intersection <= 0:
        return 0
    length1 = interval1[1] - interval1[0]
    length2 = interval2[1] - interval2[0]
    #based on the intersection of both intervals divided by the max length. 
    return intersection / max(length1, length2)

# compute interval width distance
def interval_width_distance(interval1, interval2):
    intersection = min(interval1[1], interval2[1]) - max(interval1[0], interval2[0])
    # negative values -> 0
    if intersection <= 0:
        return 1  # maximal distance since there's no overlap
    length1 = interval1[1] - interval1[0]
    length2 = interval2[1] - interval2[0]
    similarity = intersection / max(length1, length2)
    # distance is the complement of similarity
    return 1 - similarity

# returns the min interval distance
#saves current min, and break early if it is above
def rule_interval_distance(rule1, rule2, num_features, min_dist):
    # the distance from one set to another set is computed with the interval width 
    total_dist = 0
    for feature_idx in range(num_features):
        interval1 = rule1[feature_idx]
        interval2 = rule2[feature_idx]
        dist = interval_width_distance(interval1, interval2) / num_features  # Divide by num_features here
        total_dist += dist        
        # Optional early exit based on min_dist
        if total_dist > min_dist:
            return min_dist
    return total_dist

def rule_interval_similarity(rule1, rule2, num_features):
    # the distance from one set to another set is computed with the interval width 
    # From the similarity, a distance is computed by subtracting the score from 1 
    total_similarity = 0
    for feature_idx in range(num_features):
        interval1 = rule1[feature_idx]
        interval2 = rule2[feature_idx]
        similarity = interval_width_similarity(interval1, interval2)
        total_similarity += similarity

    return 1 - (total_similarity / num_features)

# extract rules for Max rule visualization
def compute_rule_intervall_sim_and_extract_rules(trees, num_features, class_names, dataset, tree_classification, useRobustMinMaxScaling=False):
    # One rule contains a number of sets of intervals equal to the number of features that are present in the dataset. 
    start_time = time.time()
    num_trees = len(trees)
    min_max_values = getDataRanges(dataset)

    distances = np.zeros((num_trees, num_trees))
    # Create a list to store sets of intervals for each tree
    tree_rules = []
    tree_rules_json = []
    randomForestObj = {}

    """
    The algorithm traverses the decision tree starting from the root in a depth-first search manner. 
    At every step, the sets of intervals are updated. 
    Once the algorithm ends up at a child node of the decision tree, the set of intervals is saved. 
    This means that this set of intervals represents one rule of the decision tree. 
    The algorithm traverses the entire tree until the entire tree is processed, and for each leaf node in the decision tree, a set of intervals is saved
    """
    for i in range(num_trees):
        rule_intervals_json = []
        rule_intervals = {}
        clf = trees[i]
        classification = tree_classification[i]
        feature_intervals = {} 
        # Initialize intervals for each feature
        # prevent missing split features by using the whole range for them
        for f in min_max_values:
            feat = min_max_values[f]
            feature_intervals[f] = (feat["min"], feat["max"])
            if useRobustMinMaxScaling and feat["IQR"] != 0:
                feature_intervals[f] = ((feat["min"] - feat["Q1"]) / feat["IQR"], (feat["max"] - feat["Q1"]) / feat["IQR"])

        def traverse_tree(node_id, feature_intervals):
            feature = clf.tree_.feature[node_id]
            if feature != -2:  # Check if it's not a leaf node
                threshold = clf.tree_.threshold[node_id]
                # Update feature intervals based on the split
                if useRobustMinMaxScaling and min_max_values[feature]["IQR"] != 0:
                    threshold = (threshold - min_max_values[feature]["Q1"]) / min_max_values[feature]["IQR"]
                left_bound = feature_intervals[feature][0]
                right_bound = feature_intervals[feature][1]
                    
                left_interval = (left_bound, threshold)
                right_interval = (threshold, right_bound)

                feature_intervals[feature] = left_interval
                left_child = clf.tree_.children_left[node_id]
                # Recursively traverse left and right children
                traverse_tree(left_child, feature_intervals)

                feature_intervals[feature] = right_interval
                right_child = clf.tree_.children_right[node_id]
                traverse_tree(right_child, feature_intervals)

            else:  # Leaf node, save the intervals as one rule
                value = clf.tree_.value[node_id]
                prediction = class_names[list(value[0]).index(max(value[0]))]
                features = [convert_tuple(feature_intervals[intv]) for intv in feature_intervals]
                
                # get for each leaf node how many test_data samples are correctly and wrongly classified. 
                # for the wrong classification also how often in which class
                correct_predictions = 0
                wrong_predictions = {"count": 0}
                if node_id in classification["correct_predictions_counts"]:
                    correct_predictions = classification["correct_predictions_counts"][node_id]
                
                if node_id in classification["wrong_predictions_counts"]:
                    wrong_predictions = classification["wrong_predictions_counts"][node_id]
                leafNode = {
                    "class": prediction, 
                    "normalizedRangesPerFeature": features, 
                    "correctPredictions": correct_predictions,
                    "wrongPredictions": wrong_predictions
                }
                rule_intervals_json.append(leafNode)
                # the sets of intervals are grouped based on which prediction they belong to. 
                if not prediction in rule_intervals:
                    rule_intervals[prediction] = []
                rule_intervals[prediction].append(features)

        # Start traversal from the root
        root = 0
        traverse_tree(root, feature_intervals)
        tree_rules.append(rule_intervals)
        tree_rules_json.append({"leafNodes": rule_intervals_json, "id": i})


    end_time = time.time()
    elapsed_time = end_time - start_time
    logging.info(f"Iterate trees, Elapsed time: {elapsed_time} seconds") 
    start_time = time.time()
    # parallel computation of distances
    pool = mp.Pool(mp.cpu_count())
    distances_parallel = {}

    results = pool.starmap(compute_distances_between_trees, [(i, tree_rules, num_trees, num_features) for i in range(num_trees)])
    
    for idx, res in enumerate(results):
        distances_parallel[idx] = res

    pool.close()
    pool.join()


    end_time = time.time()
    elapsed_time = end_time - start_time
    logging.info(f"compute distance, Elapsed time: {elapsed_time} seconds") 
    vectorData = []
    # makes symetric matrix and vectorData
    for i in range(num_trees):
        for j in range(i + 1, num_trees):
            distances[i][j] = distances_parallel[i][j]
            distances[j][i] = distances_parallel[i][j]
        tree_rules_json[i]["rule_interval_sim"] = list(distances[i])
        vectorData.append(list(distances[i]))   

    return vectorData, distances, tree_rules_json


def compute_distances_between_trees(tree_index, tree_rules, num_trees, num_features):
    rules = tree_rules[tree_index]
    keys_i = rules.keys()
    distances_for_tree = {}

    for j in range(tree_index + 1, num_trees):
        min_dists = []
        tree_rules_other = tree_rules[j]
        keys_j = tree_rules_other.keys()
        common_keys = keys_i | keys_j

        for classLabel in common_keys:
            # no matching rule for the given class -> edge case (Glass dataset)
            if classLabel not in rules or classLabel not in tree_rules_other:
                min_dists.append(1)
                continue
            rules_1 = rules[classLabel]
            rules_2 = tree_rules_other[classLabel]
            # TODO maybe sort rules in advance? or use nn search
            for r1 in rules_1:
                min_dist = 1
                for r2 in rules_2:
                    # Compute the distance from r1 to r2, using rule_interval_distance
                    min_dist = rule_interval_distance(r1, r2, num_features, min_dist)
                min_dists.append(min_dist)

        avg_dist = np.mean(min_dists)
        distances_for_tree[j] = avg_dist

    return distances_for_tree

def setup_static_folders():
    os.makedirs("static/", exist_ok=True)

    directories = ["clustering", "datasets", "Depth_data", "models", "node_link", "projections", "rules", "trees", "classification"]
    [os.makedirs("static/" + directory, exist_ok=True) for directory in directories]

if __name__ == "__main__":
    setup_static_folders()

    uvicorn.run(app, host="127.0.0.1", port=3030)


==> anc/code/RandomForestVis/backend/requirements.txt <==
dynamicTreeCut==0.1.1
fastapi==0.109.2
joblib==1.3.2
numpy==1.26.4
orjson==3.10.13
pandas==2.2.3
pyarrow==15.0.0
python-multipart==0.0.7
scikit_learn==1.3.2
scipy==1.16.1
umap_learn==0.5.5
uvicorn==0.27.0


==> anc/code/RandomForestVis/backend/static/Depth_data/RF_Glass-clean.csv <==
tree_id,node_id,is_leave,split_feature,threshold,children,correctPredictions,correctPredictionsClassesCounts,wrongPredictions
0,0,False,"Al Aluminum",1.40,"1;52",182,"3;26;5;13;0;64;1;61;2;11;4;7","32;1;0;6;5;2;3;1;5;0;1;1;3;0;5;4;1;6;2;1;4;1;4;3;1;5;1;2;4;1;0;1;3;4;2;0;1"
0,1,False,"Na Sodium",12.91,"2;7",95,"5;10;0;23;3;2;1;58;4;2","18;2;0;1;5;1;3;1;3;1;5;1;0;3;0;5;3;4;1;1;3;4;5;1;3;0;1"
0,2,False,"Na Sodium",12.36,"3;6",24,"1;20;5;1;0;3","6;0;1;3;5;1;5;1;1;3;0;1"
0,3,False,"Mg Magnesium",1.76,"4;5",4,"5;1;0;3","2;0;5;1;3;0;1"
0,4,True,"","","",3,"0;3","1;3;0;1"
0,5,True,"","","",1,"5;1","1;0;5;1"
0,6,True,"","","",20,"1;20","4;0;1;3;5;1;1"
0,7,False,"K Potassium",0.01,"8;13",71,"5;9;0;20;3;2;1;38;4;2","12;2;0;1;5;1;2;1;3;1;5;1;0;3;0;5;2;4;1;4;5;1"
0,8,False,"Ca Calcium",9.73,"9;12",4,"4;2;1;1;5;1","2;0;4;1;4;5;1"
0,9,False,"Ca Calcium",9.59,"10;11",2,"1;1;5;1","1;4;5;1"
0,10,True,"","","",1,"5;1","1;4;5;1"
0,11,True,"","","",1,"1;1","0"
0,12,True,"","","",2,"4;2","1;0;4;1"
0,13,False,"Na Sodium",13.03,"14;15",67,"5;8;0;20;3;2;1;37","10;2;0;1;5;1;2;1;3;1;5;1;0;3;0;5;2"
0,14,True,"","","",5,"0;5","3;1;0;3"
0,15,False,"Fe Iron",0.20,"16;49",62,"5;8;0;15;3;2;1;37","7;2;0;1;5;1;2;1;3;1;5;1;0;5;2"
0,16,False,"Ca Calcium",8.70,"17;36",58,"0;13;3;2;1;37;5;6","7;2;0;1;5;1;2;1;3;1;5;1;0;5;2"
0,17,False,"Refractive Index",1.52,"18;29",25,"3;1;1;11;0;8;5;5","5;1;3;1;5;1;5;1;1;0;5;2"
0,18,False,"Mg Magnesium",3.43,"19;22",15,"1;10;5;5","4;5;1;1;0;5;2;1;5;1"
0,19,False,"Al Aluminum",1.31,"20;21",4,"1;1;5;3","0"
0,20,True,"","","",3,"5;3","0"
0,21,True,"","","",1,"1;1","0"
0,22,False,"Al Aluminum",1.12,"23;24",11,"1;9;5;2","4;5;1;1;0;5;2;1;5;1"
0,23,True,"","","",1,"5;1","1;1;5;1"
0,24,False,"Refractive Index",1.52,"25;28",10,"1;9;5;1","3;5;1;1;0;5;2"
0,25,False,"Mg Magnesium",3.49,"26;27",2,"5;1;1;1","2;0;5;2"
0,26,True,"","","",1,"1;1","0"
0,27,True,"","","",1,"5;1","2;0;5;2"
0,28,True,"","","",8,"1;8","1;5;1;1"
0,29,False,"Al Aluminum",1.28,"30;31",10,"3;1;1;1;0;8","1;1;3;1"
0,30,True,"","","",6,"0;6","0"
0,31,False,"Ca Calcium",8.45,"32;35",4,"3;1;1;1;0;2","1;1;3;1"
0,32,False,"Refractive Index",1.52,"33;34",3,"1;1;0;2","0"
0,33,True,"","","",2,"0;2","0"
0,34,True,"","","",1,"1;1","0"
0,35,True,"","","",1,"3;1","1;1;3;1"
0,36,False,"Ca Calcium",10.69,"37;48",33,"0;5;3;1;1;26;5;1","2;2;0;1;5;1;1"
0,37,False,"K Potassium",0.59,"38;45",28,"3;1;1;26;5;1","1;5;1;1"
0,38,False,"Mg Magnesium",3.75,"39;40",26,"1;25;5;1","1;5;1;1"
0,39,True,"","","",18,"1;18","1;5;1;1"
0,40,False,"Al Aluminum",0.65,"41;44",8,"1;7;5;1","0"
0,41,False,"Al Aluminum",0.52,"42;43",3,"5;1;1;2","0"
0,42,True,"","","",2,"1;2","0"
0,43,True,"","","",1,"5;1","0"
0,44,True,"","","",5,"1;5","0"
0,45,False,"Si Silicon",72.37,"46;47",2,"3;1;1;1","0"
0,46,True,"","","",1,"1;1","0"
0,47,True,"","","",1,"3;1","0"
0,48,True,"","","",5,"0;5","1;2;0;1"
0,49,False,"Ca Calcium",8.61,"50;51",4,"5;2;0;2","0"
0,50,True,"","","",2,"0;2","0"
0,51,True,"","","",2,"5;2","0"
0,52,False,"Mg Magnesium",2.76,"53;68",87,"3;24;5;3;0;41;1;3;2;11;4;5","14;1;0;3;5;1;5;0;1;0;5;1;1;3;2;1;4;3;1;2;4;1;3;4;2"
0,53,False,"K Potassium",0.26,"54;57",43,"2;11;3;22;0;5;4;5","5;0;2;1;4;3;1;2;4;1;3;4;2"
0,54,False,"Al Aluminum",1.80,"55;56",25,"3;20;4;5","4;4;3;1;2;4;1;3;4;2"
0,55,True,"","","",5,"4;5","3;2;4;1;3;4;2"
0,56,True,"","","",20,"3;20","1;4;3;1"
0,57,False,"Al Aluminum",2.13,"58;67",18,"2;11;3;2;0;5","1;0;2;1"
0,58,False,"Na Sodium",14.18,"59;66",14,"3;2;0;5;2;7","1;0;2;1"
0,59,False,"Refractive Index",1.52,"60;61",12,"0;5;2;7","1;0;2;1"
0,60,True,"","","",4,"2;4","1;0;2;1"
0,61,False,"Al Aluminum",1.59,"62;65",8,"0;5;2;3","0"
0,62,False,"Fe Iron",0.09,"63;64",4,"0;1;2;3","0"
0,63,True,"","","",3,"2;3","0"
0,64,True,"","","",1,"0;1","0"
0,65,True,"","","",4,"0;4","0"
0,66,True,"","","",2,"3;2","0"
0,67,True,"","","",4,"2;4","0"
0,68,False,"Ba Barium",0.67,"69;84",44,"3;2;5;3;0;36;1;3","9;1;0;3;5;1;5;0;1;0;5;1;1;3"
0,69,False,"Ca Calcium",8.80,"70;83",42,"5;3;0;36;1;3","9;1;0;3;5;1;5;0;1;0;5;1;1;3"
0,70,False,"Refractive Index",1.52,"71;72",40,"0;36;1;3;5;1","9;1;0;3;5;1;5;0;1;0;5;1;1;3"
0,71,True,"","","",1,"1;1","2;0;1;2"
0,72,False,"Ca Calcium",8.35,"73;78",39,"0;36;1;2;5;1","7;1;0;3;5;1;5;0;1;0;5;1;1;1"
0,73,False,"Na Sodium",13.50,"74;75",32,"1;1;0;31","2;0;1;1;1;0;1"
0,74,True,"","","",28,"0;28","1;1;0;1"
0,75,False,"Si Silicon",72.43,"76;77",4,"1;1;0;3","1;0;1;1"
0,76,True,"","","",3,"0;3","0"
0,77,True,"","","",1,"1;1","1;0;1;1"
0,78,False,"Ca Calcium",8.52,"79;82",7,"0;5;1;1;5;1","5;1;0;2;5;1;5;0;1;0;5;1"
0,79,False,"Mg Magnesium",3.50,"80;81",2,"1;1;5;1","2;1;5;1;0;5;1"
0,80,True,"","","",1,"5;1","2;1;5;1;0;5;1"
0,81,True,"","","",1,"1;1","0"
0,82,True,"","","",5,"0;5","3;1;0;2;5;0;1"
0,83,True,"","","",2,"5;2","0"
0,84,True,"","","",2,"3;2","0"
1,0,False,"Mg Magnesium",2.75,"1;22",183,"5;16;0;58;1;65;3;24;4;8;2;12","31;3;1;1;5;1;4;2;2;1;1;5;3;0;2;0;1;11;5;4;4;1;2;2;5;1;1;4;3;1;2;3;1"
1,1,False,"Na Sodium",14.14,"2;15",54,"4;8;3;23;0;11;2;12","9;3;4;2;2;1;4;3;1;0;4;1;2;2;1;0;1;2;3;1"
1,2,False,"Ca Calcium",12.87,"3;14",30,"0;11;4;3;2;12;3;4","5;1;0;1;0;2;2;3;2;1;2;3;1"
1,3,False,"Mg Magnesium",2.04,"4;9",23,"4;3;0;4;2;12;3;4","5;1;0;1;0;2;2;3;2;1;2;3;1"
1,4,False,"Al Aluminum",0.98,"5;6",16,"2;11;3;4;0;1","4;0;2;2;3;2;1;2;3;1"
1,5,True,"","","",1,"0;1","0"
1,6,False,"K Potassium",0.24,"7;8",15,"2;11;3;4","4;0;2;2;3;2;1;2;3;1"
1,7,True,"","","",4,"3;4","1;2;3;1"
1,8,True,"","","",11,"2;11","3;0;2;2;3;2;1"
1,9,False,"Si Silicon",70.94,"10;11",7,"4;3;0;3;2;1","1;1;0;1"
1,10,True,"","","",1,"2;1","0"
1,11,False,"Na Sodium",13.78,"12;13",6,"4;3;0;3","1;1;0;1"
1,12,True,"","","",3,"0;3","1;1;0;1"
1,13,True,"","","",3,"4;3","0"
1,14,True,"","","",7,"0;7","0"
1,15,False,"Mg Magnesium",0.39,"16;21",24,"4;5;3;19","4;3;4;2;4;3;1;0;4;1"
1,16,False,"Na Sodium",14.66,"17;20",21,"3;19;4;2","2;4;3;1;0;4;1"
1,17,False,"Ba Barium",0.20,"18;19",10,"3;8;4;2","1;0;4;1"
1,18,True,"","","",2,"4;2","1;0;4;1"
1,19,True,"","","",8,"3;8","0"
1,20,True,"","","",11,"3;11","1;4;3;1"
1,21,True,"","","",3,"4;3","2;3;4;2"
1,22,False,"Refractive Index",1.52,"23;48",129,"5;16;0;47;1;65;3;1","22;3;1;1;5;1;1;5;3;0;1;0;1;11;5;4;5;1;1"
1,23,False,"Si Silicon",73.27,"24;45",46,"0;33;1;4;3;1;5;8","8;0;1;3;5;3;1;5;2"
1,24,False,"Al Aluminum",1.39,"25;30",43,"3;1;1;3;0;31;5;8","8;0;1;3;5;3;1;5;2"
1,25,False,"Al Aluminum",1.28,"26;29",10,"5;7;0;3","3;1;5;2;0;5;1"
1,26,False,"Mg Magnesium",3.48,"27;28",6,"0;3;5;3","3;1;5;2;0;5;1"
1,27,True,"","","",3,"5;3","3;1;5;2;0;5;1"
1,28,True,"","","",3,"0;3","0"
1,29,True,"","","",4,"5;4","0"
1,30,False,"Ba Barium",0.60,"31;44",33,"3;1;1;3;0;28;5;1","5;0;1;3;5;2"
1,31,False,"Fe Iron",0.23,"32;41",32,"1;3;0;28;5;1","5;0;1;3;5;2"
1,32,False,"Ca Calcium",8.33,"33;38",29,"5;1;0;27;1;1","4;0;5;2;1;2"
1,33,False,"K Potassium",0.41,"34;37",27,"0;26;1;1","2;0;1;2"
1,34,False,"Mg Magnesium",3.61,"35;36",2,"0;1;1;1","2;0;1;2"
1,35,True,"","","",1,"1;1","2;0;1;2"
1,36,True,"","","",1,"0;1","0"
1,37,True,"","","",25,"0;25","0"
1,38,False,"K Potassium",0.34,"39;40",2,"5;1;0;1","2;0;5;2"
1,39,True,"","","",1,"0;1","0"
1,40,True,"","","",1,"5;1","2;0;5;2"
1,41,False,"Si Silicon",72.75,"42;43",3,"1;2;0;1","1;0;1;1"
1,42,True,"","","",1,"0;1","0"
1,43,True,"","","",2,"1;2","1;0;1;1"
1,44,True,"","","",1,"3;1","0"
1,45,False,"Refractive Index",1.52,"46;47",3,"0;2;1;1","0"
1,46,True,"","","",1,"1;1","0"
1,47,True,"","","",2,"0;2","0"
1,48,False,"Refractive Index",1.52,"49;52",83,"5;8;0;14;1;61","14;3;1;1;5;1;1;5;1;0;1;0;1;8;5;1;5;1;1"
1,49,False,"K Potassium",0.29,"50;51",33,"1;31;5;2","2;0;1;1;5;1;1"
1,50,True,"","","",2,"5;2","0"
1,51,True,"","","",31,"1;31","2;0;1;1;5;1;1"
1,52,False,"Refractive Index",1.52,"53;60",50,"5;6;0;14;1;30","12;3;1;1;5;1;1;5;1;0;1;0;1;7;5;1"
1,53,False,"Si Silicon",72.69,"54;59",21,"1;6;5;2;0;13","8;0;1;5;5;1;3;5;1;1;0;1"
1,54,False,"Al Aluminum",1.44,"55;56",15,"5;2;0;13","3;0;5;1;3;5;1;1;0;1"
1,55,True,"","","",12,"0;12","1;1;0;1"
1,56,False,"Na Sodium",13.13,"57;58",3,"5;2;0;1","2;0;5;1;3;5;1"
1,57,True,"","","",1,"0;1","0"
1,58,True,"","","",2,"5;2","2;0;5;1;3;5;1"
1,59,True,"","","",6,"1;6","5;0;1;5"
1,60,False,"K Potassium",0.16,"61;66",29,"5;4;0;1;1;24","4;3;1;1;1;5;1;0;1;2"
1,61,False,"Na Sodium",13.92,"62;63",15,"1;13;5;2","3;1;5;1;0;1;2"
1,62,True,"","","",8,"1;8","2;0;1;2"
1,63,False,"Refractive Index",1.52,"64;65",7,"1;5;5;2","1;1;5;1"
1,64,True,"","","",2,"5;2","1;1;5;1"
1,65,True,"","","",5,"1;5","0"
1,66,False,"Fe Iron",0.20,"67;72",14,"5;2;0;1;1;11","1;3;1;1"
1,67,False,"Mg Magnesium",3.67,"68;69",12,"0;1;1;11","1;3;1;1"
1,68,True,"","","",8,"1;8","1;3;1;1"
1,69,False,"K Potassium",0.36,"70;71",4,"0;1;1;3","0"
1,70,True,"","","",3,"1;3","0"
1,71,True,"","","",1,"0;1","0"
1,72,True,"","","",2,"5;2","0"
2,0,False,"Ba Barium",0.34,"1;64",178,"0;64;1;63;3;26;2;12;4;6;5;7","36;3;1;2;2;1;2;0;1;0;2;3;1;7;5;2;5;0;5;1;5;1;0;5;3;2;4;0;2;3;1"
2,1,False,"Al Aluminum",1.44,"2;43",152,"4;6;5;7;3;3;0;63;2;11;1;62","33;2;0;1;0;2;3;1;7;5;2;5;0;5;1;5;1;0;5;3;2;4;0;2;3;1"
2,2,False,"Refractive Index",1.52,"3;16",94,"0;26;5;5;4;1;1;59;3;2;2;1","24;5;0;3;1;5;0;1;6;2;1;5;2;1;3;2;0;3;4;0;1;3;1"
2,3,False,"Mg Magnesium",3.41,"4;9",41,"1;33;0;3;5;4;3;1","9;5;1;3;0;2;0;1;1;5;2;4;3;1"
2,4,False,"Al Aluminum",1.28,"5;8",7,"1;3;3;1;5;3","3;4;3;1;0;5;2"
2,5,False,"Si Silicon",74.10,"6;7",4,"3;1;5;3","3;4;3;1;0;5;2"
2,6,True,"","","",3,"5;3","2;0;5;2"
2,7,True,"","","",1,"3;1","1;4;3;1"
2,8,True,"","","",3,"1;3","0"
2,9,False,"Refractive Index",1.52,"10;15",34,"1;30;0;3;5;1","6;5;1;3;0;2;0;1;1"
2,10,False,"Mg Magnesium",3.50,"11;12",7,"0;3;5;1;1;3","3;5;0;2;0;1;1"
2,11,True,"","","",3,"1;3","1;0;1;1"
2,12,False,"Refractive Index",1.52,"13;14",4,"0;3;5;1","2;5;0;2"
2,13,True,"","","",1,"5;1","0"
2,14,True,"","","",3,"0;3","2;5;0;2"
2,15,True,"","","",27,"1;27","3;5;1;3"
2,16,False,"Fe Iron",0.20,"17;38",53,"0;23;5;1;4;1;1;26;3;1;2;1","15;5;0;1;1;2;0;1;5;2;1;1;3;2;0;3;4;0;1"
2,17,False,"Si Silicon",72.33,"18;23",46,"4;1;1;26;3;1;0;17;2;1","14;0;1;5;2;1;1;3;2;0;3;4;0;1;5;1;2"
2,18,False,"Ca Calcium",10.75,"19;20",27,"0;4;2;1;1;22","5;0;2;1;1;2;5;1;2"
2,19,True,"","","",22,"1;22","4;0;1;2;5;1;2"
2,20,False,"Refractive Index",1.52,"21;22",5,"0;4;2;1","1;0;2;1"
2,21,True,"","","",1,"2;1","1;0;2;1"
2,22,True,"","","",4,"0;4","0"
2,23,False,"Na Sodium",14.50,"24;37",19,"4;1;1;4;3;1;0;13","9;0;1;3;1;3;2;0;3;4;0;1"
2,24,False,"K Potassium",0.59,"25;30",18,"1;4;3;1;0;13","9;0;1;3;1;3;2;0;3;4;0;1"
2,25,False,"Si Silicon",72.80,"26;27",14,"0;12;1;2","5;0;1;1;1;0;3;4;0;1"
2,26,True,"","","",8,"0;8","4;1;0;3;4;0;1"
2,27,False,"Si Silicon",73.03,"28;29",6,"0;4;1;2","1;0;1;1"
2,28,True,"","","",2,"1;2","1;0;1;1"
2,29,True,"","","",4,"0;4","0"
2,30,False,"Mg Magnesium",3.14,"31;32",4,"1;2;3;1;0;1","4;0;1;2;1;3;2"
2,31,True,"","","",1,"0;1","0"
2,32,False,"Ca Calcium",8.63,"33;34",3,"1;2;3;1","4;0;1;2;1;3;2"
2,33,True,"","","",1,"1;1","1;0;1;1"
2,34,False,"Ca Calcium",8.99,"35;36",2,"1;1;3;1","3;0;1;1;1;3;2"
2,35,True,"","","",1,"3;1","2;1;3;2"
2,36,True,"","","",1,"1;1","1;0;1;1"
2,37,True,"","","",1,"4;1","0"
2,38,False,"Si Silicon",71.66,"39;42",7,"0;6;5;1","1;5;0;1"
2,39,False,"Si Silicon",70.76,"40;41",2,"5;1;0;1","0"
2,40,True,"","","",1,"0;1","0"
2,41,True,"","","",1,"5;1","0"
2,42,True,"","","",5,"0;5","1;5;0;1"
2,43,False,"Ca Calcium",8.80,"44;55",58,"4;5;5;2;3;1;0;37;2;10;1;3","9;2;0;1;0;2;2;1;1;5;0;2;1;0;2;4;0;1"
2,44,False,"Al Aluminum",2.44,"45;54",40,"2;2;1;3;0;35","6;5;0;2;1;0;2;0;1;1;4;0;1"
2,45,False,"Refractive Index",1.52,"46;51",38,"1;3;0;35","6;5;0;2;1;0;2;0;1;1;4;0;1"
2,46,False,"Refractive Index",1.52,"47;50",34,"0;33;1;1","5;1;0;2;5;0;1;0;1;1;4;0;1"
2,47,False,"Refractive Index",1.52,"48;49",11,"1;1;0;10","3;0;1;1;1;0;1;4;0;1"
2,48,True,"","","",10,"0;10","2;1;0;1;4;0;1"
2,49,True,"","","",1,"1;1","1;0;1;1"
2,50,True,"","","",23,"0;23","2;1;0;1;5;0;1"
2,51,False,"Si Silicon",72.63,"52;53",4,"1;2;0;2","1;5;0;1"
2,52,True,"","","",2,"0;2","1;5;0;1"
2,53,True,"","","",2,"1;2","0"
2,54,True,"","","",2,"2;2","0"
2,55,False,"Na Sodium",13.30,"56;57",18,"4;5;5;2;3;1;0;2;2;8","3;2;0;1;0;2;2"
2,56,True,"","","",8,"2;8","2;0;2;2"
2,57,False,"Si Silicon",72.28,"58;63",10,"4;5;5;2;3;1;0;2","1;2;0;1"
2,58,False,"Mg Magnesium",2.77,"59;62",5,"5;2;3;1;0;2","1;2;0;1"
2,59,False,"K Potassium",0.64,"60;61",3,"3;1;0;2","1;2;0;1"
2,60,True,"","","",2,"0;2","1;2;0;1"
2,61,True,"","","",1,"3;1","0"
2,62,True,"","","",2,"5;2","0"
2,63,True,"","","",5,"4;5","0"
2,64,False,"Refractive Index",1.52,"65;68",26,"0;1;1;1;3;23;2;1","3;3;1;2;2;1"
2,65,False,"Si Silicon",71.35,"66;67",24,"3;23;2;1","1;3;2;1"
2,66,True,"","","",1,"2;1","1;3;2;1"
2,67,True,"","","",23,"3;23","0"
2,68,False,"K Potassium",0.35,"69;70",2,"0;1;1;1","2;3;1;2"
2,69,True,"","","",1,"1;1","2;3;1;2"
2,70,True,"","","",1,"0;1","0"
3,0,False,"Al Aluminum",1.75,"1;60",177,"3;24;2;7;0;62;5;15;1;65;4;4","37;0;3;1;1;11;4;2;4;3;1;0;3;1;1;3;2;3;1;2;5;0;1;1;1;2;0;6;1;0;3;5;2"
3,1,False,"Mg Magnesium",3.24,"2;17",142,"5;15;1;65;0;55;3;1;2;2;4;4","29;0;1;11;4;2;1;0;3;5;2;5;1;1;2;0;4;4;0;3;1;1;3;1;2"
3,2,False,"Ca Calcium",11.37,"3;14",25,"2;2;0;15;4;4;1;4","14;2;0;4;0;4;2;1;2;4;0;3;1;1;3;1;2"
3,3,False,"Al Aluminum",1.32,"4;9",16,"4;4;0;8;1;4","11;0;4;2;1;2;2;0;1;4;0;3;1;1;3;1;2"
3,4,False,"Ca Calcium",9.42,"5;6",7,"0;1;4;2;1;4","6;0;4;1;1;2;4;1;1;3;1;2"
3,5,True,"","","",4,"1;4","5;0;1;2;4;1;1;3;1;2"
3,6,False,"Si Silicon",73.97,"7;8",3,"0;1;4;2","1;0;4;1"
3,7,True,"","","",2,"4;2","1;0;4;1"
3,8,True,"","","",1,"0;1","0"
3,9,False,"Si Silicon",73.91,"10;13",9,"4;2;0;7","5;0;4;1;2;0;1;4;0;3"
3,10,False,"Al Aluminum",1.70,"11;12",8,"4;1;0;7","5;0;4;1;2;0;1;4;0;3"
3,11,True,"","","",7,"0;7","4;2;0;1;4;0;3"
3,12,True,"","","",1,"4;1","1;0;4;1"
3,13,True,"","","",1,"4;1","0"
3,14,False,"Si Silicon",73.33,"15;16",9,"2;2;0;7","3;2;0;3"
3,15,True,"","","",7,"0;7","3;2;0;3"
3,16,True,"","","",2,"2;2","0"
3,17,False,"Al Aluminum",1.42,"18;51",117,"5;15;1;61;0;40;3;1","15;0;1;9;1;0;3;5;2;5;1;1"
3,18,False,"Ca Calcium",8.22,"19;26",82,"0;12;3;1;1;57;5;12","11;0;1;7;1;0;1;5;2;5;1;1"
3,19,False,"Si Silicon",72.98,"20;25",10,"1;5;0;5","0"
3,20,False,"Na Sodium",13.68,"21;22",6,"0;5;1;1","0"
3,21,True,"","","",4,"0;4","0"
3,22,False,"Na Sodium",13.91,"23;24",2,"0;1;1;1","0"
3,23,True,"","","",1,"1;1","0"
3,24,True,"","","",1,"0;1","0"
3,25,True,"","","",4,"1;4","0"
3,26,False,"Refractive Index",1.52,"27;34",72,"0;7;3;1;1;52;5;12","11;0;1;7;1;0;1;5;2;5;1;1"
3,27,False,"Mg Magnesium",3.59,"28;33",10,"0;1;5;7;1;2","0"
3,28,False,"Si Silicon",72.72,"29;30",9,"5;7;1;2","0"
3,29,True,"","","",5,"5;5","0"
3,30,False,"Refractive Index",1.52,"31;32",4,"5;2;1;2","0"
3,31,True,"","","",2,"1;2","0"
3,32,True,"","","",2,"5;2","0"
3,33,True,"","","",1,"0;1","0"
3,34,False,"Al Aluminum",1.12,"35;46",62,"0;6;3;1;1;50;5;5","11;0;1;7;1;0;1;5;2;5;1;1"
3,35,False,"Ca Calcium",9.53,"36;43",24,"1;15;5;5;0;4","4;1;0;1;5;2;5;1;1"
3,36,False,"K Potassium",0.43,"37;42",10,"0;4;5;4;1;2","4;1;0;1;5;2;5;1;1"
3,37,False,"K Potassium",0.07,"38;41",6,"5;4;1;2","3;1;5;2;5;1;1"
3,38,False,"K Potassium",0.01,"39;40",3,"1;2;5;1","1;5;1;1"
3,39,True,"","","",1,"5;1","0"
3,40,True,"","","",2,"1;2","1;5;1;1"
3,41,True,"","","",3,"5;3","2;1;5;2"
3,42,True,"","","",4,"0;4","1;1;0;1"
3,43,False,"Refractive Index",1.52,"44;45",14,"1;13;5;1","0"
3,44,True,"","","",1,"5;1","0"
3,45,True,"","","",13,"1;13","0"
3,46,False,"Fe Iron",0.31,"47;50",38,"0;2;3;1;1;35","7;0;1;7"
3,47,False,"Refractive Index",1.52,"48;49",36,"3;1;1;35","7;0;1;7"
3,48,True,"","","",35,"1;35","7;0;1;7"
3,49,True,"","","",1,"3;1","0"
3,50,True,"","","",2,"0;2","0"
3,51,False,"Ca Calcium",8.71,"52;59",35,"5;3;1;4;0;28","4;0;1;2;1;0;2"
3,52,False,"Fe Iron",0.25,"53;58",32,"1;4;0;28","4;0;1;2;1;0;2"
3,53,False,"Ca Calcium",8.33,"54;55",31,"1;3;0;28","3;0;1;1;1;0;2"
3,54,True,"","","",26,"0;26","2;1;0;2"
3,55,False,"Si Silicon",72.62,"56;57",5,"1;3;0;2","1;0;1;1"
3,56,True,"","","",2,"0;2","0"
3,57,True,"","","",3,"1;3","1;0;1;1"
3,58,True,"","","",1,"1;1","1;0;1;1"
3,59,True,"","","",3,"5;3","0"
3,60,False,"Na Sodium",14.11,"61;66",35,"3;23;2;5;0;7","8;0;3;1;4;3;1;3;2;3;5;0;1;2;0;2"
3,61,False,"K Potassium",0.89,"62;65",12,"2;5;0;7","6;3;2;3;5;0;1;2;0;2"
3,62,False,"K Potassium",0.55,"63;64",8,"0;7;2;1","5;5;0;1;2;0;2;3;2;2"
3,63,True,"","","",1,"2;1","2;3;2;2"
3,64,True,"","","",7,"0;7","3;5;0;1;2;0;2"
3,65,True,"","","",4,"2;4","1;3;2;1"
3,66,True,"","","",23,"3;23","2;0;3;1;4;3;1"
4,0,False,"Ba Barium",0.20,"1;60",184,"3;24;2;11;0;64;5;13;1;63;4;9","30;1;2;1;5;1;0;5;0;2;1;5;5;1;6;3;2;3;1;1;0;1;5;0;2;1;2;2;0;2"
4,1,False,"Mg Magnesium",2.61,"2;13",157,"5;13;0;63;1;63;2;9;4;9","26;0;5;5;1;6;1;5;1;0;5;5;0;2;1;2;3;1;1;0;1;2;1;2;0;2"
4,2,False,"K Potassium",0.03,"3;6",29,"0;11;2;9;4;9","4;2;0;2;3;0;1;2;1"
4,3,False,"Na Sodium",13.76,"4;5",12,"4;9;0;3","0"
4,4,True,"","","",3,"0;3","0"
4,5,True,"","","",9,"4;9","0"
4,6,False,"Refractive Index",1.52,"7;12",17,"0;8;2;9","4;2;0;2;3;0;1;2;1"
4,7,False,"K Potassium",0.53,"8;11",11,"2;9;0;2","2;3;2;1;2;0;1"
4,8,False,"Fe Iron",0.09,"9;10",6,"0;2;2;4","1;2;0;1"
4,9,True,"","","",4,"2;4","0"
4,10,True,"","","",2,"0;2","1;2;0;1"
4,11,True,"","","",5,"2;5","1;3;2;1"
4,12,True,"","","",6,"0;6","2;2;0;1;3;0;1"
4,13,False,"Al Aluminum",1.39,"14;49",128,"5;13;0;52;1;63","22;0;5;5;1;6;1;5;1;0;5;5;0;2;1;2;3;1;1"
4,14,False,"K Potassium",0.55,"15;36",85,"1;60;0;14;5;11","12;0;1;4;5;4;5;1;2;3;1;1;1;0;1"
4,15,False,"Fe Iron",0.20,"16;33",36,"0;6;5;7;1;23","4;0;5;1;1;1;1;0;1;5;1;1"
4,16,False,"K Potassium",0.51,"17;30",33,"0;5;5;5;1;23","3;1;0;1;5;1;1;0;1;1"
4,17,False,"Ca Calcium",10.73,"18;29",29,"0;3;1;23;5;3","2;5;1;1;0;1;1"
4,18,False,"Ca Calcium",8.68,"19;24",27,"1;23;5;3;0;1","2;5;1;1;0;1;1"
4,19,False,"K Potassium",0.42,"20;23",4,"1;2;5;1;0;1","1;0;1;1"
4,20,False,"Ca Calcium",8.27,"21;22",2,"5;1;0;1","0"
4,21,True,"","","",1,"0;1","0"
4,22,True,"","","",1,"5;1","0"
4,23,True,"","","",2,"1;2","1;0;1;1"
4,24,False,"Refractive Index",1.52,"25;28",23,"1;21;5;2","1;5;1;1"
4,25,False,"Refractive Index",1.52,"26;27",9,"5;2;1;7","1;5;1;1"
4,26,True,"","","",7,"1;7","1;5;1;1"
4,27,True,"","","",2,"5;2","0"
4,28,True,"","","",14,"1;14","0"
4,29,True,"","","",2,"0;2","0"
4,30,False,"Refractive Index",1.52,"31;32",4,"0;2;5;2","1;1;0;1"
4,31,True,"","","",2,"5;2","0"
4,32,True,"","","",2,"0;2","1;1;0;1"
4,33,False,"K Potassium",0.39,"34;35",3,"0;1;5;2","1;0;5;1"
4,34,True,"","","",2,"5;2","1;0;5;1"
4,35,True,"","","",1,"0;1","0"
4,36,False,"Refractive Index",1.52,"37;40",49,"1;37;0;8;5;4","8;0;1;3;5;3;5;1;1;3;1;1"
4,37,False,"Al Aluminum",1.22,"38;39",6,"5;4;1;2","3;0;5;3"
4,38,True,"","","",2,"1;2","0"
4,39,True,"","","",4,"5;4","3;0;5;3"
4,40,False,"Si Silicon",72.58,"41;44",43,"1;35;0;8","5;0;1;3;5;1;1;3;1;1"
4,41,False,"Mg Magnesium",3.66,"42;43",11,"0;7;1;4","2;0;1;1;3;1;1"
4,42,True,"","","",4,"1;4","2;0;1;1;3;1;1"
4,43,True,"","","",7,"0;7","0"
4,44,False,"Al Aluminum",1.11,"45;48",32,"1;31;0;1","3;0;1;2;5;1;1"
4,45,False,"Na Sodium",13.07,"46;47",2,"1;1;0;1","1;0;1;1"
4,46,True,"","","",1,"0;1","0"
4,47,True,"","","",1,"1;1","1;0;1;1"
4,48,True,"","","",30,"1;30","2;0;1;1;5;1;1"
4,49,False,"Ca Calcium",8.89,"50;59",43,"5;2;0;38;1;3","10;0;5;1;1;2;1;5;1;0;4;5;0;2"
4,50,False,"Na Sodium",12.80,"51;54",42,"5;1;0;38;1;3","9;1;5;1;0;4;5;0;2;0;1;2"
4,51,False,"Mg Magnesium",3.39,"52;53",6,"1;3;0;3","2;0;1;2"
4,52,True,"","","",3,"0;3","0"
4,53,True,"","","",3,"1;3","2;0;1;2"
4,54,False,"Ca Calcium",8.35,"55;56",36,"5;1;0;35","7;1;5;1;0;4;5;0;2"
4,55,True,"","","",31,"0;31","2;1;0;2"
4,56,False,"Al Aluminum",1.67,"57;58",5,"5;1;0;4","5;1;5;1;0;2;5;0;2"
4,57,True,"","","",4,"0;4","4;1;0;2;5;0;2"
4,58,True,"","","",1,"5;1","1;1;5;1"
4,59,True,"","","",1,"5;1","1;0;5;1"
4,60,False,"Si Silicon",72.51,"61;64",27,"3;24;2;2;0;1","4;1;2;1;0;2;1;3;2;2"
4,61,False,"Si Silicon",69.85,"62;63",3,"2;2;0;1","4;1;2;1;0;2;1;3;2;2"
4,62,True,"","","",1,"0;1","0"
4,63,True,"","","",2,"2;2","4;1;2;1;0;2;1;3;2;2"
4,64,True,"","","",24,"3;24","0"
5,0,False,"Mg Magnesium",3.34,"1;32",174,"1;61;0;64;5;8;3;26;4;5;2;10","40;5;1;7;0;2;1;0;8;5;1;0;1;9;5;2;3;1;4;3;3;0;1;3;4;2;0;1;2;1;1;0;2"
5,1,False,"Na Sodium",14.16,"2;25",66,"3;26;4;5;0;20;2;10;1;5","16;4;3;3;0;1;0;3;1;1;4;3;4;2;0;1;2;1;1;0;2;5;0;1"
5,2,False,"K Potassium",0.89,"3;18",41,"3;4;2;10;4;3;1;5;0;19","12;3;4;2;0;1;0;1;4;2;1;1;0;2;4;0;1;5;0;1"
5,3,False,"Na Sodium",13.99,"4;17",35,"4;3;2;6;3;2;1;5;0;19","12;3;4;2;0;1;0;1;4;2;1;1;0;2;4;0;1;5;0;1"
5,4,False,"Si Silicon",72.22,"5;6",32,"2;6;3;2;1;5;0;19","10;0;1;4;2;1;1;0;2;4;0;1;3;0;1;5;0;1"
5,5,True,"","","",11,"0;11","3;5;0;1;2;0;2"
5,6,False,"Ca Calcium",8.81,"7;8",21,"2;6;3;2;1;5;0;8","7;0;1;4;2;1;1;4;0;1;3;0;1"
5,7,True,"","","",5,"0;5","1;3;0;1"
5,8,False,"K Potassium",0.07,"9;10",16,"2;6;3;2;1;5;0;3","6;0;1;4;2;1;1;4;0;1"
5,9,True,"","","",3,"0;3","1;4;0;1"
5,10,False,"Ca Calcium",10.41,"11;16",13,"2;6;3;2;1;5","5;0;1;4;2;1;1"
5,11,False,"Al Aluminum",1.21,"12;13",7,"3;2;1;5","5;0;1;4;2;1;1"
5,12,True,"","","",1,"1;1","2;0;1;2"
5,13,False,"Na Sodium",13.32,"14;15",6,"3;2;1;4","3;0;1;2;2;1;1"
5,14,True,"","","",4,"1;4","3;0;1;2;2;1;1"
5,15,True,"","","",2,"3;2","0"
5,16,True,"","","",6,"2;6","0"
5,17,True,"","","",3,"4;3","2;3;4;2"
5,18,False,"Si Silicon",71.75,"19;20",6,"3;2;2;4","0"
5,19,True,"","","",3,"2;3","0"
5,20,False,"Ba Barium",0.60,"21;24",3,"3;2;2;1","0"
5,21,False,"Si Silicon",74.53,"22;23",2,"3;1;2;1","0"
5,22,True,"","","",1,"2;1","0"
5,23,True,"","","",1,"3;1","0"
5,24,True,"","","",1,"3;1","0"
5,25,False,"Si Silicon",72.76,"26;31",25,"3;22;4;2;0;1","4;4;3;3;0;3;1"
5,26,False,"K Potassium",0.21,"27;30",6,"3;3;4;2;0;1","1;0;3;1"
5,27,False,"Al Aluminum",1.37,"28;29",3,"4;2;0;1","0"
5,28,True,"","","",1,"0;1","0"
5,29,True,"","","",2,"4;2","0"
5,30,True,"","","",3,"3;3","1;0;3;1"
5,31,True,"","","",19,"3;19","3;4;3;3"
5,32,False,"Ca Calcium",8.22,"33;44",108,"1;56;0;44;5;8","24;5;1;7;0;1;1;0;8;5;1;0;1;5;5;2"
5,33,False,"Refractive Index",1.52,"34;37",35,"1;5;0;30","6;1;0;3;0;1;3"
5,34,False,"Na Sodium",13.87,"35;36",3,"0;1;1;2","3;0;1;3"
5,35,True,"","","",2,"1;2","3;0;1;3"
5,36,True,"","","",1,"0;1","0"
5,37,False,"Ca Calcium",7.82,"38;39",32,"1;3;0;29","3;1;0;3"
5,38,True,"","","",1,"1;1","0"
5,39,False,"Si Silicon",72.97,"40;41",31,"1;2;0;29","3;1;0;3"
5,40,True,"","","",23,"0;23","2;1;0;2"
5,41,False,"Na Sodium",13.28,"42;43",8,"1;2;0;6","1;1;0;1"
5,42,True,"","","",6,"0;6","1;1;0;1"
5,43,True,"","","",2,"1;2","0"
5,44,False,"Refractive Index",1.52,"45;54",73,"1;51;0;14;5;8","18;5;1;7;0;1;1;0;5;5;1;0;1;2;5;2"
5,45,False,"K Potassium",0.62,"46;51",10,"0;2;1;1;5;7","4;5;0;1;1;5;1;0;5;2"
5,46,False,"Ca Calcium",8.59,"47;48",8,"5;7;0;1","4;5;0;1;1;5;1;0;5;2"
5,47,True,"","","",6,"5;6","3;1;5;1;0;5;2"
5,48,False,"Ca Calcium",8.70,"49;50",2,"5;1;0;1","1;5;0;1"
5,49,True,"","","",1,"0;1","1;5;0;1"
5,50,True,"","","",1,"5;1","0"
5,51,False,"Ba Barium",0.03,"52;53",2,"0;1;1;1","0"
5,52,True,"","","",1,"1;1","0"
5,53,True,"","","",1,"0;1","0"
5,54,False,"Mg Magnesium",3.61,"55;62",63,"1;50;0;12;5;1","14;5;1;7;1;0;5;0;1;2"
5,55,False,"K Potassium",0.53,"56;61",35,"1;33;0;1;5;1","3;5;1;2;1;0;1"
5,56,False,"Si Silicon",72.23,"57;58",7,"0;1;5;1;1;5","1;1;0;1"
5,57,True,"","","",5,"1;5","0"
5,58,False,"Al Aluminum",1.09,"59;60",2,"0;1;5;1","1;1;0;1"
5,59,True,"","","",1,"5;1","0"
5,60,True,"","","",1,"0;1","1;1;0;1"
5,61,True,"","","",28,"1;28","2;5;1;2"
5,62,False,"Ca Calcium",9.14,"63;68",28,"1;17;0;11","11;5;1;5;1;0;4;0;1;2"
5,63,False,"Fe Iron",0.06,"64;67",16,"0;11;1;5","8;1;0;4;0;1;2;5;1;2"
5,64,False,"K Potassium",0.57,"65;66",7,"0;2;1;5","7;1;0;3;0;1;2;5;1;2"
5,65,True,"","","",5,"1;5","4;0;1;2;5;1;2"
5,66,True,"","","",2,"0;2","3;1;0;3"
5,67,True,"","","",9,"0;9","1;1;0;1"
5,68,True,"","","",12,"1;12","3;5;1;3"
6,0,False,"Ba Barium",0.34,"1;76",170,"3;28;0;60;1;57;2;10;5;9;4;6","44;1;3;1;0;10;5;2;2;3;1;1;1;0;1;0;1;8;5;4;4;2;2;2;4;0;2;5;1;5;0;1;1;7;3;0;1"
6,1,False,"Al Aluminum",1.42,"2;49",143,"0;59;1;57;3;2;2;10;5;9;4;6","42;1;0;10;5;2;0;1;8;5;4;4;2;2;2;2;1;1;0;1;4;0;2;5;1;5;0;1;1;7;3;0;1"
6,2,False,"Mg Magnesium",2.78,"3;10",86,"0;21;1;54;5;6;3;1;4;3;2;1","27;0;1;6;5;1;4;1;2;2;5;1;7;1;5;2;0;7;3;0;1"
6,3,False,"Na Sodium",13.77,"4;9",10,"4;3;2;1;0;6","5;0;4;1;2;2;1;0;1;3;0;1"
6,4,False,"Si Silicon",72.22,"5;6",7,"2;1;0;6","4;0;2;2;1;0;1;3;0;1"
6,5,True,"","","",4,"0;4","0"
6,6,False,"Ca Calcium",11.74,"7;8",3,"2;1;0;2","4;0;2;2;1;0;1;3;0;1"
6,7,True,"","","",2,"0;2","2;1;0;1;3;0;1"
6,8,True,"","","",1,"2;1","2;0;2;2"
6,9,True,"","","",3,"4;3","1;0;4;1"
6,10,False,"Ca Calcium",8.24,"11;18",76,"0;15;1;54;5;6;3;1","22;0;1;6;5;1;5;1;7;1;5;2;0;6"
6,11,False,"Ca Calcium",8.09,"12;15",10,"1;5;0;5","2;1;0;2"
6,12,False,"Fe Iron",0.07,"13;14",4,"0;1;1;3","1;1;0;1"
6,13,True,"","","",3,"1;3","0"
6,14,True,"","","",1,"0;1","1;1;0;1"
6,15,False,"Si Silicon",72.93,"16;17",6,"1;2;0;4","1;1;0;1"
6,16,True,"","","",4,"0;4","1;1;0;1"
6,17,True,"","","",2,"1;2","0"
6,18,False,"K Potassium",0.01,"19;22",66,"0;10;1;49;5;6;3;1","20;0;1;6;5;1;5;1;7;1;5;2;0;4"
6,19,False,"Si Silicon",71.42,"20;21",2,"5;1;1;1","0"
6,20,True,"","","",1,"1;1","0"
6,21,True,"","","",1,"5;1","0"
6,22,False,"Si Silicon",72.77,"23;46",64,"0;10;1;48;5;5;3;1","20;0;1;6;5;1;5;1;7;1;5;2;0;4"
6,23,False,"K Potassium",0.37,"24;31",36,"1;21;5;5;0;9;3;1","14;0;1;3;5;1;5;1;4;1;5;2;0;4"
6,24,False,"Mg Magnesium",3.56,"25;28",21,"5;2;1;18;0;1","3;5;1;2;0;5;1"
6,25,False,"Al Aluminum",0.71,"26;27",2,"5;1;0;1","1;0;5;1"
6,26,True,"","","",1,"0;1","0"
6,27,True,"","","",1,"5;1","1;0;5;1"
6,28,False,"Fe Iron",0.27,"29;30",19,"5;1;1;18","2;5;1;2"
6,29,True,"","","",18,"1;18","2;5;1;2"
6,30,True,"","","",1,"5;1","0"
6,31,False,"Al Aluminum",1.34,"32;43",15,"1;3;5;3;0;8;3;1","11;0;1;3;5;1;2;1;5;2;0;4"
6,32,False,"Al Aluminum",1.24,"33;38",13,"0;8;5;2;3;1;1;2","7;1;0;4;0;1;2;5;1;1"
6,33,False,"Si Silicon",72.36,"34;35",5,"3;1;1;2;0;2","4;0;1;2;5;1;1;1;0;1"
6,34,True,"","","",2,"0;2","1;1;0;1"
6,35,False,"Al Aluminum",1.22,"36;37",3,"3;1;1;2","3;0;1;2;5;1;1"
6,36,True,"","","",2,"1;2","3;0;1;2;5;1;1"
6,37,True,"","","",1,"3;1","0"
6,38,False,"Si Silicon",72.59,"39;40",8,"0;6;5;2","3;1;0;3"
6,39,True,"","","",5,"0;5","2;1;0;2"
6,40,False,"Si Silicon",72.68,"41;42",3,"0;1;5;2","1;1;0;1"
6,41,True,"","","",2,"5;2","0"
6,42,True,"","","",1,"0;1","1;1;0;1"
6,43,False,"Al Aluminum",1.38,"44;45",2,"1;1;5;1","4;0;1;1;5;1;1;1;5;2"
6,44,True,"","","",1,"5;1","2;1;5;2"
6,45,True,"","","",1,"1;1","2;0;1;1;5;1;1"
6,46,False,"Mg Magnesium",3.73,"47;48",28,"0;1;1;27","6;0;1;3;5;1;3"
6,47,True,"","","",27,"1;27","6;0;1;3;5;1;3"
6,48,True,"","","",1,"0;1","0"
6,49,False,"Mg Magnesium",3.47,"50;71",57,"0;38;1;3;3;1;2;9;5;3;4;3","15;1;0;3;0;1;2;5;3;4;1;2;1;1;0;1;4;0;2;5;1;5;0;1"
6,50,False,"Refractive Index",1.52,"51;66",28,"0;11;3;1;2;9;1;1;5;3;4;3","10;2;1;1;0;1;0;5;3;4;1;4;0;2;5;1;5;0;1"
6,51,False,"Fe Iron",0.23,"52;65",22,"1;1;5;3;2;5;4;3;0;10","10;2;1;1;0;1;0;5;3;4;1;4;0;2;5;1;5;0;1"
6,52,False,"Al Aluminum",1.70,"53;60",21,"5;3;2;5;4;3;0;10","9;0;5;3;4;1;2;0;1;4;0;2;5;1;5;0;1"
6,53,False,"Ca Calcium",8.80,"54;55",13,"0;10;4;1;5;2","7;2;0;1;4;0;2;5;1;0;4;1;5;1;5;0;1"
6,54,True,"","","",8,"0;8","2;5;0;1;4;0;1"
6,55,False,"Ca Calcium",9.28,"56;57",5,"0;2;4;1;5;2","5;2;0;1;4;0;1;5;1;0;4;1;5;1"
6,56,True,"","","",2,"5;2","2;0;5;1;4;5;1"
6,57,False,"Al Aluminum",1.59,"58;59",3,"0;2;4;1","3;2;0;1;4;0;1;0;4;1"
6,58,True,"","","",1,"4;1","1;0;4;1"
6,59,True,"","","",2,"0;2","2;2;0;1;4;0;1"
6,60,False,"Mg Magnesium",2.65,"61;64",8,"5;1;2;5;4;2","2;0;5;2"
6,61,False,"K Potassium",0.30,"62;63",7,"2;5;4;2","0"
6,62,True,"","","",2,"4;2","0"
6,63,True,"","","",5,"2;5","0"
6,64,True,"","","",1,"5;1","2;0;5;2"
6,65,True,"","","",1,"1;1","1;2;1;1"
6,66,False,"Al Aluminum",1.72,"67;68",6,"0;1;3;1;2;4","0"
6,67,True,"","","",4,"2;4","0"
6,68,False,"Fe Iron",0.17,"69;70",2,"0;1;3;1","0"
6,69,True,"","","",1,"3;1","0"
6,70,True,"","","",1,"0;1","0"
6,71,False,"Na Sodium",12.82,"72;75",29,"0;27;1;2","5;1;0;3;0;1;2"
6,72,False,"Na Sodium",12.67,"73;74",3,"1;2;0;1","3;0;1;2;1;0;1"
6,73,True,"","","",1,"0;1","1;1;0;1"
6,74,True,"","","",2,"1;2","2;0;1;2"
6,75,True,"","","",26,"0;26","2;1;0;2"
6,76,False,"Na Sodium",12.30,"77;78",27,"3;26;0;1","2;1;3;1;2;3;1"
6,77,True,"","","",1,"0;1","0"
6,78,True,"","","",26,"3;26","2;1;3;1;2;3;1"
7,0,False,"Ba Barium",0.41,"1;66",181,"0;65;3;27;1;65;2;9;5;10;4;5","33;2;3;2;0;2;4;2;1;0;1;1;1;5;1;3;2;1;1;1;0;3;1;2;2;5;1;1;7;5;0;5;1;2;1;0;4;5;1"
7,1,False,"Al Aluminum",1.42,"2;41",154,"2;9;3;2;0;64;5;10;4;5;1;64","32;4;2;1;0;1;1;1;5;1;3;2;1;1;1;0;3;1;2;2;5;1;1;7;2;3;1;0;2;5;0;5;1;2;1;0;4;5;1"
7,2,False,"Ca Calcium",10.53,"3;38",93,"2;1;0;25;1;58;5;8;3;1","20;0;2;1;1;5;4;0;1;1;1;5;1;5;0;3;1;2;1;0;4;5;1;3;1;1"
7,3,False,"Fe Iron",0.11,"4;27",83,"0;16;1;58;5;8;3;1","18;5;0;3;1;2;0;1;5;1;0;4;5;1;4;1;1;5;1;3;1;1"
7,4,False,"Refractive Index",1.52,"5;12",64,"1;47;5;7;0;9;3;1","11;5;1;2;0;2;1;0;3;5;1;4;1;1;5;1;3;1;1"
7,5,False,"Refractive Index",1.52,"6;7",8,"0;2;3;1;5;5","4;5;0;2;1;5;1;4;5;1"
7,6,True,"","","",3,"5;3","2;1;5;1;4;5;1"
7,7,False,"Mg Magnesium",3.47,"8;11",5,"0;2;3;1;5;2","2;5;0;2"
7,8,False,"K Potassium",1.61,"9;10",3,"3;1;5;2","0"
7,9,True,"","","",2,"5;2","0"
7,10,True,"","","",1,"3;1","0"
7,11,True,"","","",2,"0;2","2;5;0;2"
7,12,False,"Mg Magnesium",3.64,"13;14",56,"1;47;5;2;0;7","7;5;1;2;1;0;3;4;1;1;3;1;1"
7,13,True,"","","",33,"1;33","2;4;1;1;3;1;1"
7,14,False,"Refractive Index",1.52,"15;26",23,"1;14;5;2;0;7","5;5;1;2;1;0;3"
7,15,False,"Refractive Index",1.52,"16;17",16,"1;7;5;2;0;7","5;5;1;2;1;0;3"
7,16,True,"","","",4,"1;4","0"
7,17,False,"Na Sodium",13.54,"18;19",12,"1;3;5;2;0;7","5;5;1;2;1;0;3"
7,18,True,"","","",7,"0;7","3;1;0;3"
7,19,False,"Si Silicon",71.78,"20;21",5,"1;3;5;2","2;5;1;2"
7,20,True,"","","",1,"1;1","1;5;1;1"
7,21,False,"Si Silicon",71.90,"22;23",4,"1;2;5;2","1;5;1;1"
7,22,True,"","","",1,"5;1","0"
7,23,False,"Ca Calcium",8.80,"24;25",3,"1;2;5;1","1;5;1;1"
7,24,True,"","","",1,"5;1","0"
7,25,True,"","","",2,"1;2","1;5;1;1"
7,26,True,"","","",7,"1;7","0"
7,27,False,"Fe Iron",0.15,"28;29",19,"0;7;1;11;5;1","7;5;0;1;0;1;5;1;0;1"
7,28,True,"","","",3,"0;3","1;1;0;1"
7,29,False,"Mg Magnesium",3.73,"30;37",16,"0;4;1;11;5;1","6;5;0;1;0;1;5"
7,30,False,"Al Aluminum",0.85,"31;36",13,"1;11;5;1;0;1","5;0;1;5"
7,31,False,"Al Aluminum",0.63,"32;33",3,"5;1;0;1;1;1","0"
7,32,True,"","","",1,"1;1","0"
7,33,False,"Fe Iron",0.22,"34;35",2,"5;1;0;1","0"
7,34,True,"","","",1,"0;1","0"
7,35,True,"","","",1,"5;1","0"
7,36,True,"","","",10,"1;10","5;0;1;5"
7,37,True,"","","",3,"0;3","1;5;0;1"
7,38,False,"K Potassium",0.23,"39;40",10,"2;1;0;9","2;0;2;1;4;0;1"
7,39,True,"","","",9,"0;9","1;4;0;1"
7,40,True,"","","",1,"2;1","1;0;2;1"
7,41,False,"Si Silicon",73.36,"42;65",61,"2;8;3;1;0;39;5;2;4;5;1;6","12;4;2;1;3;2;1;0;3;1;2;1;5;1;1;2;2;3;1;0;2;5;0;2"
7,42,False,"Ca Calcium",8.80,"43;56",57,"3;1;0;39;2;4;5;2;4;5;1;6","10;0;3;1;2;1;5;1;1;2;2;3;1;0;2;5;0;2"
7,43,False,"Al Aluminum",2.57,"44;55",45,"2;2;1;6;0;37","4;0;1;2;5;0;2"
7,44,False,"Na Sodium",12.64,"45;46",43,"1;6;0;37","4;0;1;2;5;0;2"
7,45,True,"","","",1,"1;1","1;0;1;1"
7,46,False,"Si Silicon",72.73,"47;48",42,"1;5;0;37","3;0;1;1;5;0;2"
7,47,True,"","","",15,"0;15","2;5;0;2"
7,48,False,"K Potassium",0.55,"49;52",27,"1;5;0;22","1;0;1;1"
7,49,False,"Si Silicon",73.01,"50;51",7,"0;4;1;3","0"
7,50,True,"","","",3,"1;3","0"
7,51,True,"","","",4,"0;4","0"
7,52,False,"Fe Iron",0.23,"53;54",20,"1;2;0;18","1;0;1;1"
7,53,True,"","","",18,"0;18","0"
7,54,True,"","","",2,"1;2","1;0;1;1"
7,55,True,"","","",2,"2;2","0"
7,56,False,"K Potassium",0.23,"57;58",12,"3;1;0;2;2;2;5;2;4;5","6;0;3;1;2;1;5;1;2;3;1;0;2"
7,57,True,"","","",5,"4;5","0"
7,58,False,"Refractive Index",1.52,"59;60",7,"3;1;0;2;2;2;5;2","6;0;3;1;2;1;5;1;2;3;1;0;2"
7,59,True,"","","",2,"5;2","1;0;5;1"
7,60,False,"Refractive Index",1.52,"61;62",5,"3;1;0;2;2;2","5;0;3;1;2;1;2;3;1;0;2"
7,61,True,"","","",2,"2;2","1;0;2;1"
7,62,False,"K Potassium",0.64,"63;64",3,"3;1;0;2","4;0;3;1;2;3;1;0;2"
7,63,True,"","","",2,"0;2","2;2;0;2"
7,64,True,"","","",1,"3;1","2;0;3;1;2;3;1"
7,65,True,"","","",4,"2;4","2;4;2;1;3;2;1"
7,66,False,"Ca Calcium",11.38,"67;72",27,"0;1;3;25;1;1","1;2;3;1"
7,67,False,"Ba Barium",0.75,"68;71",26,"3;25;1;1","1;2;3;1"
7,68,False,"Mg Magnesium",1.79,"69;70",10,"1;1;3;9","0"
7,69,True,"","","",9,"3;9","0"
7,70,True,"","","",1,"1;1","0"
7,71,True,"","","",16,"3;16","1;2;3;1"
7,72,True,"","","",1,"0;1","0"
8,0,False,"Mg Magnesium",2.59,"1;16",182,"0;69;1;61;5;14;3;24;2;8;4;6","32;1;0;6;5;3;0;5;3;1;2;4;1;3;1;5;1;3;3;1;1;0;2;2;1;4;1;2;0;2;3;3;4;3;3"
8,1,False,"Refractive Index",1.52,"2;3",48,"2;8;0;11;4;6;3;23","12;3;2;1;0;1;4;1;2;0;1;3;3;0;4;1;3;1;4;3;3"
8,2,True,"","","",23,"3;23","7;0;3;1;2;3;3;4;3;3"
8,3,False,"K Potassium",0.06,"4;7",25,"2;8;0;11;4;6","5;3;2;1;0;1;4;1;2;0;1;0;4;1"
8,4,False,"Na Sodium",12.51,"5;6",8,"4;6;0;2","2;0;4;1;3;4;1"
8,5,True,"","","",2,"0;2","0"
8,6,True,"","","",6,"4;6","2;0;4;1;3;4;1"
8,7,False,"Fe Iron",0.39,"8;15",17,"2;8;0;9","3;3;2;1;0;1;2;0;1"
8,8,False,"Al Aluminum",1.49,"9;10",16,"0;9;2;7","3;3;2;1;0;1;2;0;1"
8,9,True,"","","",5,"0;5","2;2;0;1;3;0;1"
8,10,False,"Al Aluminum",1.59,"11;12",11,"0;4;2;7","1;3;2;1"
8,11,True,"","","",4,"2;4","0"
8,12,False,"Fe Iron",0.09,"13;14",7,"0;4;2;3","1;3;2;1"
8,13,True,"","","",3,"2;3","1;3;2;1"
8,14,True,"","","",4,"0;4","0"
8,15,True,"","","",1,"2;1","0"
8,16,False,"Refractive Index",1.52,"17;34",134,"0;58;1;61;5;14;3;1","20;1;0;6;5;3;0;5;3;1;2;5;1;3;3;1;1;0;1;2;0;1"
8,17,False,"Ca Calcium",8.30,"18;25",48,"0;38;1;2;5;8","7;1;5;1;0;3;0;5;1;2;0;1;3;0;1"
8,18,False,"Si Silicon",73.17,"19;20",35,"1;1;0;34","5;1;0;3;2;0;1;3;0;1"
8,19,True,"","","",30,"0;30","4;1;0;2;2;0;1;3;0;1"
8,20,False,"Al Aluminum",1.52,"21;22",5,"1;1;0;4","1;1;0;1"
8,21,True,"","","",2,"0;2","1;1;0;1"
8,22,False,"Ca Calcium",8.09,"23;24",3,"1;1;0;2","0"
8,23,True,"","","",2,"0;2","0"
8,24,True,"","","",1,"1;1","0"
8,25,False,"Si Silicon",73.08,"26;33",13,"0;4;1;1;5;8","2;1;5;1;0;5;1"
8,26,False,"Mg Magnesium",3.59,"27;32",10,"0;1;1;1;5;8","2;1;5;1;0;5;1"
8,27,False,"Na Sodium",13.22,"28;29",9,"1;1;5;8","2;1;5;1;0;5;1"
8,28,True,"","","",4,"5;4","2;1;5;1;0;5;1"
8,29,False,"Si Silicon",72.72,"30;31",5,"1;1;5;4","0"
8,30,True,"","","",4,"5;4","0"
8,31,True,"","","",1,"1;1","0"
8,32,True,"","","",1,"0;1","0"
8,33,True,"","","",3,"0;3","0"
8,34,False,"Fe Iron",0.11,"35;58",86,"0;20;1;59;5;6;3;1","13;1;0;3;5;2;0;5;2;1;2;5;1;3;3;1;1"
8,35,False,"Refractive Index",1.52,"36;39",64,"0;9;1;50;5;4;3;1","10;1;0;2;5;1;0;1;2;5;1;5;1;3;3;1;1"
8,36,False,"K Potassium",0.29,"37;38",32,"1;30;5;2","3;0;1;1;5;1;2"
8,37,True,"","","",2,"5;2","0"
8,38,True,"","","",30,"1;30","3;0;1;1;5;1;2"
8,39,False,"Na Sodium",13.47,"40;51",32,"0;9;1;20;5;2;3;1","7;1;0;2;5;1;0;1;1;5;1;5;1;1;3;1;1"
8,40,False,"Si Silicon",72.37,"41;46",13,"3;1;1;3;0;8;5;1","3;1;0;1;5;1;0;5;1"
8,41,False,"Na Sodium",13.22,"42;43",4,"5;1;0;1;1;2","2;1;5;1;0;5;1"
8,42,True,"","","",2,"1;2","0"
8,43,False,"Refractive Index",1.52,"44;45",2,"5;1;0;1","2;1;5;1;0;5;1"
8,44,True,"","","",1,"0;1","0"
8,45,True,"","","",1,"5;1","2;1;5;1;0;5;1"
8,46,False,"Refractive Index",1.52,"47;50",9,"3;1;1;1;0;7","1;1;0;1"
8,47,False,"Si Silicon",72.93,"48;49",8,"1;1;0;7","1;1;0;1"
8,48,True,"","","",7,"0;7","1;1;0;1"
8,49,True,"","","",1,"1;1","0"
8,50,True,"","","",1,"3;1","0"
8,51,False,"Refractive Index",1.52,"52;57",19,"0;1;1;17;5;1","4;1;0;1;0;1;1;5;1;1;3;1;1"
8,52,False,"Ca Calcium",9.61,"53;54",18,"1;17;5;1","3;0;1;1;5;1;1;3;1;1"
8,53,True,"","","",15,"1;15","2;5;1;1;3;1;1"
8,54,False,"Ca Calcium",9.67,"55;56",3,"1;2;5;1","1;0;1;1"
8,55,True,"","","",1,"5;1","0"
8,56,True,"","","",2,"1;2","1;0;1;1"
8,57,True,"","","",1,"0;1","1;1;0;1"
8,58,False,"Al Aluminum",1.24,"59;66",22,"0;11;1;9;5;2","3;1;0;1;5;1;0;5;1"
8,59,False,"Fe Iron",0.23,"60;65",13,"5;2;1;6;0;5","2;1;5;1;0;5;1"
8,60,False,"Refractive Index",1.52,"61;64",11,"1;6;0;5","0"
8,61,False,"Refractive Index",1.52,"62;63",6,"0;5;1;1","0"
8,62,True,"","","",1,"1;1","0"
8,63,True,"","","",5,"0;5","0"
8,64,True,"","","",5,"1;5","0"
8,65,True,"","","",2,"5;2","2;1;5;1;0;5;1"
8,66,False,"Ca Calcium",8.37,"67;68",9,"0;6;1;3","1;1;0;1"
8,67,True,"","","",3,"0;3","0"
8,68,False,"Na Sodium",12.84,"69;70",6,"0;3;1;3","1;1;0;1"
8,69,True,"","","",3,"1;3","0"
8,70,True,"","","",3,"0;3","1;1;0;1"
9,0,False,"Refractive Index",1.52,"1;22",168,"0;54;1;60;5;12;3;28;2;8;4;6","46;1;0;7;5;2;3;1;2;0;3;3;2;0;1;15;5;3;3;4;5;1;2;0;1;3;2;4;0;1;3;2;3;1;1"
9,1,False,"K Potassium",0.15,"2;3",64,"0;29;1;4;3;20;2;3;5;8","16;2;0;1;0;1;5;3;3;5;2;3;1;1;1;0;1;5;1;4;3;2"
9,2,True,"","","",19,"3;19","3;0;3;1;4;3;2"
9,3,False,"K Potassium",0.62,"4;13",45,"0;29;1;4;3;1;2;3;5;8","13;2;0;1;0;1;5;3;2;5;2;3;1;1;1;0;1;5;1"
9,4,False,"Al Aluminum",1.40,"5;8",21,"0;13;5;8","4;1;0;1;5;1;0;5;2"
9,5,False,"Ca Calcium",8.13,"6;7",8,"5;7;0;1","3;1;5;1;0;5;2"
9,6,True,"","","",1,"0;1","0"
9,7,True,"","","",7,"5;7","3;1;5;1;0;5;2"
9,8,False,"Si Silicon",72.66,"9;12",13,"0;12;5;1","1;1;0;1"
9,9,False,"Mg Magnesium",3.56,"10;11",2,"0;1;5;1","0"
9,10,True,"","","",1,"5;1","0"
9,11,True,"","","",1,"0;1","0"
9,12,True,"","","",11,"0;11","1;1;0;1"
9,13,False,"Refractive Index",1.52,"14;19",24,"0;16;1;4;3;1;2;3","9;2;0;1;0;1;5;3;2;3;1;1"
9,14,False,"Al Aluminum",1.68,"15;16",7,"3;1;2;3;1;3","3;0;3;2;1;1"
9,15,True,"","","",3,"1;3","1;0;1;1"
9,16,False,"Si Silicon",71.35,"17;18",4,"3;1;2;3","2;0;3;2"
9,17,True,"","","",3,"2;3","0"
9,18,True,"","","",1,"3;1","2;0;3;2"
9,19,False,"Na Sodium",12.83,"20;21",17,"0;16;1;1","6;2;0;1;0;1;4;3;1;1"
9,20,True,"","","",1,"1;1","5;0;1;4;3;1;1"
9,21,True,"","","",16,"0;16","1;2;0;1"
9,22,False,"Fe Iron",0.11,"23;60",104,"0;25;1;56;5;4;3;8;2;5;4;6","30;1;0;6;5;1;3;1;2;0;2;3;2;0;1;10;5;1;3;1;5;1;2;0;1;3;2;4;0;1"
9,23,False,"Mg Magnesium",3.41,"24;41",84,"1;51;5;4;0;10;3;8;2;5;4;6","17;0;1;7;5;1;3;1;5;1;1;3;2;1;5;1;3;1;2;3;2;4;0;1"
9,24,False,"K Potassium",0.21,"25;32",32,"3;8;2;5;1;4;5;1;0;8;4;6","10;0;1;2;3;1;1;5;1;3;1;5;3;2;2;3;2;4;0;1"
9,25,False,"Refractive Index",1.52,"26;31",17,"0;8;4;6;3;3","1;4;0;1"
9,26,False,"Ca Calcium",8.96,"27;28",10,"4;6;0;1;3;3","1;4;0;1"
9,27,True,"","","",3,"3;3","0"
9,28,False,"Na Sodium",13.86,"29;30",7,"4;6;0;1","1;4;0;1"
9,29,True,"","","",1,"0;1","1;4;0;1"
9,30,True,"","","",6,"4;6","0"
9,31,True,"","","",7,"0;7","0"
9,32,False,"Si Silicon",72.53,"33;36",15,"3;5;2;5;1;4;5;1","9;0;1;2;3;1;1;5;1;3;1;5;3;2;2;3;2"
9,33,False,"Fe Iron",0.05,"34;35",5,"5;1;3;4","7;1;5;1;3;1;0;3;1;5;3;2;2;3;2"
9,34,True,"","","",4,"3;4","6;1;3;1;0;3;1;5;3;2;2;3;2"
9,35,True,"","","",1,"5;1","1;1;5;1"
9,36,False,"K Potassium",1.00,"37;40",10,"3;1;2;5;1;4","2;0;1;2"
9,37,False,"Ca Calcium",9.58,"38;39",9,"2;5;1;4","2;0;1;2"
9,38,True,"","","",4,"1;4","2;0;1;2"
9,39,True,"","","",5,"2;5","0"
9,40,True,"","","",1,"3;1","0"
9,41,False,"Refractive Index",1.52,"42;57",52,"1;47;5;3;0;2","7;0;1;5;5;1;5;1;1"
9,42,False,"Ca Calcium",8.37,"43;50",40,"5;1;1;37;0;2","6;0;5;1;1;4;5;1;1"
9,43,False,"Al Aluminum",1.39,"44;49",10,"0;2;1;8","2;0;1;2"
9,44,False,"Ca Calcium",8.28,"45;46",9,"1;8;0;1","2;0;1;2"
9,45,True,"","","",7,"1;7","2;0;1;2"
9,46,False,"Refractive Index",1.52,"47;48",2,"1;1;0;1","0"
9,47,True,"","","",1,"0;1","0"
9,48,True,"","","",1,"1;1","0"
9,49,True,"","","",1,"0;1","0"
9,50,False,"Mg Magnesium",3.64,"51;52",30,"5;1;1;29","4;0;5;1;1;2;5;1;1"
9,51,True,"","","",24,"1;24","1;0;1;1"
9,52,False,"K Potassium",0.08,"53;54",6,"5;1;1;5","3;0;5;1;1;1;5;1;1"
9,53,True,"","","",3,"1;3","1;5;1;1"
9,54,False,"Na Sodium",13.22,"55;56",3,"5;1;1;2","2;0;5;1;1;1"
9,55,True,"","","",2,"1;2","1;0;1;1"
9,56,True,"","","",1,"5;1","1;0;5;1"
9,57,False,"Refractive Index",1.52,"58;59",12,"1;10;5;2","1;0;1;1"
9,58,True,"","","",2,"5;2","0"
9,59,True,"","","",10,"1;10","1;0;1;1"
9,60,False,"Si Silicon",72.30,"61;62",20,"0;15;1;5","13;1;0;6;2;0;2;0;1;3;5;1;1;0;1"
9,61,True,"","","",9,"0;9","5;1;0;3;5;0;1;2;0;1"
9,62,False,"Si Silicon",73.02,"63;66",11,"0;6;1;5","8;1;0;3;2;0;1;0;1;3;5;1;1"
9,63,False,"Mg Magnesium",3.66,"64;65",8,"0;3;1;5","4;0;1;3;5;1;1"
9,64,True,"","","",5,"1;5","4;0;1;3;5;1;1"
9,65,True,"","","",3,"0;3","0"
9,66,True,"","","",3,"0;3","4;1;0;3;2;0;1"
10,0,False,"Al Aluminum",1.42,"1;46",168,"3;27;4;5;2;8;0;58;1;55;5;15","46;4;3;1;0;2;1;1;0;4;2;3;4;1;4;5;7;2;1;1;0;5;5;10;2;0;2;1;1;5;2;5;0;1;1;1;3;4;1;5;1"
10,1,False,"Refractive Index",1.52,"2;9",93,"3;1;1;52;5;12;0;25;4;2;2;1","22;0;3;1;5;3;2;1;1;1;1;5;10;0;2;5;1;1;3;4;1;5;1;4;1;1"
10,2,False,"Refractive Index",1.52,"3;4",11,"0;2;5;7;1;2","5;1;5;1;0;5;2;3;5;1;4;1;1"
10,3,True,"","","",2,"1;2","1;4;1;1"
10,4,False,"Si Silicon",72.72,"5;6",9,"0;2;5;7","4;1;5;1;0;5;2;3;5;1"
10,5,True,"","","",5,"5;5","0"
10,6,False,"Refractive Index",1.52,"7;8",4,"0;2;5;2","4;1;5;1;0;5;2;3;5;1"
10,7,True,"","","",2,"5;2","4;1;5;1;0;5;2;3;5;1"
10,8,True,"","","",2,"0;2","0"
10,9,False,"Refractive Index",1.52,"10;15",82,"3;1;1;50;5;5;0;23;4;2;2;1","17;0;3;1;5;1;2;1;1;1;1;5;9;0;2;5;1;1;3;4;1"
10,10,False,"Mg Magnesium",3.64,"11;12",30,"5;2;1;28","2;1;5;1;0;1;1"
10,11,True,"","","",24,"1;24","1;0;1;1"
10,12,False,"Refractive Index",1.52,"13;14",6,"5;2;1;4","1;1;5;1"
10,13,True,"","","",4,"1;4","0"
10,14,True,"","","",2,"5;2","1;1;5;1"
10,15,False,"Mg Magnesium",2.80,"16;25",52,"3;1;1;22;5;3;0;23;4;2;2;1","15;0;3;1;5;1;2;1;1;5;8;0;2;5;1;1;3;4;1"
10,16,False,"Na Sodium",13.77,"17;22",11,"0;8;4;2;2;1","2;3;4;1;0;2;1"
10,17,False,"Na Sodium",13.01,"18;19",8,"2;1;0;7","1;0;2;1"
10,18,True,"","","",5,"0;5","0"
10,19,False,"Si Silicon",72.22,"20;21",3,"2;1;0;2","1;0;2;1"
10,20,True,"","","",2,"0;2","0"
10,21,True,"","","",1,"2;1","1;0;2;1"
10,22,False,"Fe Iron",0.04,"23;24",3,"0;1;4;2","1;3;4;1"
10,23,True,"","","",2,"4;2","1;3;4;1"
10,24,True,"","","",1,"0;1","0"
10,25,False,"Si Silicon",71.88,"26;35",41,"3;1;1;22;5;3;0;15","13;0;3;1;5;1;1;5;8;0;2;5;1;1"
10,26,False,"Refractive Index",1.52,"27;34",13,"0;1;1;10;5;2","3;1;0;1;5;1;1;0;5;1"
10,27,False,"Si Silicon",71.61,"28;33",12,"1;10;5;2","2;5;1;1;0;5;1"
10,28,False,"Al Aluminum",0.90,"29;32",4,"5;2;1;2","1;0;5;1"
10,29,False,"Mg Magnesium",3.88,"30;31",3,"5;1;1;2","0"
10,30,True,"","","",2,"1;2","0"
10,31,True,"","","",1,"5;1","0"
10,32,True,"","","",1,"5;1","1;0;5;1"
10,33,True,"","","",8,"1;8","1;5;1;1"
10,34,True,"","","",1,"0;1","1;1;0;1"
10,35,False,"Refractive Index",1.52,"36;41",28,"3;1;1;12;5;1;0;14","10;0;3;1;1;5;8;0;1"
10,36,False,"Na Sodium",12.82,"37;38",23,"0;14;1;9","1;1;0;1"
10,37,True,"","","",2,"1;2","0"
10,38,False,"Mg Magnesium",3.58,"39;40",21,"0;14;1;7","1;1;0;1"
10,39,True,"","","",7,"1;7","0"
10,40,True,"","","",14,"0;14","1;1;0;1"
10,41,False,"K Potassium",0.20,"42;43",5,"3;1;1;3;5;1","9;0;3;1;1;5;8"
10,42,True,"","","",1,"5;1","8;1;5;8"
10,43,False,"Si Silicon",72.37,"44;45",4,"3;1;1;3","1;0;3;1"
10,44,True,"","","",3,"1;3","0"
10,45,True,"","","",1,"3;1","1;0;3;1"
10,46,False,"Na Sodium",13.62,"47;76",75,"3;26;4;3;2;7;0;33;1;3;5;3","24;4;3;1;0;2;0;4;2;3;3;1;3;5;4;1;0;3;2;0;2;1;1;5;2;5;0;1"
10,47,False,"Si Silicon",72.19,"48;53",44,"2;6;0;32;1;3;5;3","16;1;0;3;0;1;3;5;4;2;0;2;1;1;5;2;5;0;1"
10,48,False,"Fe Iron",0.09,"49;50",5,"2;1;0;2;5;2","3;5;0;1;2;5;2"
10,49,True,"","","",2,"5;2","2;2;5;2"
10,50,False,"K Potassium",0.67,"51;52",3,"2;1;0;2","1;5;0;1"
10,51,True,"","","",2,"0;2","1;5;0;1"
10,52,True,"","","",1,"2;1","0"
10,53,False,"K Potassium",0.56,"54;63",39,"2;5;0;30;1;3;5;1","13;1;0;3;0;1;3;5;4;2;0;2;1;1"
10,54,False,"Na Sodium",12.86,"55;58",8,"0;4;1;2;2;2","6;1;0;1;2;0;2;1;1;0;1;2"
10,55,False,"Ca Calcium",9.97,"56;57",3,"2;2;1;1","0"
10,56,True,"","","",1,"1;1","0"
10,57,True,"","","",2,"2;2","0"
10,58,False,"K Potassium",0.41,"59;62",5,"0;4;1;1","6;1;0;1;2;0;2;1;1;0;1;2"
10,59,False,"Fe Iron",0.09,"60;61",2,"0;1;1;1","4;2;0;1;1;1;0;1;2"
10,60,True,"","","",1,"1;1","3;0;1;2;2;1;1"
10,61,True,"","","",1,"0;1","1;2;0;1"
10,62,True,"","","",3,"0;3","2;1;0;1;2;0;1"
10,63,False,"Ca Calcium",9.44,"64;73",31,"2;3;0;26;1;1;5;1","7;1;0;2;0;1;1;5;4"
10,64,False,"K Potassium",0.64,"65;72",27,"0;25;1;1;5;1","7;1;0;2;0;1;1;5;4"
10,65,False,"K Potassium",0.63,"66;69",10,"1;1;0;8;5;1","6;0;1;1;5;4;1;0;1"
10,66,False,"Na Sodium",13.08,"67;68",8,"5;1;0;7","5;0;5;4;1;0;1"
10,67,True,"","","",7,"0;7","1;1;0;1"
10,68,True,"","","",1,"5;1","4;0;5;4"
10,69,False,"Ca Calcium",8.01,"70;71",2,"1;1;0;1","1;0;1;1"
10,70,True,"","","",1,"0;1","0"
10,71,True,"","","",1,"1;1","1;0;1;1"
10,72,True,"","","",17,"0;17","1;1;0;1"
10,73,False,"Si Silicon",72.44,"74;75",4,"2;3;0;1","0"
10,74,True,"","","",1,"0;1","0"
10,75,True,"","","",3,"2;3","0"
10,76,False,"Refractive Index",1.52,"77;82",31,"3;26;4;3;2;1;0;1","8;4;3;1;0;2;0;4;2;3;3"
10,77,False,"Al Aluminum",1.67,"78;79",26,"3;24;2;1;0;1","5;0;3;3;4;0;2"
10,78,True,"","","",1,"0;1","2;4;0;2"
10,79,False,"Si Silicon",70.57,"80;81",25,"3;24;2;1","3;0;3;3"
10,80,True,"","","",1,"2;1","0"
10,81,True,"","","",24,"3;24","3;0;3;3"
10,82,False,"Al Aluminum",1.90,"83;84",5,"3;2;4;3","3;4;3;1;0;4;2"
10,83,True,"","","",3,"4;3","2;0;4;2"
10,84,True,"","","",2,"3;2","1;4;3;1"
11,0,False,"Ba Barium",0.75,"1;72",165,"2;11;3;19;0;55;5;11;1;61;4;8","49;0;3;1;5;5;1;10;2;1;4;4;1;0;6;3;1;5;2;5;0;1;1;5;2;0;2;3;2;4;4;6;4;3;1"
11,1,False,"Al Aluminum",1.42,"2;47",148,"3;3;0;55;5;11;1;61;2;10;4;8","48;0;5;5;1;10;2;1;4;4;1;0;6;3;1;5;2;5;0;1;1;5;2;0;2;3;2;4;4;6;4;3;1"
11,2,False,"Mg Magnesium",2.78,"3;10",90,"1;58;5;8;0;19;3;2;2;1;4;2","24;0;1;6;5;1;2;1;4;4;1;3;1;5;2;0;3;5;1;5;4;3;1"
11,3,False,"Refractive Index",1.52,"4;5",8,"0;4;2;1;4;2;3;1","7;1;0;1;0;2;1;4;4;4;3;1"
11,4,True,"","","",1,"3;1","1;4;3;1"
11,5,False,"Fe Iron",0.04,"6;9",7,"0;4;2;1;4;2","6;1;0;1;0;2;1;4;4"
11,6,False,"K Potassium",0.17,"7;8",3,"2;1;4;2","5;0;2;1;4;4"
11,7,True,"","","",2,"4;2","4;0;4;4"
11,8,True,"","","",1,"2;1","1;0;2;1"
11,9,True,"","","",4,"0;4","1;1;0;1"
11,10,False,"Si Silicon",72.91,"11;42",82,"1;58;5;8;0;15;3;1","17;0;1;6;5;1;1;3;1;5;2;0;2;5;1;5"
11,11,False,"Refractive Index",1.52,"12;31",54,"0;15;1;32;3;1;5;6","14;1;3;1;5;2;0;2;0;1;3;5;1;5;1;5"
11,12,False,"Al Aluminum",1.27,"13;22",26,"1;9;5;4;0;13","7;5;1;3;0;1;2;1;0;2"
11,13,False,"Mg Magnesium",3.49,"14;15",14,"1;3;0;10;5;1","3;0;1;1;1;0;1;5;1;1"
11,14,True,"","","",2,"1;2","1;5;1;1"
11,15,False,"K Potassium",0.24,"16;17",12,"1;1;0;10;5;1","2;0;1;1;1;0;1"
11,16,True,"","","",1,"5;1","0"
11,17,False,"Si Silicon",72.78,"18;19",11,"1;1;0;10","2;0;1;1;1;0;1"
11,18,True,"","","",8,"0;8","0"
11,19,False,"Mg Magnesium",3.61,"20;21",3,"1;1;0;2","2;0;1;1;1;0;1"
11,20,True,"","","",2,"0;2","1;1;0;1"
11,21,True,"","","",1,"1;1","1;0;1;1"
11,22,False,"Ca Calcium",8.43,"23;26",12,"1;6;5;3;0;3","4;5;1;2;0;1;1;1;0;1"
11,23,False,"Mg Magnesium",3.68,"24;25",4,"0;3;1;1","2;1;0;1;5;1;1"
11,24,True,"","","",1,"1;1","1;5;1;1"
11,25,True,"","","",3,"0;3","1;1;0;1"
11,26,False,"Si Silicon",72.72,"27;30",8,"1;5;5;3","2;5;1;1;0;1;1"
11,27,False,"Refractive Index",1.52,"28;29",4,"1;1;5;3","1;0;1;1"
11,28,True,"","","",3,"5;3","0"
11,29,True,"","","",1,"1;1","1;0;1;1"
11,30,True,"","","",4,"1;4","1;5;1;1"
11,31,False,"Ca Calcium",10.85,"32;41",28,"0;2;1;23;3;1;5;2","7;1;3;1;5;2;0;1;1;5;1;5;1;2"
11,32,False,"Si Silicon",71.53,"33;34",27,"0;1;1;23;3;1;5;2","7;1;3;1;5;2;0;1;1;5;1;5;1;2"
11,33,True,"","","",2,"5;2","3;1;5;2;0;5;1"
11,34,False,"Si Silicon",72.74,"35;40",25,"0;1;1;23;3;1","4;1;3;1;0;1;1;5;1;2"
11,35,False,"K Potassium",0.59,"36;37",24,"1;23;3;1","4;1;3;1;0;1;1;5;1;2"
11,36,True,"","","",22,"1;22","3;0;1;1;5;1;2"
11,37,False,"Al Aluminum",1.25,"38;39",2,"1;1;3;1","1;1;3;1"
11,38,True,"","","",1,"3;1","1;1;3;1"
11,39,True,"","","",1,"1;1","0"
11,40,True,"","","",1,"0;1","0"
11,41,True,"","","",1,"0;1","0"
11,42,False,"K Potassium",0.53,"43;46",28,"1;26;5;2","3;0;1;3"
11,43,False,"Si Silicon",73.00,"44;45",3,"5;2;1;1","0"
11,44,True,"","","",1,"1;1","0"
11,45,True,"","","",2,"5;2","0"
11,46,True,"","","",25,"1;25","3;0;1;3"
11,47,False,"K Potassium",0.04,"48;49",58,"3;1;0;36;5;3;1;3;2;9;4;6","24;0;5;4;1;4;1;0;3;5;0;1;2;0;2;3;2;4;4;6"
11,48,True,"","","",6,"4;6","6;3;4;6"
11,49,False,"Mg Magnesium",1.98,"50;53",52,"3;1;0;36;5;3;1;3;2;9","18;0;5;4;1;4;1;0;3;5;0;1;2;0;2;3;2;4"
11,50,False,"Fe Iron",0.09,"51;52",11,"0;2;2;9","6;2;0;2;3;2;4"
11,51,True,"","","",9,"2;9","4;3;2;4"
11,52,True,"","","",2,"0;2","2;2;0;2"
11,53,False,"Al Aluminum",1.62,"54;61",41,"3;1;0;34;5;3;1;3","12;0;5;4;1;4;1;0;3;5;0;1"
11,54,False,"Refractive Index",1.52,"55;56",30,"5;1;0;28;1;1","5;1;0;3;5;0;1;0;1;1"
11,55,True,"","","",1,"1;1","1;0;1;1"
11,56,False,"Ca Calcium",8.89,"57;58",29,"5;1;0;28","4;1;0;3;5;0;1"
11,57,True,"","","",27,"0;27","4;1;0;3;5;0;1"
11,58,False,"Si Silicon",72.06,"59;60",2,"5;1;0;1","0"
11,59,True,"","","",1,"0;1","0"
11,60,True,"","","",1,"5;1","0"
11,61,False,"Na Sodium",13.08,"62;67",11,"3;1;0;6;5;2;1;2","7;0;5;4;1;3"
11,62,False,"Refractive Index",1.52,"63;66",7,"1;2;0;5","3;0;1;3"
11,63,False,"Refractive Index",1.52,"64;65",6,"0;5;1;1","2;0;1;2"
11,64,True,"","","",1,"1;1","2;0;1;2"
11,65,True,"","","",5,"0;5","0"
11,66,True,"","","",1,"1;1","1;0;1;1"
11,67,False,"Refractive Index",1.52,"68;69",4,"3;1;0;1;5;2","4;0;5;4"
11,68,True,"","","",2,"5;2","4;0;5;4"
11,69,False,"Refractive Index",1.52,"70;71",2,"3;1;0;1","0"
11,70,True,"","","",1,"0;1","0"
11,71,True,"","","",1,"3;1","0"
11,72,False,"Al Aluminum",3.02,"73;74",17,"2;1;3;16","1;0;3;1"
11,73,True,"","","",16,"3;16","1;0;3;1"
11,74,True,"","","",1,"2;1","0"
12,0,False,"Mg Magnesium",3.34,"1;22",173,"1;57;0;65;5;8;4;6;3;27;2;10","41;5;1;8;0;1;1;0;8;5;4;3;1;0;1;4;5;1;4;1;3;5;3;4;1;0;1;2;3;2;1;1;4;3;3"
12,1,False,"Na Sodium",13.41,"2;11",63,"4;6;3;27;0;18;2;10;1;2","19;0;4;1;3;5;1;1;3;4;1;0;1;2;3;2;1;1;1;3;1;0;2;4;3;3;5;1;1"
12,2,False,"Refractive Index",1.52,"3;10",26,"0;14;2;10;1;2","6;1;0;2;3;0;1;0;1;1;5;1;1;2;1;1"
12,3,False,"Ca Calcium",9.76,"4;9",20,"2;10;0;8;1;2","6;1;0;2;3;0;1;0;1;1;5;1;1;2;1;1"
12,4,False,"Si Silicon",72.88,"5;8",12,"0;8;1;2;2;2","6;1;0;2;3;0;1;0;1;1;5;1;1;2;1;1"
12,5,False,"Mg Magnesium",1.42,"6;7",4,"1;2;2;2","3;0;1;1;5;1;1;2;1;1"
12,6,True,"","","",2,"2;2","0"
12,7,True,"","","",2,"1;2","3;0;1;1;5;1;1;2;1;1"
12,8,True,"","","",8,"0;8","3;1;0;2;3;0;1"
12,9,True,"","","",8,"2;8","0"
12,10,True,"","","",6,"0;6","0"
12,11,False,"Refractive Index",1.52,"12;15",37,"4;6;3;27;0;4","13;0;4;1;3;5;3;4;1;2;3;2;1;3;1;4;3;3"
12,12,False,"Ca Calcium",10.22,"13;14",25,"0;1;3;24","6;1;3;1;0;3;1;2;3;1;4;3;3"
12,13,True,"","","",24,"3;24","6;1;3;1;0;3;1;2;3;1;4;3;3"
12,14,True,"","","",1,"0;1","0"
12,15,False,"Si Silicon",72.44,"16;21",12,"4;6;3;3;0;3","7;0;4;1;3;4;3;4;1;2;3;1"
12,16,False,"K Potassium",0.25,"17;20",7,"3;3;4;1;0;3","5;0;3;4;2;3;1"
12,17,False,"Al Aluminum",1.46,"18;19",4,"4;1;0;3","0"
12,18,True,"","","",3,"0;3","0"
12,19,True,"","","",1,"4;1","0"
12,20,True,"","","",3,"3;3","5;0;3;4;2;3;1"
12,21,True,"","","",5,"4;5","2;0;4;1;3;4;1"
12,22,False,"K Potassium",0.30,"23;32",110,"1;55;0;47;5;8","22;5;1;7;0;1;1;0;6;5;4;0;1;3;5;1"
12,23,False,"Na Sodium",14.82,"24;31",19,"0;1;5;2;1;16","9;1;5;4;0;5;1;5;1;4"
12,24,False,"Al Aluminum",1.11,"25;30",18,"5;2;1;16","9;1;5;4;0;5;1;5;1;4"
12,25,False,"Si Silicon",71.62,"26;29",17,"1;16;5;1","4;5;1;4"
12,26,False,"Refractive Index",1.52,"27;28",4,"1;3;5;1","1;5;1;1"
12,27,True,"","","",1,"5;1","0"
12,28,True,"","","",3,"1;3","1;5;1;1"
12,29,True,"","","",13,"1;13","3;5;1;3"
12,30,True,"","","",1,"5;1","5;1;5;4;0;5;1"
12,31,True,"","","",1,"0;1","0"
12,32,False,"Al Aluminum",1.42,"33;44",91,"1;39;0;46;5;6","13;5;1;3;0;1;1;0;6;0;1;3"
12,33,False,"Mg Magnesium",3.67,"34;43",57,"0;16;1;36;5;5","7;1;0;3;0;1;2;5;1;2"
12,34,False,"Refractive Index",1.52,"35;42",44,"1;36;5;5;0;3","4;0;1;2;5;1;2"
12,35,False,"K Potassium",0.69,"36;41",11,"1;3;5;5;0;3","2;5;1;2"
12,36,False,"Al Aluminum",1.27,"37;40",10,"5;5;0;3;1;2","2;5;1;2"
12,37,False,"Mg Magnesium",3.49,"38;39",5,"0;3;1;2","2;5;1;2"
12,38,True,"","","",2,"1;2","2;5;1;2"
12,39,True,"","","",3,"0;3","0"
12,40,True,"","","",5,"5;5","0"
12,41,True,"","","",1,"1;1","0"
12,42,True,"","","",33,"1;33","2;0;1;2"
12,43,True,"","","",13,"0;13","3;1;0;3"
12,44,False,"Ca Calcium",8.33,"45;50",34,"1;3;0;30;5;1","6;5;1;1;0;1;1;0;3;0;1;1"
12,45,False,"K Potassium",0.41,"46;47",30,"0;28;1;2","2;1;0;1;0;1;1"
12,46,True,"","","",1,"1;1","1;0;1;1"
12,47,False,"Refractive Index",1.52,"48;49",29,"0;28;1;1","1;1;0;1"
12,48,True,"","","",1,"1;1","0"
12,49,True,"","","",28,"0;28","1;1;0;1"
12,50,False,"Ca Calcium",8.41,"51;52",4,"1;1;0;2;5;1","4;5;1;1;0;1;1;0;2"
12,51,True,"","","",1,"5;1","0"
12,52,False,"Al Aluminum",1.62,"53;54",3,"1;1;0;2","4;5;1;1;0;1;1;0;2"
12,53,True,"","","",2,"0;2","3;1;0;2;5;0;1"
12,54,True,"","","",1,"1;1","1;5;1;1"
13,0,False,"Mg Magnesium",2.59,"1;14",168,"0;58;1;56;5;9;3;28;4;9;2;8","46;0;1;14;3;1;4;3;5;1;7;0;1;1;5;6;0;8;3;1;1;2;3;3;0;2"
13,1,False,"Ba Barium",0.34,"2;13",52,"3;26;0;9;4;9;2;8","8;0;3;1;4;3;2;0;2;3;2"
13,2,False,"Refractive Index",1.52,"3;10",28,"3;2;0;9;4;9;2;8","7;2;0;2;3;2;0;4;3"
13,3,False,"Na Sodium",13.67,"4;9",19,"4;9;3;1;0;1;2;8","5;0;4;3;2;3;2"
13,4,False,"K Potassium",1.84,"5;8",10,"3;1;0;1;2;8","2;2;3;2"
13,5,False,"Mg Magnesium",1.97,"6;7",9,"0;1;2;8","0"
13,6,True,"","","",8,"2;8","0"
13,7,True,"","","",1,"0;1","0"
13,8,True,"","","",1,"3;1","2;2;3;2"
13,9,True,"","","",9,"4;9","3;0;4;3"
13,10,False,"Na Sodium",14.64,"11;12",9,"3;1;0;8","2;2;0;2"
13,11,True,"","","",8,"0;8","2;2;0;2"
13,12,True,"","","",1,"3;1","0"
13,13,True,"","","",24,"3;24","1;0;3;1"
13,14,False,"Ca Calcium",8.22,"15;30",116,"0;49;1;56;5;9;3;2","38;0;1;14;5;1;7;0;1;1;5;6;0;8;3;1;1;2;3;1"
13,15,False,"K Potassium",1.24,"16;29",39,"3;2;0;33;1;4","6;2;3;1;1;0;4;0;1;1"
13,16,False,"Al Aluminum",1.16,"17;18",37,"0;33;1;4","5;1;0;4;0;1;1"
13,17,True,"","","",1,"1;1","0"
13,18,False,"Na Sodium",12.77,"19;20",36,"0;33;1;3","5;1;0;4;0;1;1"
13,19,True,"","","",1,"1;1","1;0;1;1"
13,20,False,"Ca Calcium",7.85,"21;28",35,"0;33;1;2","4;1;0;4"
13,21,False,"Ca Calcium",7.57,"22;23",5,"1;2;0;3","0"
13,22,True,"","","",2,"0;2","0"
13,23,False,"Ca Calcium",7.81,"24;25",3,"1;2;0;1","0"
13,24,True,"","","",1,"1;1","0"
13,25,False,"Refractive Index",1.52,"26;27",2,"1;1;0;1","0"
13,26,True,"","","",1,"0;1","0"
13,27,True,"","","",1,"1;1","0"
13,28,True,"","","",30,"0;30","4;1;0;4"
13,29,True,"","","",2,"3;2","1;2;3;1"
13,30,False,"Mg Magnesium",3.86,"31;62",77,"0;16;1;52;5;9","32;0;1;13;5;1;7;0;1;1;5;6;0;4;3;1;1"
13,31,False,"Na Sodium",13.31,"32;49",73,"1;51;5;9;0;13","29;5;1;6;0;1;0;1;11;1;5;6;0;4;3;1;1"
13,32,False,"Mg Magnesium",3.67,"33;44",48,"0;12;1;36","17;1;0;3;0;1;9;5;1;5"
13,33,False,"Ca Calcium",8.30,"34;37",40,"0;7;1;33","17;1;0;3;0;1;9;5;1;5"
13,34,False,"Refractive Index",1.52,"35;36",5,"1;1;0;4","0"
13,35,True,"","","",4,"0;4","0"
13,36,True,"","","",1,"1;1","0"
13,37,False,"Si Silicon",73.54,"38;43",35,"0;3;1;32","17;1;0;3;0;1;9;5;1;5"
13,38,False,"Refractive Index",1.52,"39;40",33,"1;32;0;1","16;0;1;9;1;0;2;5;1;5"
13,39,True,"","","",27,"1;27","11;0;1;6;5;1;5"
13,40,False,"Fe Iron",0.05,"41;42",6,"1;5;0;1","5;0;1;3;1;0;2"
13,41,True,"","","",1,"0;1","2;1;0;2"
13,42,True,"","","",5,"1;5","3;0;1;3"
13,43,True,"","","",2,"0;2","1;1;0;1"
13,44,False,"Refractive Index",1.52,"45;46",8,"0;5;1;3","0"
13,45,True,"","","",2,"1;2","0"
13,46,False,"Si Silicon",72.13,"47;48",6,"0;5;1;1","0"
13,47,True,"","","",1,"1;1","0"
13,48,True,"","","",5,"0;5","0"
13,49,False,"Na Sodium",13.69,"50;57",25,"1;15;5;9;0;1","12;5;1;1;0;1;0;1;2;1;5;6;0;1;3;1;1"
13,50,False,"Na Sodium",13.49,"51;56",14,"5;8;1;5;0;1","7;1;5;4;0;1;3;1;1;5;0;1"
13,51,False,"Refractive Index",1.52,"52;53",9,"1;5;0;1;5;3","3;3;1;1;1;0;1;5;0;1"
13,52,True,"","","",3,"5;3","0"
13,53,False,"Na Sodium",13.38,"54;55",6,"1;5;0;1","3;3;1;1;1;0;1;5;0;1"
13,54,True,"","","",1,"0;1","2;1;0;1;5;0;1"
13,55,True,"","","",5,"1;5","1;3;1;1"
13,56,True,"","","",5,"5;5","4;1;5;4"
13,57,False,"K Potassium",0.11,"58;61",11,"1;10;5;1","5;5;1;1;0;1;2;1;5;2"
13,58,False,"Refractive Index",1.52,"59;60",6,"1;5;5;1","4;0;1;2;1;5;2"
13,59,True,"","","",1,"5;1","2;1;5;2"
13,60,True,"","","",5,"1;5","2;0;1;2"
13,61,True,"","","",5,"1;5","1;5;1;1"
13,62,False,"Fe Iron",0.05,"63;64",4,"0;3;1;1","3;0;1;2;5;1;1"
13,63,True,"","","",1,"1;1","3;0;1;2;5;1;1"
13,64,True,"","","",3,"0;3","0"
14,0,False,"Ba Barium",0.41,"1;58",172,"1;59;3;26;0;59;4;8;5;9;2;11","42;2;3;1;0;1;0;1;12;4;3;2;1;5;1;5;4;1;1;3;0;4;1;0;7;5;4;3;5;1;4;1;0;1;4;3;1"
14,1,False,"Al Aluminum",1.42,"2;37",145,"1;58;0;58;4;8;5;9;2;11;3;1","41;0;1;12;4;3;2;1;5;1;5;4;1;1;3;0;4;1;0;7;5;4;3;5;1;4;1;0;1;4;3;1;2;0;1"
14,2,False,"Mg Magnesium",3.86,"3;34",88,"0;23;5;8;1;54;3;1;4;2","25;1;5;4;0;5;0;1;6;5;1;4;1;5;1;2;0;3;3;0;1;4;3;1;2;0;1"
14,3,False,"Mg Magnesium",2.80,"4;9",81,"1;54;5;7;0;17;3;1;4;2","24;0;1;6;5;1;4;1;5;1;2;0;3;1;0;5;5;3;3;0;1;4;3;1;2;0;1"
14,4,False,"Si Silicon",74.49,"5;8",11,"3;1;4;2;0;8","4;4;3;1;0;4;1;1;0;1;2;0;1"
14,5,False,"Na Sodium",13.77,"6;7",10,"4;2;0;8","3;0;4;1;1;0;1;2;0;1"
14,6,True,"","","",8,"0;8","2;1;0;1;2;0;1"
14,7,True,"","","",2,"4;2","1;0;4;1"
14,8,True,"","","",1,"3;1","1;4;3;1"
14,9,False,"Ca Calcium",9.14,"10;33",70,"1;54;5;7;0;9","20;0;1;6;5;1;5;1;2;0;3;1;0;4;5;3;3;0;1"
14,10,False,"Si Silicon",72.83,"11;26",54,"1;38;5;7;0;9","16;0;1;4;5;1;5;0;3;1;0;4;5;3;3;0;1"
14,11,False,"Fe Iron",0.07,"12;25",21,"0;8;1;8;5;5","11;1;0;4;5;3;5;0;2;3;0;1;0;5;1"
14,12,False,"Refractive Index",1.52,"13;20",17,"1;8;0;4;5;5","7;1;0;2;5;3;3;0;1;0;5;1"
14,13,False,"Na Sodium",13.77,"14;19",8,"1;2;5;5;0;1","4;1;5;3;0;5;1"
14,14,False,"Ca Calcium",8.27,"15;18",7,"5;5;1;1;0;1","4;1;5;3;0;5;1"
14,15,False,"Ca Calcium",8.16,"16;17",2,"1;1;0;1","0"
14,16,True,"","","",1,"0;1","0"
14,17,True,"","","",1,"1;1","0"
14,18,True,"","","",5,"5;5","4;1;5;3;0;5;1"
14,19,True,"","","",1,"1;1","0"
14,20,False,"Al Aluminum",1.35,"21;24",9,"1;6;0;3","3;1;0;2;3;0;1"
14,21,False,"K Potassium",0.27,"22;23",6,"0;3;1;3","3;1;0;2;3;0;1"
14,22,True,"","","",3,"1;3","0"
14,23,True,"","","",3,"0;3","3;1;0;2;3;0;1"
14,24,True,"","","",3,"1;3","0"
14,25,True,"","","",4,"0;4","4;1;0;2;5;0;2"
14,26,False,"K Potassium",0.46,"27;28",33,"1;30;5;2;0;1","5;0;1;4;5;0;1"
14,27,True,"","","",1,"0;1","1;5;0;1"
14,28,False,"Refractive Index",1.52,"29;32",32,"1;30;5;2","4;0;1;4"
14,29,False,"Fe Iron",0.12,"30;31",4,"1;2;5;2","1;0;1;1"
14,30,True,"","","",2,"5;2","0"
14,31,True,"","","",2,"1;2","1;0;1;1"
14,32,True,"","","",28,"1;28","3;0;1;3"
14,33,True,"","","",16,"1;16","4;0;1;2;5;1;2"
14,34,False,"K Potassium",0.25,"35;36",7,"0;6;5;1","1;1;5;1"
14,35,True,"","","",1,"5;1","1;1;5;1"
14,36,True,"","","",6,"0;6","0"
14,37,False,"Mg Magnesium",1.98,"38;41",57,"1;4;0;35;4;6;5;1;2;11","16;0;1;6;4;2;2;1;5;4;1;1;1;0;1;1;0;2;3;5;1;4;1"
14,38,False,"Na Sodium",13.70,"39;40",14,"4;3;2;11","3;0;4;1;2;1;3;4;1"
14,39,True,"","","",11,"2;11","1;0;2;1"
14,40,True,"","","",3,"4;3","2;0;4;1;3;4;1"
14,41,False,"Si Silicon",71.97,"42;45",43,"1;4;0;35;4;3;5;1","13;0;1;6;4;1;5;4;1;1;1;0;1;1;0;2;3;5;1"
14,42,False,"K Potassium",0.56,"43;44",3,"5;1;0;2","1;3;5;1"
14,43,True,"","","",2,"0;2","0"
14,44,True,"","","",1,"5;1","1;3;5;1"
14,45,False,"Ca Calcium",8.40,"46;49",40,"1;4;0;33;4;3","12;0;1;6;4;1;5;4;1;1;1;0;1;1;0;2"
14,46,False,"K Potassium",0.41,"47;48",30,"0;29;1;1","6;1;0;2;5;0;1;0;1;3"
14,47,True,"","","",1,"1;1","3;0;1;3"
14,48,True,"","","",29,"0;29","3;1;0;2;5;0;1"
14,49,False,"Fe Iron",0.18,"50;57",10,"1;3;0;4;4;3","6;0;1;3;4;1;5;4;1;1;1"
14,50,False,"Refractive Index",1.52,"51;52",9,"0;4;4;3;1;2","5;0;4;1;1;2;5;4;1;1;1"
14,51,True,"","","",2,"1;2","3;0;1;2;5;1;1"
14,52,False,"Ba Barium",0.07,"53;56",7,"0;4;4;3","2;0;4;1;5;4;1"
14,53,False,"Fe Iron",0.06,"54;55",5,"0;2;4;3","2;0;4;1;5;4;1"
14,54,True,"","","",3,"4;3","2;0;4;1;5;4;1"
14,55,True,"","","",2,"0;2","0"
14,56,True,"","","",2,"0;2","0"
14,57,True,"","","",1,"1;1","1;0;1;1"
14,58,False,"Refractive Index",1.52,"59;60",27,"1;1;3;25;0;1","1;2;3;1"
14,59,True,"","","",23,"3;23","1;2;3;1"
14,60,False,"Si Silicon",70.12,"61;62",4,"1;1;3;2;0;1","0"
14,61,True,"","","",1,"0;1","0"
14,62,False,"Mg Magnesium",2.70,"63;64",3,"1;1;3;2","0"
14,63,True,"","","",2,"3;2","0"
14,64,True,"","","",1,"1;1","0"
15,0,False,"Na Sodium",14.19,"1;66",176,"3;28;4;3;1;61;5;14;0;58;2;12","38;0;3;2;4;2;1;6;5;5;2;3;4;3;4;5;1;0;1;1;0;6;5;2;3;1;3;1;1;5;1;3;2;3;1"
15,1,False,"Mg Magnesium",2.76,"2;19",148,"0;58;1;57;5;13;3;6;2;12;4;2","31;1;0;6;5;2;3;1;0;1;6;5;5;2;3;4;1;3;1;1;5;1;3;2;3;1;4;3;1;0;1"
15,2,False,"K Potassium",0.67,"3;16",29,"3;5;2;12;4;2;0;10","8;0;2;3;4;1;2;3;1;4;3;1;0;1;1;0;1"
15,3,False,"Al Aluminum",1.49,"4;9",23,"4;2;2;7;0;10;3;4","6;0;4;1;2;1;2;3;1;4;3;1;0;1;1;0;1"
15,4,False,"Al Aluminum",1.38,"5;6",10,"0;9;2;1","2;1;0;1;4;0;1"
15,5,True,"","","",8,"0;8","2;1;0;1;4;0;1"
15,6,False,"Al Aluminum",1.41,"7;8",2,"0;1;2;1","0"
15,7,True,"","","",1,"2;1","0"
15,8,True,"","","",1,"0;1","0"
15,9,False,"Mg Magnesium",2.04,"10;15",13,"4;2;2;6;0;1;3;4","4;0;4;1;2;1;2;3;1;4;3;1"
15,10,False,"K Potassium",0.30,"11;12",11,"2;6;0;1;3;4","3;0;2;1;2;3;1;4;3;1"
15,11,True,"","","",4,"3;4","2;2;3;1;4;3;1"
15,12,False,"Na Sodium",10.88,"13;14",7,"2;6;0;1","1;0;2;1"
15,13,True,"","","",1,"0;1","0"
15,14,True,"","","",6,"2;6","1;0;2;1"
15,15,True,"","","",2,"4;2","1;0;4;1"
15,16,False,"Si Silicon",74.53,"17;18",6,"3;1;2;5","2;0;2;2"
15,17,True,"","","",5,"2;5","2;0;2;2"
15,18,True,"","","",1,"3;1","0"
15,19,False,"Mg Magnesium",3.79,"20;65",119,"0;48;1;57;5;13;3;1","23;1;0;5;5;2;3;1;0;1;6;5;5;3;1;1;5;1;3"
15,20,False,"Al Aluminum",1.42,"21;48",109,"1;57;5;13;0;38;3;1","19;0;1;6;5;5;1;5;2;0;1;3;1;3;1;1;5;1;3"
15,21,False,"Refractive Index",1.52,"22;31",70,"5;9;1;53;3;1;0;7","11;1;5;1;3;1;0;1;3;5;3;5;1;3"
15,22,False,"Fe Iron",0.16,"23;30",10,"1;3;5;6;0;1","3;0;1;1;5;2"
15,23,False,"Al Aluminum",1.22,"24;25",8,"5;6;0;1;1;1","2;0;5;2"
15,24,True,"","","",1,"1;1","0"
15,25,False,"Ca Calcium",8.59,"26;27",7,"5;6;0;1","2;0;5;2"
15,26,True,"","","",5,"5;5","2;0;5;2"
15,27,False,"Na Sodium",13.17,"28;29",2,"5;1;0;1","0"
15,28,True,"","","",1,"0;1","0"
15,29,True,"","","",1,"5;1","0"
15,30,True,"","","",2,"1;2","1;0;1;1"
15,31,False,"Si Silicon",71.47,"32;35",60,"5;3;1;50;3;1;0;6","8;1;5;1;3;1;0;1;2;5;1;5;1;3"
15,32,False,"Al Aluminum",0.79,"33;34",2,"5;1;0;1","1;0;5;1"
15,33,True,"","","",1,"0;1","0"
15,34,True,"","","",1,"5;1","1;0;5;1"
15,35,False,"Refractive Index",1.52,"36;41",58,"5;2;1;50;3;1;0;5","7;1;5;1;3;1;0;1;2;5;1;3"
15,36,False,"Si Silicon",72.78,"37;40",35,"1;34;5;1","3;0;1;1;5;1;2"
15,37,False,"K Potassium",0.34,"38;39",5,"1;4;5;1","1;5;1;1"
15,38,True,"","","",1,"5;1","0"
15,39,True,"","","",4,"1;4","1;5;1;1"
15,40,True,"","","",30,"1;30","2;0;1;1;5;1;1"
15,41,False,"Refractive Index",1.52,"42;43",23,"5;1;1;16;3;1;0;5","4;1;5;1;3;1;0;1;1;5;1;1"
15,42,True,"","","",5,"0;5","0"
15,43,False,"Ba Barium",0.13,"44;47",18,"5;1;1;16;3;1","4;1;5;1;3;1;0;1;1;5;1;1"
15,44,False,"Mg Magnesium",3.34,"45;46",17,"1;16;3;1","3;0;1;1;5;1;1;1;3;1"
15,45,True,"","","",1,"3;1","1;1;3;1"
15,46,True,"","","",16,"1;16","2;0;1;1;5;1;1"
15,47,True,"","","",1,"5;1","1;1;5;1"
15,48,False,"Fe Iron",0.24,"49;64",39,"1;4;5;4;0;31","8;0;1;3;5;2;1;5;1;0;1;3;1;1"
15,49,False,"Ca Calcium",7.82,"50;51",38,"5;4;0;31;1;3","6;1;5;1;0;1;0;5;2;1;1;3;1;1"
15,50,True,"","","",1,"1;1","1;3;1;1"
15,51,False,"Si Silicon",72.20,"52;53",37,"5;4;0;31;1;2","5;1;5;1;0;1;0;5;2;1;1"
15,52,True,"","","",3,"5;3","1;0;5;1"
15,53,False,"Na Sodium",12.64,"54;55",34,"5;1;0;31;1;2","4;1;5;1;0;1;0;5;1;1;1"
15,54,True,"","","",1,"1;1","1;0;1;1"
15,55,False,"Ca Calcium",8.33,"56;57",33,"5;1;0;31;1;1","3;1;5;1;0;1;0;5;1"
15,56,True,"","","",26,"0;26","1;1;0;1"
15,57,False,"Al Aluminum",1.67,"58;63",7,"5;1;0;5;1;1","2;1;5;1;0;5;1"
15,58,False,"Na Sodium",12.88,"59;62",6,"0;5;1;1","0"
15,59,False,"Si Silicon",73.01,"60;61",2,"0;1;1;1","0"
15,60,True,"","","",1,"1;1","0"
15,61,True,"","","",1,"0;1","0"
15,62,True,"","","",4,"0;4","0"
15,63,True,"","","",1,"5;1","2;1;5;1;0;5;1"
15,64,True,"","","",1,"1;1","2;0;1;2"
15,65,True,"","","",10,"0;10","4;1;0;4"
15,66,False,"Al Aluminum",1.07,"67;72",28,"3;22;4;1;1;4;5;1","7;0;3;2;4;1;4;3;3;5;1"
15,67,False,"Ca Calcium",10.39,"68;71",6,"4;1;1;4;5;1","2;0;4;1;4;5;1"
15,68,False,"K Potassium",0.01,"69;70",5,"1;4;5;1","1;4;5;1"
15,69,True,"","","",1,"5;1","1;4;5;1"
15,70,True,"","","",4,"1;4","0"
15,71,True,"","","",1,"4;1","1;0;4;1"
15,72,True,"","","",22,"3;22","5;0;3;2;4;3;3"
16,0,False,"Na Sodium",14.18,"1;62",164,"1;53;3;24;0;61;4;5;2;6;5;15","50;0;1;8;2;2;5;5;5;1;1;3;1;3;1;1;2;3;4;1;1;3;1;0;9;5;7;4;3;3;0;1;2;0;7"
16,1,False,"K Potassium",0.62,"2;53",137,"3;3;0;60;1;50;2;6;5;15;4;3","41;1;0;9;5;7;2;0;7;0;2;2;1;6;5;5;3;2;3;4;1;4;0;1"
16,2,False,"Mg Magnesium",3.86,"3;52",106,"0;36;1;49;5;15;3;1;2;2;4;3","34;1;0;4;5;7;0;1;6;5;5;2;1;3;2;3;4;1;2;0;6;4;0;1"
16,3,False,"Mg Magnesium",2.78,"4;11",99,"1;49;5;15;0;29;3;1;2;2;4;3","33;0;1;6;5;5;2;1;1;5;7;0;3;3;2;3;4;1;2;0;6;4;0;1"
16,4,False,"K Potassium",0.06,"5;8",16,"2;2;0;11;4;3","13;0;2;1;3;2;3;4;1;1;0;1;2;0;6;4;0;1"
16,5,False,"Ca Calcium",10.38,"6;7",7,"0;4;4;3","2;4;0;1;3;4;1"
16,6,True,"","","",3,"4;3","1;3;4;1"
16,7,True,"","","",4,"0;4","1;4;0;1"
16,8,False,"Al Aluminum",1.69,"9;10",9,"2;2;0;7","11;0;2;1;3;2;3;1;0;1;2;0;6"
16,9,True,"","","",7,"0;7","7;1;0;1;2;0;6"
16,10,True,"","","",2,"2;2","4;0;2;1;3;2;3"
16,11,False,"Refractive Index",1.52,"12;27",83,"1;49;5;15;0;18;3;1","20;0;1;6;5;5;1;5;7;0;2"
16,12,False,"Refractive Index",1.52,"13;14",22,"0;12;5;8;1;2","4;0;5;2;1;1;1;0;1"
16,13,True,"","","",2,"1;2","1;0;1;1"
16,14,False,"K Potassium",0.48,"15;16",20,"0;12;5;8","3;0;5;2;1;0;1"
16,15,True,"","","",5,"0;5","1;1;0;1"
16,16,False,"Ba Barium",0.05,"17;26",15,"0;7;5;8","2;0;5;2"
16,17,False,"Al Aluminum",1.41,"18;23",14,"5;8;0;6","2;0;5;2"
16,18,False,"K Potassium",0.57,"19;22",8,"5;7;0;1","1;0;5;1"
16,19,False,"Mg Magnesium",3.57,"20;21",6,"0;1;5;5","0"
16,20,True,"","","",5,"5;5","0"
16,21,True,"","","",1,"0;1","0"
16,22,True,"","","",2,"5;2","1;0;5;1"
16,23,False,"Al Aluminum",1.62,"24;25",6,"5;1;0;5","1;0;5;1"
16,24,True,"","","",5,"0;5","0"
16,25,True,"","","",1,"5;1","1;0;5;1"
16,26,True,"","","",1,"0;1","0"
16,27,False,"Mg Magnesium",3.66,"28;41",61,"1;47;5;7;0;6;3;1","16;0;1;5;5;3;1;5;7;0;1"
16,28,False,"Al Aluminum",1.51,"29;38",45,"1;38;5;5;0;1;3;1","10;0;1;4;5;2;1;5;4"
16,29,False,"K Potassium",0.17,"30;31",41,"0;1;1;37;3;1;5;2","9;0;1;3;5;2;1;5;4"
16,30,True,"","","",2,"5;2","6;1;5;4;0;5;2"
16,31,False,"Al Aluminum",1.42,"32;35",39,"0;1;1;37;3;1","3;0;1;3"
16,32,False,"Refractive Index",1.52,"33;34",36,"3;1;1;35","2;0;1;2"
16,33,True,"","","",35,"1;35","2;0;1;2"
16,34,True,"","","",1,"3;1","0"
16,35,False,"Refractive Index",1.52,"36;37",3,"0;1;1;2","1;0;1;1"
16,36,True,"","","",2,"1;2","1;0;1;1"
16,37,True,"","","",1,"0;1","0"
16,38,False,"Mg Magnesium",3.45,"39;40",4,"1;1;5;3","1;0;1;1"
16,39,True,"","","",3,"5;3","0"
16,40,True,"","","",1,"1;1","1;0;1;1"
16,41,False,"Ca Calcium",9.11,"42;49",16,"1;9;5;2;0;5","6;0;1;1;5;1;1;5;3;0;1"
16,42,False,"Si Silicon",72.59,"43;44",8,"1;2;0;5;5;1","6;0;1;1;5;1;1;5;3;0;1"
16,43,True,"","","",4,"0;4","1;1;0;1"
16,44,False,"Al Aluminum",1.21,"45;48",4,"1;2;0;1;5;1","5;0;1;1;5;1;1;5;3"
16,45,False,"Refractive Index",1.52,"46;47",2,"0;1;5;1","4;1;5;3;0;5;1"
16,46,True,"","","",1,"5;1","4;1;5;3;0;5;1"
16,47,True,"","","",1,"0;1","0"
16,48,True,"","","",2,"1;2","1;0;1;1"
16,49,False,"Refractive Index",1.52,"50;51",8,"1;7;5;1","0"
16,50,True,"","","",1,"5;1","0"
16,51,True,"","","",7,"1;7","0"
16,52,True,"","","",7,"0;7","1;1;0;1"
16,53,False,"Si Silicon",72.19,"54;55",31,"3;2;0;24;1;1;2;4","7;1;0;5;2;0;1;0;2;1"
16,54,True,"","","",4,"2;4","1;0;2;1"
16,55,False,"Refractive Index",1.52,"56;59",27,"3;2;0;24;1;1","6;1;0;5;2;0;1"
16,56,False,"Ba Barium",0.60,"57;58",2,"3;1;1;1","0"
16,57,True,"","","",1,"1;1","0"
16,58,True,"","","",1,"3;1","0"
16,59,False,"Si Silicon",74.21,"60;61",25,"3;1;0;24","6;1;0;5;2;0;1"
16,60,True,"","","",24,"0;24","6;1;0;5;2;0;1"
16,61,True,"","","",1,"3;1","0"
16,62,False,"K Potassium",0.08,"63;66",27,"1;3;3;21;0;1;4;2","9;0;1;2;5;1;1;3;1;3;1;1;1;3;1;4;3;3"
16,63,False,"Ca Calcium",9.70,"64;65",20,"4;2;3;18","5;1;3;1;5;3;1;4;3;3"
16,64,True,"","","",18,"3;18","5;1;3;1;5;3;1;4;3;3"
16,65,True,"","","",2,"4;2","0"
16,66,False,"Mg Magnesium",3.01,"67;72",7,"1;3;3;3;0;1","4;0;1;2;5;1;1;3;1;1"
16,67,False,"Ba Barium",1.44,"68;71",4,"3;3;0;1","0"
16,68,False,"Fe Iron",0.04,"69;70",2,"0;1;3;1","0"
16,69,True,"","","",1,"3;1","0"
16,70,True,"","","",1,"0;1","0"
16,71,True,"","","",2,"3;2","0"
16,72,True,"","","",3,"1;3","4;0;1;2;5;1;1;3;1;1"
17,0,False,"Ba Barium",0.32,"1;68",174,"3;27;1;61;0;53;4;7;5;15;2;11","40;2;3;1;4;1;0;1;15;5;6;2;2;1;0;6;5;3;4;5;1;0;1;3;0;1;1;1;5;0;2"
17,1,False,"Al Aluminum",1.42,"2;45",146,"1;60;0;52;4;7;5;15;2;11;3;1","39;0;1;15;5;6;2;2;1;0;6;5;3;4;5;1;0;1;3;0;1;1;1;5;0;2;2;4;1"
17,2,False,"Mg Magnesium",2.61,"3;10",87,"1;56;0;17;5;11;4;2;3;1","26;0;1;11;5;3;3;1;1;1;5;3;0;4;5;0;2;2;4;1;4;0;1"
17,3,False,"Refractive Index",1.52,"4;9",11,"0;8;4;2;3;1","2;2;4;1;4;0;1"
17,4,False,"Refractive Index",1.52,"5;8",4,"4;2;3;1;0;1","2;2;4;1;4;0;1"
17,5,False,"K Potassium",1.35,"6;7",2,"3;1;0;1","1;4;0;1"
17,6,True,"","","",1,"0;1","1;4;0;1"
17,7,True,"","","",1,"3;1","0"
17,8,True,"","","",2,"4;2","1;2;4;1"
17,9,True,"","","",7,"0;7","0"
17,10,False,"Na Sodium",13.39,"11;26",76,"1;56;0;9;5;11","24;0;1;11;5;3;3;1;1;1;5;3;0;4;5;0;2"
17,11,False,"Refractive Index",1.52,"12;15",47,"1;39;0;3;5;5","15;1;0;2;5;1;0;1;10;5;2"
17,12,False,"Refractive Index",1.52,"13;14",7,"5;5;1;2","3;1;5;1;0;5;2"
17,13,True,"","","",2,"1;2","0"
17,14,True,"","","",5,"5;5","3;1;5;1;0;5;2"
17,15,False,"Ca Calcium",8.41,"16;21",40,"1;37;0;3","12;1;0;2;0;1;10"
17,16,False,"Ca Calcium",8.28,"17;18",9,"1;7;0;2","2;1;0;1;0;1;1"
17,17,True,"","","",5,"1;5","1;0;1;1"
17,18,False,"Si Silicon",73.14,"19;20",4,"1;2;0;2","1;1;0;1"
17,19,True,"","","",2,"0;2","1;1;0;1"
17,20,True,"","","",2,"1;2","0"
17,21,False,"Refractive Index",1.52,"22;23",31,"1;30;0;1","10;1;0;1;0;1;9"
17,22,True,"","","",29,"1;29","9;0;1;9"
17,23,False,"Mg Magnesium",3.73,"24;25",2,"1;1;0;1","1;1;0;1"
17,24,True,"","","",1,"0;1","1;1;0;1"
17,25,True,"","","",1,"1;1","0"
17,26,False,"Refractive Index",1.52,"27;32",29,"1;17;0;6;5;6","9;0;1;1;5;1;3;1;1;1;5;2;0;2;5;0;2"
17,27,False,"Refractive Index",1.52,"28;29",7,"5;2;0;5","6;1;5;1;0;2;0;5;1;5;0;2"
17,28,True,"","","",1,"5;1","0"
17,29,False,"Al Aluminum",1.27,"30;31",6,"5;1;0;5","6;1;5;1;0;2;0;5;1;5;0;2"
17,30,True,"","","",5,"0;5","4;1;0;2;5;0;2"
17,31,True,"","","",1,"5;1","2;1;5;1;0;5;1"
17,32,False,"Al Aluminum",1.01,"33;44",22,"1;17;0;1;5;4","3;0;1;1;3;1;1;1;5;1"
17,33,False,"Ca Calcium",9.69,"34;41",14,"1;9;0;1;5;4","1;1;5;1"
17,34,False,"Na Sodium",14.34,"35;40",10,"1;6;5;4","1;1;5;1"
17,35,False,"Na Sodium",13.56,"36;37",8,"5;4;1;4","1;1;5;1"
17,36,True,"","","",2,"1;2","0"
17,37,False,"Al Aluminum",0.52,"38;39",6,"5;4;1;2","1;1;5;1"
17,38,True,"","","",2,"1;2","0"
17,39,True,"","","",4,"5;4","1;1;5;1"
17,40,True,"","","",2,"1;2","0"
17,41,False,"Mg Magnesium",3.43,"42;43",4,"1;3;0;1","0"
17,42,True,"","","",1,"0;1","0"
17,43,True,"","","",3,"1;3","0"
17,44,True,"","","",8,"1;8","2;0;1;1;3;1;1"
17,45,False,"Mg Magnesium",2.24,"46;51",59,"1;4;0;35;4;5;5;4;2;11","13;0;1;4;5;3;2;2;1;0;2;4;5;1;3;0;1"
17,46,False,"Na Sodium",13.62,"47;48",16,"4;4;0;1;2;11","3;3;0;1;0;2;2"
17,47,True,"","","",11,"2;11","2;0;2;2"
17,48,False,"Si Silicon",72.13,"49;50",5,"4;4;0;1","1;3;0;1"
17,49,True,"","","",1,"0;1","1;3;0;1"
17,50,True,"","","",4,"4;4","0"
17,51,False,"Si Silicon",72.50,"52;59",43,"1;4;0;34;4;1;5;4","10;0;1;4;5;3;1;0;2;4;5;1"
17,52,False,"Refractive Index",1.52,"53;54",10,"0;5;4;1;5;4","4;0;5;3;4;5;1"
17,53,True,"","","",4,"0;4","0"
17,54,False,"Refractive Index",1.52,"55;56",6,"0;1;4;1;5;4","4;0;5;3;4;5;1"
17,55,True,"","","",4,"5;4","4;0;5;3;4;5;1"
17,56,False,"K Potassium",0.25,"57;58",2,"0;1;4;1","0"
17,57,True,"","","",1,"4;1","0"
17,58,True,"","","",1,"0;1","0"
17,59,False,"Refractive Index",1.52,"60;67",33,"1;4;0;29","6;0;1;4;1;0;2"
17,60,False,"Mg Magnesium",3.54,"61;62",30,"1;1;0;29","3;0;1;1;1;0;2"
17,61,True,"","","",21,"0;21","1;1;0;1"
17,62,False,"Si Silicon",72.97,"63;64",9,"1;1;0;8","2;0;1;1;1;0;1"
17,63,True,"","","",5,"0;5","1;1;0;1"
17,64,False,"Refractive Index",1.52,"65;66",4,"1;1;0;3","1;0;1;1"
17,65,True,"","","",3,"0;3","0"
17,66,True,"","","",1,"1;1","1;0;1;1"
17,67,True,"","","",3,"1;3","3;0;1;3"
17,68,False,"Na Sodium",12.21,"69;70",28,"3;26;1;1;0;1","1;2;3;1"
17,69,True,"","","",1,"0;1","0"
17,70,False,"Al Aluminum",1.56,"71;74",27,"3;26;1;1","1;2;3;1"
17,71,False,"K Potassium",0.21,"72;73",2,"3;1;1;1","0"
17,72,True,"","","",1,"1;1","0"
17,73,True,"","","",1,"3;1","0"
17,74,True,"","","",25,"3;25","1;2;3;1"
18,0,False,"Ba Barium",0.34,"1;72",175,"0;58;3;28;1;60;5;9;4;9;2;11","39;1;3;1;0;7;5;2;2;3;1;0;1;0;1;13;3;1;5;3;2;1;5;1;6;0;2;3;4;1"
18,1,False,"Mg Magnesium",2.61,"2;15",148,"0;57;1;60;5;9;3;2;4;9;2;11","37;0;1;13;3;1;5;3;2;1;1;0;7;5;2;5;1;6;0;2;3;4;1;2;0;1"
18,2,False,"Na Sodium",13.78,"3;12",32,"0;11;4;9;3;1;2;11","3;3;4;1;0;2;1;2;0;1"
18,3,False,"Si Silicon",72.22,"4;7",21,"3;1;0;9;2;11","2;0;2;1;2;0;1"
18,4,False,"Al Aluminum",2.03,"5;6",10,"2;3;0;7","1;2;0;1"
18,5,True,"","","",7,"0;7","1;2;0;1"
18,6,True,"","","",3,"2;3","0"
18,7,False,"Si Silicon",74.53,"8;11",11,"3;1;0;2;2;8","1;0;2;1"
18,8,False,"Ca Calcium",13.59,"9;10",10,"0;2;2;8","1;0;2;1"
18,9,True,"","","",8,"2;8","1;0;2;1"
18,10,True,"","","",2,"0;2","0"
18,11,True,"","","",1,"3;1","0"
18,12,False,"Fe Iron",0.04,"13;14",11,"0;2;4;9","1;3;4;1"
18,13,True,"","","",9,"4;9","1;3;4;1"
18,14,True,"","","",2,"0;2","0"
18,15,False,"Ca Calcium",8.41,"16;39",116,"0;46;1;60;5;9;3;1","34;0;1;13;3;1;5;3;1;0;7;5;2;5;1;6;0;2"
18,16,False,"Al Aluminum",1.24,"17;24",48,"0;37;1;10;5;1","14;0;1;6;5;1;1;0;1;1;0;4;5;2"
18,17,False,"Al Aluminum",1.10,"18;19",6,"0;2;5;1;1;3","3;1;5;2;0;1"
18,18,True,"","","",1,"0;1","1;1;0;1"
18,19,False,"Al Aluminum",1.17,"20;21",5,"0;1;5;1;1;3","2;1;5;2"
18,20,True,"","","",3,"1;3","0"
18,21,False,"Na Sodium",13.43,"22;23",2,"0;1;5;1","2;1;5;2"
18,22,True,"","","",1,"5;1","2;1;5;2"
18,23,True,"","","",1,"0;1","0"
18,24,False,"K Potassium",0.41,"25;28",42,"0;35;1;7","11;0;1;6;5;1;1;0;1;1;0;3"
18,25,False,"Na Sodium",13.72,"26;27",3,"0;2;1;1","3;0;1;3"
18,26,True,"","","",1,"1;1","3;0;1;3"
18,27,True,"","","",2,"0;2","0"
18,28,False,"Fe Iron",0.16,"29;36",39,"0;33;1;6","8;0;1;3;5;1;1;0;1;1;0;3"
18,29,False,"Refractive Index",1.52,"30;35",34,"1;2;0;32","4;1;0;3;5;0;1"
18,30,False,"Al Aluminum",1.31,"31;34",33,"0;32;1;1","4;1;0;3;5;0;1"
18,31,False,"Al Aluminum",1.27,"32;33",4,"1;1;0;3","1;1;0;1"
18,32,True,"","","",3,"0;3","1;1;0;1"
18,33,True,"","","",1,"1;1","0"
18,34,True,"","","",29,"0;29","3;1;0;2;5;0;1"
18,35,True,"","","",1,"1;1","0"
18,36,False,"Fe Iron",0.29,"37;38",5,"0;1;1;4","4;0;1;3;5;1;1"
18,37,True,"","","",4,"1;4","4;0;1;3;5;1;1"
18,38,True,"","","",1,"0;1","0"
18,39,False,"Refractive Index",1.52,"40;45",68,"0;9;1;50;5;8;3;1","20;0;1;7;3;1;5;3;1;0;3;5;1;5;0;1"
18,40,False,"Ba Barium",0.05,"41;44",7,"0;1;5;5;1;1","3;0;5;3"
18,41,False,"Refractive Index",1.52,"42;43",6,"5;5;1;1","3;0;5;3"
18,42,True,"","","",1,"1;1","0"
18,43,True,"","","",5,"5;5","3;0;5;3"
18,44,True,"","","",1,"0;1","0"
18,45,False,"Fe Iron",0.21,"46;67",61,"0;8;1;49;5;3;3;1","17;0;1;7;3;1;1;0;3;5;1;5;0;1"
18,46,False,"K Potassium",0.01,"47;50",53,"0;5;1;46;3;1;5;1","16;1;0;3;0;1;6;3;1;5;1;5;0;1"
18,47,False,"Na Sodium",14.24,"48;49",2,"5;1;1;1","0"
18,48,True,"","","",1,"1;1","0"
18,49,True,"","","",1,"5;1","0"
18,50,False,"Mg Magnesium",3.87,"51;66",51,"0;5;1;45;3;1","16;1;0;3;0;1;6;3;1;5;1;5;0;1"
18,51,False,"Mg Magnesium",3.34,"52;57",50,"1;45;0;4;3;1","15;0;1;6;3;1;1;0;2;5;1;5;0;1"
18,52,False,"Ca Calcium",8.93,"53;54",7,"1;4;0;2;3;1","4;0;1;2;3;1;5;1;1"
18,53,True,"","","",1,"3;1","1;0;3;1"
18,54,False,"K Potassium",0.29,"55;56",6,"1;4;0;2","3;0;1;2;5;1;1"
18,55,True,"","","",2,"0;2","0"
18,56,True,"","","",4,"1;4","3;0;1;2;5;1;1"
18,57,False,"Fe Iron",0.13,"58;63",43,"1;41;0;2","11;0;1;4;1;0;2;5;1;4;0;1"
18,58,False,"Na Sodium",13.28,"59;60",36,"1;35;0;1","9;5;1;4;0;1;1;0;1;0;1;3"
18,59,True,"","","",20,"1;20","3;0;1;3"
18,60,False,"Ca Calcium",8.69,"61;62",16,"1;15;0;1","6;5;1;4;0;1;1;0;1"
18,61,True,"","","",1,"0;1","2;1;0;1;5;0;1"
18,62,True,"","","",15,"1;15","4;5;1;4"
18,63,False,"Fe Iron",0.16,"64;65",7,"1;6;0;1","2;0;1;1;1;0;1"
18,64,True,"","","",1,"0;1","1;1;0;1"
18,65,True,"","","",6,"1;6","1;0;1;1"
18,66,True,"","","",1,"0;1","1;1;0;1"
18,67,False,"Al Aluminum",1.05,"68;69",8,"0;3;1;3;5;2","1;0;1;1"
18,68,True,"","","",2,"5;2","0"
18,69,False,"Refractive Index",1.52,"70;71",6,"0;3;1;3","1;0;1;1"
18,70,True,"","","",3,"1;3","1;0;1;1"
18,71,True,"","","",3,"0;3","0"
18,72,False,"Ba Barium",3.02,"73;74",27,"0;1;3;26","2;1;3;1;2;3;1"
18,73,True,"","","",26,"3;26","2;1;3;1;2;3;1"
18,74,True,"","","",1,"0;1","0"
19,0,False,"Mg Magnesium",2.76,"1;18",170,"3;27;0;63;1;56;5;10;2;9;4;5","44;1;0;13;5;1;0;1;8;5;1;2;1;4;2;3;1;5;0;6;1;1;2;0;2;3;2;3;2;1;4;1;4;3;4"
19,1,False,"Fe Iron",0.10,"2;17",49,"0;11;3;24;2;9;4;5","15;1;0;1;2;0;2;3;2;0;2;1;4;2;3;1;3;2;1;4;1;4;3;4"
19,2,False,"Refractive Index",1.52,"3;10",41,"3;24;2;9;0;3;4;5","12;2;3;2;0;2;1;4;2;3;1;3;2;1;4;1;4;3;4"
19,3,False,"K Potassium",4.46,"4;9",27,"2;3;0;1;3;23","6;0;3;1;2;3;1;4;3;4"
19,4,False,"Ca Calcium",6.17,"5;6",25,"0;1;3;23;2;1","6;0;3;1;2;3;1;4;3;4"
19,5,True,"","","",1,"2;1","0"
19,6,False,"Ca Calcium",10.20,"7;8",24,"0;1;3;23","6;0;3;1;2;3;1;4;3;4"
19,7,True,"","","",23,"3;23","6;0;3;1;2;3;1;4;3;4"
19,8,True,"","","",1,"0;1","0"
19,9,True,"","","",2,"2;2","0"
19,10,False,"K Potassium",0.03,"11;12",14,"3;1;2;6;0;2;4;5","6;2;3;1;0;2;1;4;2;3;2;1;4;1"
19,11,True,"","","",5,"4;5","3;0;4;2;3;4;1"
19,12,False,"Al Aluminum",1.15,"13;14",9,"3;1;2;6;0;2","3;2;3;1;0;2;1;3;2;1"
19,13,True,"","","",2,"0;2","0"
19,14,False,"Refractive Index",1.52,"15;16",7,"3;1;2;6","3;2;3;1;0;2;1;3;2;1"
19,15,True,"","","",6,"2;6","2;0;2;1;3;2;1"
19,16,True,"","","",1,"3;1","1;2;3;1"
19,17,True,"","","",8,"0;8","3;1;0;1;2;0;2"
19,18,False,"K Potassium",0.62,"19;62",121,"3;3;0;52;1;56;5;10","29;1;0;12;5;1;0;1;8;5;1;5;0;6;1;1"
19,19,False,"Al Aluminum",1.42,"20;55",94,"5;10;0;29;1;54;3;1","24;1;0;8;5;1;5;0;6;1;1;0;1;7;5;1"
19,20,False,"Si Silicon",70.96,"21;22",72,"0;11;1;53;5;7;3;1","20;5;0;5;1;1;0;1;7;5;1;1;0;5;5;1"
19,21,True,"","","",1,"0;1","0"
19,22,False,"Refractive Index",1.52,"23;28",71,"0;10;1;53;5;7;3;1","20;5;0;5;1;1;0;1;7;5;1;1;0;5;5;1"
19,23,False,"Mg Magnesium",3.50,"24;27",7,"0;2;5;3;1;2","5;5;0;4;0;5;1"
19,24,False,"Al Aluminum",1.22,"25;26",5,"5;3;1;2","1;0;5;1"
19,25,True,"","","",2,"1;2","0"
19,26,True,"","","",3,"5;3","1;0;5;1"
19,27,True,"","","",2,"0;2","4;5;0;4"
19,28,False,"Fe Iron",0.33,"29;54",64,"0;8;1;51;5;4;3;1","15;5;0;1;1;1;0;1;7;1;0;5;5;1"
19,29,False,"Al Aluminum",1.27,"30;53",63,"1;51;0;7;5;4;3;1","14;0;1;7;1;0;5;5;1;5;1;1"
19,30,False,"Al Aluminum",1.25,"31;52",42,"0;7;1;30;5;4;3;1","10;1;0;5;5;1;5;1;1;0;1;3"
19,31,False,"Mg Magnesium",3.91,"32;49",39,"0;4;1;30;5;4;3;1","8;5;1;1;0;1;3;1;5;1;0;3"
19,32,False,"Na Sodium",13.61,"33;42",36,"1;29;5;4;3;1;0;2","8;5;1;1;0;1;3;1;5;1;0;3"
19,33,False,"Al Aluminum",1.21,"34;39",23,"3;1;1;20;0;2","5;1;0;3;0;1;2"
19,34,False,"Na Sodium",13.20,"35;38",18,"1;16;0;2","5;1;0;3;0;1;2"
19,35,False,"Mg Magnesium",3.64,"36;37",8,"0;2;1;6","5;1;0;3;0;1;2"
19,36,True,"","","",6,"1;6","2;0;1;2"
19,37,True,"","","",2,"0;2","3;1;0;3"
19,38,True,"","","",10,"1;10","0"
19,39,False,"Refractive Index",1.52,"40;41",5,"3;1;1;4","0"
19,40,True,"","","",4,"1;4","0"
19,41,True,"","","",1,"3;1","0"
19,42,False,"Mg Magnesium",3.78,"43;48",13,"1;9;5;4","3;5;1;1;0;1;1;1;5;1"
19,43,False,"Al Aluminum",0.54,"44;45",8,"1;4;5;4","2;0;1;1;1;5;1"
19,44,True,"","","",2,"1;2","0"
19,45,False,"Al Aluminum",1.12,"46;47",6,"1;2;5;4","2;0;1;1;1;5;1"
19,46,True,"","","",4,"5;4","1;1;5;1"
19,47,True,"","","",2,"1;2","1;0;1;1"
19,48,True,"","","",5,"1;5","1;5;1;1"
19,49,False,"Si Silicon",72.11,"50;51",3,"0;2;1;1","0"
19,50,True,"","","",1,"1;1","0"
19,51,True,"","","",2,"0;2","0"
19,52,True,"","","",3,"0;3","2;1;0;2"
19,53,True,"","","",21,"1;21","4;0;1;4"
19,54,True,"","","",1,"0;1","1;5;0;1"
19,55,False,"Al Aluminum",1.75,"56;61",22,"5;3;0;18;1;1","4;1;0;3;5;0;1"
19,56,False,"Na Sodium",12.73,"57;58",21,"5;2;0;18;1;1","4;1;0;3;5;0;1"
19,57,True,"","","",1,"1;1","0"
19,58,False,"Ca Calcium",8.80,"59;60",20,"5;2;0;18","4;1;0;3;5;0;1"
19,59,True,"","","",18,"0;18","4;1;0;3;5;0;1"
19,60,True,"","","",2,"5;2","0"
19,61,True,"","","",1,"5;1","0"
19,62,False,"Ba Barium",0.63,"63;70",27,"3;2;0;23;1;2","5;1;0;4;0;1;1"
19,63,False,"Refractive Index",1.52,"64;65",25,"0;23;1;2","5;1;0;4;0;1;1"
19,64,True,"","","",1,"1;1","1;0;1;1"
19,65,False,"Si Silicon",73.02,"66;67",24,"0;23;1;1","4;1;0;4"
19,66,True,"","","",15,"0;15","3;1;0;3"
19,67,False,"Al Aluminum",1.32,"68;69",9,"0;8;1;1","1;1;0;1"
19,68,True,"","","",1,"1;1","0"
19,69,True,"","","",8,"0;8","1;1;0;1"
19,70,True,"","","",2,"3;2","0"
20,0,False,"Al Aluminum",1.42,"1;38",182,"3;27;0;66;2;8;4;6;1;63;5;12","32;2;3;1;0;2;1;1;5;1;4;2;2;0;1;3;0;2;0;1;8;2;1;5;1;5;0;3;1;2;1;0;4;3;1;5;2"
20,1,False,"Ca Calcium",10.60,"2;35",98,"0;24;2;1;3;2;5;10;1;60;4;1","17;0;2;1;1;5;5;1;4;2;1;0;1;1;0;1;3;1;5;2;3;0;1;5;1;2;0;1"
20,2,False,"Si Silicon",73.60,"3;34",88,"0;15;3;2;5;10;1;60;4;1","15;1;0;1;3;1;5;2;4;0;1;3;0;1;0;1;5;5;1;5;1;2;0;1"
20,3,False,"K Potassium",0.11,"4;15",87,"0;14;3;2;5;10;1;60;4;1","12;1;3;1;5;2;0;1;5;5;1;5;1;2;0;1"
20,4,False,"Na Sodium",13.67,"5;6",13,"5;4;1;8;4;1","1;1;5;1"
20,5,True,"","","",2,"5;2","1;1;5;1"
20,6,False,"Mg Magnesium",3.00,"7;8",11,"5;2;1;8;4;1","0"
20,7,True,"","","",1,"4;1","0"
20,8,False,"Mg Magnesium",3.86,"9;14",10,"5;2;1;8","0"
20,9,False,"Refractive Index",1.52,"10;13",9,"1;8;5;1","0"
20,10,False,"Refractive Index",1.52,"11;12",4,"5;1;1;3","0"
20,11,True,"","","",3,"1;3","0"
20,12,True,"","","",1,"5;1","0"
20,13,True,"","","",5,"1;5","0"
20,14,True,"","","",1,"5;1","0"
20,15,False,"Mg Magnesium",3.86,"16;33",74,"0;14;3;2;5;6;1;52","11;1;3;1;5;1;0;1;5;5;1;5;1;2;0;1"
20,16,False,"Refractive Index",1.52,"17;24",68,"3;2;5;6;1;52;0;8","11;1;3;1;5;1;0;1;5;5;1;5;1;2;0;1"
20,17,False,"Refractive Index",1.52,"18;19",11,"0;3;5;5;1;3","2;5;0;1;0;5;1"
20,18,True,"","","",3,"1;3","0"
20,19,False,"K Potassium",0.44,"20;21",8,"0;3;5;5","2;5;0;1;0;5;1"
20,20,True,"","","",1,"0;1","0"
20,21,False,"Mg Magnesium",3.53,"22;23",7,"0;2;5;5","2;5;0;1;0;5;1"
20,22,True,"","","",5,"5;5","1;0;5;1"
20,23,True,"","","",2,"0;2","1;5;0;1"
20,24,False,"Refractive Index",1.52,"25;30",57,"3;2;5;1;1;49;0;5","9;1;3;1;5;1;0;1;5;5;1;2"
20,25,False,"Si Silicon",72.58,"26;29",54,"1;49;0;5","7;0;1;5;5;1;2"
20,26,False,"Refractive Index",1.52,"27;28",18,"1;13;0;5","0"
20,27,True,"","","",5,"0;5","0"
20,28,True,"","","",13,"1;13","0"
20,29,True,"","","",36,"1;36","7;0;1;5;5;1;2"
20,30,False,"Refractive Index",1.52,"31;32",3,"3;2;5;1","2;1;3;1;5;1"
20,31,True,"","","",1,"5;1","1;1;5;1"
20,32,True,"","","",2,"3;2","1;1;3;1"
20,33,True,"","","",6,"0;6","0"
20,34,True,"","","",1,"0;1","3;1;0;1;4;0;1;3;0;1"
20,35,False,"Refractive Index",1.52,"36;37",10,"0;9;2;1","2;0;2;1;4;2;1"
20,36,True,"","","",1,"2;1","2;0;2;1;4;2;1"
20,37,True,"","","",9,"0;9","0"
20,38,False,"Al Aluminum",1.79,"39;64",84,"3;25;0;42;2;7;4;5;1;3;5;2","15;2;3;1;0;2;1;1;5;1;4;2;1;3;0;1;0;1;3;5;0;2;1;0;3"
20,39,False,"Al Aluminum",1.55,"40;47",47,"0;35;4;5;1;3;5;2;2;2","13;2;0;2;1;1;5;1;3;0;1;0;1;3;5;0;2;1;0;3"
20,40,False,"Ca Calcium",8.89,"41;44",26,"5;1;0;24;4;1","5;2;5;1;1;0;3;5;0;1"
20,41,False,"Ca Calcium",7.71,"42;43",24,"0;23;4;1","4;1;0;3;5;0;1"
20,42,True,"","","",1,"4;1","0"
20,43,True,"","","",23,"0;23","4;1;0;3;5;0;1"
20,44,False,"Si Silicon",72.06,"45;46",2,"5;1;0;1","1;2;5;1"
20,45,True,"","","",1,"0;1","0"
20,46,True,"","","",1,"5;1","1;2;5;1"
20,47,False,"Na Sodium",13.99,"48;61",21,"0;11;4;4;1;3;5;1;2;2","8;2;0;2;1;1;3;0;1;0;1;3;5;0;1"
20,48,False,"Na Sodium",12.14,"49;50",16,"0;10;1;3;5;1;2;2","8;2;0;2;1;1;3;0;1;0;1;3;5;0;1"
20,49,True,"","","",2,"2;2","0"
20,50,False,"Ca Calcium",8.05,"51;52",14,"0;10;1;3;5;1","8;2;0;2;1;1;3;0;1;0;1;3;5;0;1"
20,51,True,"","","",4,"0;4","0"
20,52,False,"Si Silicon",72.73,"53;58",10,"0;6;1;3;5;1","8;2;0;2;1;1;3;0;1;0;1;3;5;0;1"
20,53,False,"K Potassium",0.59,"54;55",6,"5;1;0;5","2;5;0;1;2;0;1"
20,54,True,"","","",3,"0;3","2;5;0;1;2;0;1"
20,55,False,"Fe Iron",0.09,"56;57",3,"5;1;0;2","0"
20,56,True,"","","",2,"0;2","0"
20,57,True,"","","",1,"5;1","0"
20,58,False,"Na Sodium",13.07,"59;60",4,"0;1;1;3","6;2;0;1;1;1;3;0;1;0;1;3"
20,59,True,"","","",3,"1;3","4;0;1;3;2;1;1"
20,60,True,"","","",1,"0;1","2;2;0;1;3;0;1"
20,61,False,"Fe Iron",0.06,"62;63",5,"0;1;4;4","0"
20,62,True,"","","",4,"4;4","0"
20,63,True,"","","",1,"0;1","0"
20,64,False,"Ba Barium",0.38,"65;72",37,"3;25;0;7;2;5","2;2;3;1;4;2;1"
20,65,False,"Mg Magnesium",2.84,"66;71",12,"0;6;3;1;2;5","1;4;2;1"
20,66,False,"Refractive Index",1.52,"67;68",7,"0;1;3;1;2;5","1;4;2;1"
20,67,True,"","","",5,"2;5","1;4;2;1"
20,68,False,"Ca Calcium",11.50,"69;70",2,"0;1;3;1","0"
20,69,True,"","","",1,"3;1","0"
20,70,True,"","","",1,"0;1","0"
20,71,True,"","","",5,"0;5","0"
20,72,False,"Na Sodium",12.21,"73;74",25,"3;24;0;1","1;2;3;1"
20,73,True,"","","",1,"0;1","0"
20,74,True,"","","",24,"3;24","1;2;3;1"
21,0,False,"Mg Magnesium",2.75,"1;18",167,"0;54;5;12;1;58;3;26;2;9;4;8","47;0;1;13;5;3;3;1;2;3;4;2;1;5;2;0;9;2;1;5;1;5;3;1;1;2;2;4;3;1;2;0;3;4;1"
21,1,False,"K Potassium",0.43,"2;11",50,"0;9;2;9;3;24;4;8","13;1;2;1;0;2;3;4;2;3;2;2;4;3;1;2;0;3;4;1"
21,2,False,"Al Aluminum",1.77,"3;10",38,"3;23;0;7;4;8","7;4;3;1;2;0;3;4;1;0;4;2"
21,3,False,"Ca Calcium",11.37,"4;9",16,"0;7;4;8;3;1","6;2;0;3;4;1;0;4;2"
21,4,False,"Si Silicon",72.07,"5;8",10,"4;8;0;1;3;1","3;0;4;2;2;4;1"
21,5,False,"K Potassium",0.35,"6;7",2,"0;1;3;1","0"
21,6,True,"","","",1,"3;1","0"
21,7,True,"","","",1,"0;1","0"
21,8,True,"","","",8,"4;8","3;0;4;2;2;4;1"
21,9,True,"","","",6,"0;6","3;2;0;3"
21,10,True,"","","",22,"3;22","1;4;3;1"
21,11,False,"Fe Iron",0.09,"12;15",12,"0;2;2;9;3;1","6;1;2;1;0;2;3;3;2;2"
21,12,False,"Si Silicon",74.53,"13;14",9,"3;1;2;8","3;0;2;1;3;2;2"
21,13,True,"","","",8,"2;8","3;0;2;1;3;2;2"
21,14,True,"","","",1,"3;1","0"
21,15,False,"Na Sodium",13.20,"16;17",3,"0;2;2;1","3;1;2;1;0;2;2"
21,16,True,"","","",1,"2;1","3;1;2;1;0;2;2"
21,17,True,"","","",2,"0;2","0"
21,18,False,"Ca Calcium",8.16,"19;32",117,"0;45;5;12;1;58;3;2","34;0;1;13;5;3;3;1;1;5;2;0;9;5;1;5;3;1;1"
21,19,False,"Mg Magnesium",3.44,"20;23",31,"1;3;0;26;3;2","8;1;0;4;0;1;3;3;1"
21,20,False,"Mg Magnesium",3.35,"21;22",3,"1;1;3;2","1;0;3;1"
21,21,True,"","","",2,"3;2","1;0;3;1"
21,22,True,"","","",1,"1;1","0"
21,23,False,"Refractive Index",1.52,"24;29",28,"1;2;0;26","7;1;0;4;0;1;3"
21,24,False,"Mg Magnesium",3.54,"25;26",25,"1;1;0;24","5;0;1;3;1;0;2"
21,25,True,"","","",14,"0;14","1;1;0;1"
21,26,False,"Na Sodium",13.48,"27;28",11,"1;1;0;10","4;0;1;3;1;0;1"
21,27,True,"","","",10,"0;10","1;1;0;1"
21,28,True,"","","",1,"1;1","3;0;1;3"
21,29,False,"Na Sodium",13.66,"30;31",3,"1;1;0;2","2;1;0;2"
21,30,True,"","","",2,"0;2","2;1;0;2"
21,31,True,"","","",1,"1;1","0"
21,32,False,"Mg Magnesium",3.60,"33;50",86,"0;19;5;12;1;55","26;0;1;10;5;3;1;5;2;0;5;5;1;5;3;1;1"
21,33,False,"Refractive Index",1.52,"34;41",56,"1;40;0;7;5;9","13;5;1;3;0;1;6;5;3;3;1;1"
21,34,False,"Ca Calcium",8.30,"35;36",16,"5;8;1;2;0;6","3;0;5;3"
21,35,True,"","","",5,"0;5","0"
21,36,False,"Refractive Index",1.52,"37;40",11,"5;8;1;2;0;1","3;0;5;3"
21,37,False,"K Potassium",0.35,"38;39",3,"1;2;0;1","0"
21,38,True,"","","",1,"0;1","0"
21,39,True,"","","",2,"1;2","0"
21,40,True,"","","",8,"5;8","3;0;5;3"
21,41,False,"Ba Barium",0.12,"42;47",40,"1;38;0;1;5;1","10;5;1;3;0;1;6;3;1;1"
21,42,False,"Al Aluminum",1.56,"43;44",38,"1;37;5;1","9;0;1;6;5;1;2;3;1;1"
21,43,True,"","","",36,"1;36","8;0;1;5;5;1;2;3;1;1"
21,44,False,"Al Aluminum",1.66,"45;46",2,"1;1;5;1","1;0;1;1"
21,45,True,"","","",1,"5;1","0"
21,46,True,"","","",1,"1;1","1;0;1;1"
21,47,False,"Refractive Index",1.52,"48;49",2,"1;1;0;1","1;5;1;1"
21,48,True,"","","",1,"0;1","0"
21,49,True,"","","",1,"1;1","1;5;1;1"
21,50,False,"Na Sodium",13.07,"51;52",30,"0;12;5;3;1;15","13;0;1;4;1;5;2;0;5;5;1;2"
21,51,True,"","","",6,"0;6","5;1;0;5"
21,52,False,"Mg Magnesium",3.86,"53;60",24,"0;6;5;3;1;15","8;0;1;4;1;5;2;5;1;2"
21,53,False,"Al Aluminum",0.91,"54;55",16,"1;14;5;2","8;0;1;4;1;5;2;5;1;2"
21,54,True,"","","",11,"1;11","2;5;1;2"
21,55,False,"Si Silicon",72.78,"56;59",5,"1;3;5;2","6;0;1;4;1;5;2"
21,56,False,"K Potassium",0.40,"57;58",3,"1;1;5;2","5;0;1;3;1;5;2"
21,57,True,"","","",2,"5;2","2;1;5;2"
21,58,True,"","","",1,"1;1","3;0;1;3"
21,59,True,"","","",2,"1;2","1;0;1;1"
21,60,False,"Al Aluminum",1.19,"61;64",8,"0;6;5;1;1;1","0"
21,61,False,"Ca Calcium",9.12,"62;63",2,"5;1;1;1","0"
21,62,True,"","","",1,"1;1","0"
21,63,True,"","","",1,"5;1","0"
21,64,True,"","","",6,"0;6","0"
22,0,False,"Ba Barium",0.34,"1;82",181,"3;28;2;10;1;62;0;59;5;15;4;7","33;0;3;3;5;2;1;11;2;1;3;1;1;1;0;2;5;3;3;3;5;1;2;2;0;3;4;0;2"
22,1,False,"Mg Magnesium",2.78,"2;21",154,"0;59;1;61;5;15;3;3;2;9;4;7","31;0;5;2;1;11;3;2;2;1;1;0;2;5;3;3;3;5;1;2;2;0;3;4;0;2"
22,2,False,"K Potassium",0.55,"3;14",31,"3;2;0;13;2;9;4;7","7;0;2;1;1;3;1;2;0;3;4;0;2"
22,3,False,"Si Silicon",72.28,"4;5",22,"0;12;2;3;4;7","5;2;0;3;4;0;2"
22,4,True,"","","",7,"0;7","2;2;0;2"
22,5,False,"K Potassium",0.05,"6;9",15,"0;5;2;3;4;7","3;2;0;1;4;0;2"
22,6,False,"Ca Calcium",10.38,"7;8",10,"0;3;4;7","2;4;0;2"
22,7,True,"","","",7,"4;7","0"
22,8,True,"","","",3,"0;3","2;4;0;2"
22,9,False,"Mg Magnesium",2.32,"10;13",5,"0;2;2;3","1;2;0;1"
22,10,False,"Fe Iron",0.04,"11;12",4,"0;1;2;3","1;2;0;1"
22,11,True,"","","",3,"2;3","0"
22,12,True,"","","",1,"0;1","1;2;0;1"
22,13,True,"","","",1,"0;1","0"
22,14,False,"Na Sodium",13.93,"15;20",9,"3;2;0;1;2;6","2;0;2;1;1;3;1"
22,15,False,"Al Aluminum",1.38,"16;17",8,"0;1;2;6;3;1","2;0;2;1;1;3;1"
22,16,True,"","","",1,"3;1","1;1;3;1"
22,17,False,"Refractive Index",1.52,"18;19",7,"0;1;2;6","1;0;2;1"
22,18,True,"","","",6,"2;6","1;0;2;1"
22,19,True,"","","",1,"0;1","0"
22,20,True,"","","",1,"3;1","0"
22,21,False,"Ca Calcium",8.22,"22;29",123,"0;46;1;61;5;15;3;1","24;0;5;2;1;11;3;2;1;0;2;5;3;3;2;5;1;2"
22,22,False,"Ca Calcium",7.85,"23;24",36,"1;7;0;29","6;0;1;5;1;0;1"
22,23,True,"","","",2,"1;2","3;0;1;3"
22,24,False,"Si Silicon",72.97,"25;26",34,"1;5;0;29","3;0;1;2;1;0;1"
22,25,True,"","","",24,"0;24","1;1;0;1"
22,26,False,"Ca Calcium",8.01,"27;28",10,"1;5;0;5","2;0;1;2"
22,27,True,"","","",5,"0;5","0"
22,28,True,"","","",5,"1;5","2;0;1;2"
22,29,False,"Al Aluminum",1.39,"30;67",87,"0;17;1;54;5;15;3;1","18;0;5;2;1;6;3;2;1;0;1;5;3;3;2;5;1;2"
22,30,False,"Mg Magnesium",3.72,"31;56",69,"0;7;1;50;5;11;3;1","17;1;0;1;5;3;3;2;0;1;6;3;2;5;1;5;1;2"
22,31,False,"Si Silicon",72.78,"32;47",50,"1;40;5;8;3;1;0;1","14;1;5;2;3;2;0;1;5;3;2;5;1;5;1;2"
22,32,False,"Refractive Index",1.52,"33;46",21,"3;1;0;1;1;13;5;6","9;1;3;2;5;1;0;3;2;5;1;1;2;5;1;1"
22,33,False,"Ca Calcium",8.90,"34;43",20,"0;1;1;13;5;6","5;1;5;1;0;5;1;1;2;5;1;1"
22,34,False,"Si Silicon",72.35,"35;36",12,"5;6;1;6","5;1;5;1;0;5;1;1;2;5;1;1"
22,35,True,"","","",2,"1;2","0"
22,36,False,"Refractive Index",1.52,"37;38",10,"5;6;1;4","5;1;5;1;0;5;1;1;2;5;1;1"
22,37,True,"","","",1,"1;1","0"
22,38,False,"Na Sodium",13.27,"39;42",9,"5;6;1;3","5;1;5;1;0;5;1;1;2;5;1;1"
22,39,False,"K Potassium",0.59,"40;41",4,"5;1;1;3","4;0;5;1;1;2;5;1;1"
22,40,True,"","","",3,"1;3","3;0;1;2;5;1;1"
22,41,True,"","","",1,"5;1","1;0;5;1"
22,42,True,"","","",5,"5;5","1;1;5;1"
22,43,False,"K Potassium",0.61,"44;45",8,"0;1;1;7","0"
22,44,True,"","","",7,"1;7","0"
22,45,True,"","","",1,"0;1","0"
22,46,True,"","","",1,"3;1","4;1;3;2;0;3;2"
22,47,False,"Al Aluminum",1.35,"48;53",29,"1;27;5;2","5;1;5;1;0;1;3;5;1;1"
22,48,False,"Refractive Index",1.52,"49;52",25,"1;24;5;1","4;0;1;3;5;1;1"
22,49,False,"Fe Iron",0.16,"50;51",2,"1;1;5;1","1;0;1;1"
22,50,True,"","","",1,"5;1","0"
22,51,True,"","","",1,"1;1","1;0;1;1"
22,52,True,"","","",23,"1;23","3;0;1;2;5;1;1"
22,53,False,"K Potassium",0.59,"54;55",4,"1;3;5;1","1;1;5;1"
22,54,True,"","","",1,"5;1","1;1;5;1"
22,55,True,"","","",3,"1;3","0"
22,56,False,"Al Aluminum",1.11,"57;66",19,"0;6;1;10;5;3","3;1;0;1;5;1;0;1;1"
22,57,False,"Mg Magnesium",3.78,"58;61",13,"1;10;5;3","2;0;1;1;1;5;1"
22,58,False,"Si Silicon",71.90,"59;60",5,"1;3;5;2","1;1;5;1"
22,59,True,"","","",2,"5;2","1;1;5;1"
22,60,True,"","","",3,"1;3","0"
22,61,False,"Mg Magnesium",3.87,"62;63",8,"1;7;5;1","1;0;1;1"
22,62,True,"","","",6,"1;6","1;0;1;1"
22,63,False,"Al Aluminum",0.97,"64;65",2,"1;1;5;1","0"
22,64,True,"","","",1,"5;1","0"
22,65,True,"","","",1,"1;1","0"
22,66,True,"","","",6,"0;6","1;1;0;1"
22,67,False,"Mg Magnesium",3.47,"68;75",18,"0;10;1;4;5;4","1;0;5;1"
22,68,False,"Al Aluminum",1.61,"69;74",11,"5;4;0;7","1;0;5;1"
22,69,False,"Na Sodium",13.22,"70;71",9,"0;7;5;2","0"
22,70,True,"","","",5,"0;5","0"
22,71,False,"Si Silicon",72.20,"72;73",4,"0;2;5;2","0"
22,72,True,"","","",2,"5;2","0"
22,73,True,"","","",2,"0;2","0"
22,74,True,"","","",2,"5;2","1;0;5;1"
22,75,False,"Fe Iron",0.09,"76;77",7,"0;3;1;4","0"
22,76,True,"","","",3,"1;3","0"
22,77,False,"Refractive Index",1.52,"78;81",4,"0;3;1;1","0"
22,78,False,"Fe Iron",0.22,"79;80",2,"0;1;1;1","0"
22,79,True,"","","",1,"1;1","0"
22,80,True,"","","",1,"0;1","0"
22,81,True,"","","",2,"0;2","0"
22,82,False,"Na Sodium",14.11,"83;88",27,"3;25;2;1;1;1","2;0;3;1;3;1;1"
22,83,False,"K Potassium",0.13,"84;85",4,"2;1;3;2;1;1","2;0;3;1;3;1;1"
22,84,True,"","","",1,"1;1","1;3;1;1"
22,85,False,"Na Sodium",13.94,"86;87",3,"2;1;3;2","1;0;3;1"
22,86,True,"","","",2,"3;2","1;0;3;1"
22,87,True,"","","",1,"2;1","0"
22,88,True,"","","",23,"3;23","0"
23,0,False,"Na Sodium",14.19,"1;70",165,"3;26;0;62;1;58;4;3;5;10;2;6","49;4;0;5;5;1;0;3;3;4;1;2;1;5;3;1;6;1;4;1;0;9;5;2;2;0;5;1;2;3;4;2;5;1;5;3;1;1;3;0;3"
23,1,False,"Ca Calcium",8.26,"2;15",137,"2;6;0;61;4;2;5;9;1;55;3;4","42;0;2;1;5;3;3;2;1;6;1;0;9;5;2;2;0;5;1;2;4;0;2;3;4;2;5;1;5;3;1;1;3;0;3"
23,2,False,"Refractive Index",1.52,"3;8",43,"1;7;0;34;2;1;3;1","6;1;0;3;0;1;1;2;1;2"
23,3,False,"Na Sodium",13.28,"4;5",4,"2;1;3;1;1;2","3;0;1;1;2;1;2"
23,4,True,"","","",2,"1;2","3;0;1;1;2;1;2"
23,5,False,"Refractive Index",1.51,"6;7",2,"2;1;3;1","0"
23,6,True,"","","",1,"3;1","0"
23,7,True,"","","",1,"2;1","0"
23,8,False,"Si Silicon",72.97,"9;10",39,"1;5;0;34","3;1;0;3"
23,9,True,"","","",24,"0;24","2;1;0;2"
23,10,False,"Al Aluminum",1.34,"11;12",15,"1;5;0;10","1;1;0;1"
23,11,True,"","","",4,"1;4","0"
23,12,False,"Fe Iron",0.25,"13;14",11,"1;1;0;10","1;1;0;1"
23,13,True,"","","",10,"0;10","1;1;0;1"
23,14,True,"","","",1,"1;1","0"
23,15,False,"Ca Calcium",10.01,"16;61",94,"2;5;0;27;4;2;5;9;1;48;3;3","36;0;2;1;5;3;3;2;1;5;1;0;6;5;2;2;0;5;4;0;2;3;4;2;5;1;5;3;1;1;3;0;3"
23,16,False,"Al Aluminum",1.52,"17;50",79,"4;2;5;9;1;48;2;1;0;16;3;3","26;3;4;2;5;1;0;5;3;3;2;1;5;5;3;1;1;3;0;3;1;0;3;5;2;4;0;1"
23,17,False,"Fe Iron",0.20,"18;43",70,"0;15;5;7;1;47;3;1","19;1;0;3;5;2;0;1;5;5;1;4;0;1;5;1;3;0;3;3;5;1"
23,18,False,"Refractive Index",1.52,"19;22",59,"3;1;1;44;5;5;0;9","17;0;1;4;5;1;1;5;2;0;2;4;0;1;5;1;3;0;3;3;5;1"
23,19,False,"Ca Calcium",8.46,"20;21",5,"5;4;0;1","6;1;5;1;0;5;1;3;5;1;5;0;3"
23,20,True,"","","",1,"0;1","3;5;0;3"
23,21,True,"","","",4,"5;4","3;1;5;1;0;5;1;3;5;1"
23,22,False,"Na Sodium",12.91,"23;24",54,"3;1;1;44;5;1;0;8","11;0;1;4;1;5;1;0;2;4;0;1;5;1;3"
23,23,True,"","","",18,"1;18","1;0;1;1"
23,24,False,"Refractive Index",1.52,"25;30",36,"3;1;1;26;5;1;0;8","10;0;1;3;1;5;1;0;2;4;0;1;5;1;3"
23,25,False,"K Potassium",0.59,"26;29",15,"0;7;1;8","6;1;0;2;0;1;1;5;1;3"
23,26,False,"Mg Magnesium",3.71,"27;28",12,"0;4;1;8","4;0;1;1;5;1;3"
23,27,True,"","","",8,"1;8","4;0;1;1;5;1;3"
23,28,True,"","","",4,"0;4","0"
23,29,True,"","","",3,"0;3","2;1;0;2"
23,30,False,"Mg Magnesium",2.80,"31;32",21,"3;1;1;18;5;1;0;1","4;0;1;2;1;5;1;4;0;1"
23,31,True,"","","",1,"0;1","1;4;0;1"
23,32,False,"K Potassium",0.59,"33;40",20,"3;1;1;18;5;1","3;0;1;2;1;5;1"
23,33,False,"Si Silicon",71.80,"34;39",17,"1;16;5;1","3;0;1;2;1;5;1"
23,34,False,"Mg Magnesium",3.80,"35;38",6,"1;5;5;1","1;1;5;1"
23,35,False,"Ba Barium",0.34,"36;37",2,"1;1;5;1","1;1;5;1"
23,36,True,"","","",1,"5;1","1;1;5;1"
23,37,True,"","","",1,"1;1","0"
23,38,True,"","","",4,"1;4","0"
23,39,True,"","","",11,"1;11","2;0;1;2"
23,40,False,"Refractive Index",1.52,"41;42",3,"3;1;1;2","0"
23,41,True,"","","",2,"1;2","0"
23,42,True,"","","",1,"3;1","0"
23,43,False,"Ca Calcium",8.84,"44;47",11,"0;6;5;2;1;3","2;1;0;1;0;1;1"
23,44,False,"Al Aluminum",1.24,"45;46",7,"0;4;1;3","1;0;1;1"
23,45,True,"","","",3,"1;3","1;0;1;1"
23,46,True,"","","",4,"0;4","0"
23,47,False,"K Potassium",0.43,"48;49",4,"0;2;5;2","1;1;0;1"
23,48,True,"","","",2,"5;2","0"
23,49,True,"","","",2,"0;2","1;1;0;1"
23,50,False,"Na Sodium",13.93,"51;60",9,"4;2;5;2;1;1;2;1;0;1;3;2","7;3;4;2;0;5;2;3;2;5;3;1"
23,51,False,"Fe Iron",0.04,"52;53",7,"5;2;1;1;2;1;0;1;3;2","5;0;5;2;3;2;5;3;1"
23,52,True,"","","",2,"3;2","3;0;3;2;5;3;1"
23,53,False,"Na Sodium",13.08,"54;59",5,"5;2;1;1;2;1;0;1","2;0;5;2"
23,54,False,"Al Aluminum",1.62,"55;56",3,"1;1;2;1;0;1","0"
23,55,True,"","","",1,"0;1","0"
23,56,False,"Mg Magnesium",2.57,"57;58",2,"1;1;2;1","0"
23,57,True,"","","",1,"2;1","0"
23,58,True,"","","",1,"1;1","0"
23,59,True,"","","",2,"5;2","2;0;5;2"
23,60,True,"","","",2,"4;2","2;3;4;2"
23,61,False,"Mg Magnesium",1.53,"62;67",15,"2;4;0;11","10;0;2;1;1;0;3;2;0;5;4;0;1"
23,62,False,"Fe Iron",0.05,"63;66",11,"0;10;2;1","6;2;0;5;4;0;1"
23,63,False,"K Potassium",0.65,"64;65",6,"2;1;0;5","5;2;0;4;4;0;1"
23,64,True,"","","",5,"0;5","5;2;0;4;4;0;1"
23,65,True,"","","",1,"2;1","0"
23,66,True,"","","",5,"0;5","1;2;0;1"
23,67,False,"Al Aluminum",1.11,"68;69",4,"2;3;0;1","4;0;2;1;1;0;3"
23,68,True,"","","",1,"0;1","3;1;0;3"
23,69,True,"","","",3,"2;3","1;0;2;1"
23,70,False,"Ba Barium",0.20,"71;80",28,"3;22;0;1;1;3;4;1;5;1","7;4;0;3;5;1;0;3;1;4;1;1;4;1"
23,71,False,"Si Silicon",72.58,"72;79",7,"0;1;3;1;1;3;4;1;5;1","7;4;0;3;5;1;0;3;1;4;1;1;4;1"
23,72,False,"K Potassium",0.43,"73;78",6,"3;1;1;3;4;1;5;1","4;0;3;1;4;1;1;4;1;4;5;1"
23,73,False,"Refractive Index",1.52,"74;77",5,"1;3;4;1;5;1","3;1;4;1;0;4;1;4;5;1"
23,74,False,"Na Sodium",14.65,"75;76",2,"4;1;5;1","3;1;4;1;0;4;1;4;5;1"
23,75,True,"","","",1,"5;1","1;4;5;1"
23,76,True,"","","",1,"4;1","2;1;4;1;0;4;1"
23,77,True,"","","",3,"1;3","0"
23,78,True,"","","",1,"3;1","1;0;3;1"
23,79,True,"","","",1,"0;1","3;4;0;3"
23,80,True,"","","",21,"3;21","0"
24,0,False,"Ba Barium",0.34,"1;74",183,"3;27;1;61;5;14;0;63;4;7;2;11","31;0;3;1;5;3;1;6;2;3;2;3;1;0;1;3;1;1;0;1;5;1;2;0;1;1;5;4;0;5;4;0;2"
24,1,False,"Ca Calcium",8.22,"2;13",157,"1;60;5;14;0;63;3;2;4;7;2;11","28;0;5;3;1;6;2;3;5;1;2;0;1;1;5;4;0;5;3;0;1;4;0;2;2;0;1"
24,2,False,"Si Silicon",72.97,"3;6",40,"0;31;1;5;4;2;2;2","6;0;1;1;2;2;1;0;3"
24,3,False,"Ca Calcium",7.43,"4;5",26,"0;24;2;2","4;1;0;2;0;2;2"
24,4,True,"","","",2,"2;2","2;0;2;2"
24,5,True,"","","",24,"0;24","2;1;0;2"
24,6,False,"Ca Calcium",8.01,"7;10",14,"0;7;1;5;4;2","2;0;1;1;1;0;1"
24,7,False,"Na Sodium",13.74,"8;9",8,"4;2;0;6","1;1;0;1"
24,8,True,"","","",6,"0;6","1;1;0;1"
24,9,True,"","","",2,"4;2","0"
24,10,False,"Al Aluminum",1.63,"11;12",6,"0;1;1;5","1;0;1;1"
24,11,True,"","","",5,"1;5","1;0;1;1"
24,12,True,"","","",1,"0;1","0"
24,13,False,"Mg Magnesium",3.24,"14;29",117,"1;55;5;14;0;32;3;2;4;5;2;9","22;0;5;3;1;5;2;1;5;1;2;0;1;1;5;4;0;2;3;0;1;4;0;2;2;0;1"
24,14,False,"Na Sodium",13.49,"15;24",37,"0;19;4;5;3;1;2;9;1;3","6;3;0;1;4;0;2;0;2;1;2;0;1;1;0;1"
24,15,False,"Si Silicon",74.53,"16;23",23,"3;1;2;9;0;10;1;3","3;0;2;1;2;0;1;1;0;1"
24,16,False,"Ca Calcium",9.56,"17;20",22,"2;9;0;10;1;3","3;0;2;1;2;0;1;1;0;1"
24,17,False,"Na Sodium",13.05,"18;19",9,"1;3;0;6","1;1;0;1"
24,18,True,"","","",6,"0;6","1;1;0;1"
24,19,True,"","","",3,"1;3","0"
24,20,False,"K Potassium",0.23,"21;22",13,"2;9;0;4","2;0;2;1;2;0;1"
24,21,True,"","","",4,"0;4","1;2;0;1"
24,22,True,"","","",9,"2;9","1;0;2;1"
24,23,True,"","","",1,"3;1","0"
24,24,False,"K Potassium",0.04,"25;28",14,"0;9;4;5","3;3;0;1;4;0;2"
24,25,False,"Refractive Index",1.52,"26;27",6,"4;5;0;1","2;4;0;2"
24,26,True,"","","",1,"0;1","2;4;0;2"
24,27,True,"","","",5,"4;5","0"
24,28,True,"","","",8,"0;8","1;3;0;1"
24,29,False,"Refractive Index",1.52,"30;39",80,"1;52;5;14;0;13;3;1","16;0;5;3;1;5;5;1;2;0;1;1;5;4;0;1"
24,30,False,"Refractive Index",1.52,"31;34",11,"5;7;0;3;1;1","5;5;0;1;0;5;2;1;1;1;0;1"
24,31,False,"Fe Iron",0.16,"32;33",3,"1;1;0;2","2;0;1;1;1;0;1"
24,32,True,"","","",2,"0;2","1;1;0;1"
24,33,True,"","","",1,"1;1","1;0;1;1"
24,34,False,"Ca Calcium",8.59,"35;36",8,"5;7;0;1","3;5;0;1;0;5;2"
24,35,True,"","","",6,"5;6","2;0;5;2"
24,36,False,"K Potassium",0.59,"37;38",2,"5;1;0;1","1;5;0;1"
24,37,True,"","","",1,"0;1","1;5;0;1"
24,38,True,"","","",1,"5;1","0"
24,39,False,"Refractive Index",1.52,"40;45",69,"1;51;5;7;0;10;3;1","11;0;5;1;1;4;5;1;2;1;5;4"
24,40,False,"Mg Magnesium",3.63,"41;42",26,"5;2;1;24","4;1;5;2;0;1;1;5;1;1"
24,41,True,"","","",22,"1;22","2;0;1;1;5;1;1"
24,42,False,"Ca Calcium",8.44,"43;44",4,"5;2;1;2","2;1;5;2"
24,43,True,"","","",2,"1;2","0"
24,44,True,"","","",2,"5;2","2;1;5;2"
24,45,False,"Na Sodium",13.46,"46;59",43,"1;27;5;5;0;10;3;1","7;0;5;1;1;3;5;1;1;1;5;2"
24,46,False,"K Potassium",0.58,"47;54",21,"0;10;3;1;1;9;5;1","5;0;1;3;1;5;2"
24,47,False,"Fe Iron",0.14,"48;51",13,"0;8;1;4;5;1","3;0;1;1;1;5;2"
24,48,False,"Ca Calcium",8.80,"49;50",8,"5;1;0;7","2;1;5;2"
24,49,True,"","","",7,"0;7","0"
24,50,True,"","","",1,"5;1","2;1;5;2"
24,51,False,"Mg Magnesium",3.78,"52;53",5,"0;1;1;4","1;0;1;1"
24,52,True,"","","",4,"1;4","1;0;1;1"
24,53,True,"","","",1,"0;1","0"
24,54,False,"Mg Magnesium",3.73,"55;58",8,"0;2;3;1;1;5","2;0;1;2"
24,55,False,"Na Sodium",13.32,"56;57",6,"3;1;1;5","2;0;1;2"
24,56,True,"","","",5,"1;5","2;0;1;2"
24,57,True,"","","",1,"3;1","0"
24,58,True,"","","",2,"0;2","0"
24,59,False,"Ca Calcium",9.67,"60;73",22,"1;18;5;4","2;0;5;1;5;1;1"
24,60,False,"Ca Calcium",9.63,"61;72",18,"5;4;1;14","2;0;5;1;5;1;1"
24,61,False,"Al Aluminum",0.91,"62;67",17,"5;3;1;14","2;0;5;1;5;1;1"
24,62,False,"Refractive Index",1.52,"63;66",7,"1;6;5;1","1;5;1;1"
24,63,False,"K Potassium",0.01,"64;65",2,"1;1;5;1","1;5;1;1"
24,64,True,"","","",1,"5;1","0"
24,65,True,"","","",1,"1;1","1;5;1;1"
24,66,True,"","","",5,"1;5","0"
24,67,False,"Na Sodium",14.11,"68;71",10,"5;2;1;8","1;0;5;1"
24,68,False,"Fe Iron",0.05,"69;70",9,"5;1;1;8","1;0;5;1"
24,69,True,"","","",8,"1;8","0"
24,70,True,"","","",1,"5;1","1;0;5;1"
24,71,True,"","","",1,"5;1","0"
24,72,True,"","","",1,"5;1","0"
24,73,True,"","","",4,"1;4","0"
24,74,False,"Al Aluminum",1.56,"75;76",26,"3;25;1;1","3;0;3;1;2;3;1;3;1;1"
24,75,True,"","","",1,"1;1","1;3;1;1"
24,76,True,"","","",25,"3;25","2;0;3;1;2;3;1"
25,0,False,"Al Aluminum",1.42,"1;36",172,"2;12;3;21;0;61;1;62;5;13;4;3","42;3;2;5;0;2;5;1;0;2;2;3;1;1;10;4;1;5;1;4;3;1;2;2;0;1;1;2;1;0;3;5;5;5;1;4;2;0;1"
25,1,False,"Si Silicon",72.78,"2;27",88,"0;21;1;57;5;9;3;1","27;1;0;2;5;5;4;0;1;1;2;3;0;1;5;1;0;1;9;5;1;5;1;4;2;0;1"
25,2,False,"Ca Calcium",9.14,"3;20",51,"0;17;1;25;5;8;3;1","15;2;0;1;5;1;2;4;1;1;1;5;5;0;1;0;5;1;1;3;3;5;1"
25,3,False,"K Potassium",0.62,"4;19",26,"0;10;5;6;1;9;3;1","12;1;5;5;0;1;0;5;1;1;3;3;5;1;5;1;1"
25,4,False,"Ca Calcium",8.43,"5;10",23,"5;6;1;9;3;1;0;7","12;1;5;5;0;1;0;5;1;1;3;3;5;1;5;1;1"
25,5,False,"Refractive Index",1.52,"6;9",11,"0;7;1;2;5;2","1;1;0;1"
25,6,False,"Refractive Index",1.52,"7;8",4,"1;2;5;2","0"
25,7,True,"","","",2,"5;2","0"
25,8,True,"","","",2,"1;2","0"
25,9,True,"","","",7,"0;7","1;1;0;1"
25,10,False,"Mg Magnesium",2.61,"11;12",12,"5;4;1;7;3;1","11;1;5;5;0;5;1;1;3;3;5;1;5;1;1"
25,11,True,"","","",1,"3;1","0"
25,12,False,"Ca Calcium",8.60,"13;14",11,"5;4;1;7","11;1;5;5;0;5;1;1;3;3;5;1;5;1;1"
25,13,True,"","","",3,"1;3","4;0;1;3;5;1;1"
25,14,False,"K Potassium",0.51,"15;18",8,"5;4;1;4","7;1;5;5;0;5;1;3;5;1"
25,15,False,"Na Sodium",13.77,"16;17",6,"1;4;5;2","2;1;5;2"
25,16,True,"","","",2,"5;2","2;1;5;2"
25,17,True,"","","",4,"1;4","0"
25,18,True,"","","",2,"5;2","5;1;5;3;0;5;1;3;5;1"
25,19,True,"","","",3,"0;3","0"
25,20,False,"Ca Calcium",10.58,"21;26",25,"0;7;1;16;5;2","3;2;0;1;5;1;1;4;1;1"
25,21,False,"Refractive Index",1.52,"22;25",18,"1;16;5;2","2;5;1;1;4;1;1"
25,22,False,"Na Sodium",13.86,"23;24",4,"5;2;1;2","1;4;1;1"
25,23,True,"","","",2,"1;2","1;4;1;1"
25,24,True,"","","",2,"5;2","0"
25,25,True,"","","",14,"1;14","1;5;1;1"
25,26,True,"","","",7,"0;7","1;2;0;1"
25,27,False,"Si Silicon",73.60,"28;35",37,"0;4;1;32;5;1","12;1;0;1;4;0;1;1;1;3;0;1;0;1;6;5;1;2"
25,28,False,"Refractive Index",1.52,"29;34",35,"1;32;5;1;0;2","9;0;1;6;5;1;2;4;1;1"
25,29,False,"Na Sodium",13.01,"30;31",5,"5;1;0;2;1;2","2;0;1;1;5;1;1"
25,30,True,"","","",2,"1;2","2;0;1;1;5;1;1"
25,31,False,"Ca Calcium",8.34,"32;33",3,"5;1;0;2","0"
25,32,True,"","","",2,"0;2","0"
25,33,True,"","","",1,"5;1","0"
25,34,True,"","","",30,"1;30","7;0;1;5;5;1;1;4;1;1"
25,35,True,"","","",2,"0;2","3;1;0;1;4;0;1;3;0;1"
25,36,False,"Al Aluminum",1.91,"37;58",84,"2;12;3;20;0;40;1;5;5;4;4;3","15;3;2;5;0;1;0;2;2;3;1;1;1;4;1;4;3;1;2;2;1;0;1"
25,37,False,"Mg Magnesium",1.98,"38;43",60,"1;5;0;39;5;4;4;3;3;1;2;8","10;0;1;1;4;1;2;1;1;0;1;3;0;1;2;3;4;2;2"
25,38,False,"Al Aluminum",1.87,"39;40",10,"3;1;0;1;2;8","6;0;2;1;4;2;2;3;2;3"
25,39,True,"","","",8,"2;8","6;0;2;1;4;2;2;3;2;3"
25,40,False,"Ba Barium",0.69,"41;42",2,"3;1;0;1","0"
25,41,True,"","","",1,"0;1","0"
25,42,True,"","","",1,"3;1","0"
25,43,False,"Ca Calcium",8.33,"44;49",50,"1;5;0;38;5;4;4;3","4;0;1;1;4;1;1;0;1;3;0;1"
25,44,False,"Refractive Index",1.52,"45;48",33,"0;31;1;2","2;1;0;1;3;0;1"
25,45,False,"Fe Iron",0.19,"46;47",11,"1;2;0;9","1;3;0;1"
25,46,True,"","","",9,"0;9","1;3;0;1"
25,47,True,"","","",2,"1;2","0"
25,48,True,"","","",22,"0;22","1;1;0;1"
25,49,False,"K Potassium",0.53,"50;53",17,"1;3;0;7;5;4;4;3","2;0;1;1;4;1"
25,50,False,"Fe Iron",0.09,"51;52",6,"0;3;4;3","1;0;4;1"
25,51,True,"","","",3,"4;3","1;0;4;1"
25,52,True,"","","",3,"0;3","0"
25,53,False,"Mg Magnesium",3.49,"54;57",11,"1;3;0;4;5;4","1;0;1;1"
25,54,False,"Si Silicon",72.70,"55;56",8,"0;4;5;4","0"
25,55,True,"","","",4,"5;4","0"
25,56,True,"","","",4,"0;4","0"
25,57,True,"","","",3,"1;3","1;0;1;1"
25,58,False,"Al Aluminum",2.88,"59;66",24,"2;4;3;19;0;1","5;3;2;2;0;2;1;3;1;4;3;1"
25,59,False,"Si Silicon",70.03,"60;61",21,"2;1;3;19;0;1","4;0;2;1;3;1;3;2;1;4;3;1"
25,60,True,"","","",1,"0;1","0"
25,61,False,"K Potassium",0.45,"62;63",20,"2;1;3;19","4;0;2;1;3;1;3;2;1;4;3;1"
25,62,True,"","","",18,"3;18","1;4;3;1"
25,63,False,"Al Aluminum",2.12,"64;65",2,"2;1;3;1","3;0;2;1;3;1;3;2;1"
25,64,True,"","","",1,"3;1","1;0;3;1"
25,65,True,"","","",1,"2;1","2;0;2;1;3;2;1"
25,66,True,"","","",3,"2;3","1;3;2;1"
26,0,False,"Mg Magnesium",2.75,"1;18",170,"0;51;5;16;1;58;3;28;2;10;4;7","44;1;0;4;5;8;0;5;8;1;10;3;1;4;2;2;4;5;0;1;4;3;1;2;1;2;0;3;3;0;1"
26,1,False,"Ba Barium",0.32,"2;15",49,"2;10;3;25;4;7;0;7","14;0;3;1;4;2;2;4;4;3;1;2;1;1;0;1;2;0;3;3;0;1"
26,2,False,"Na Sodium",13.89,"3;12",24,"3;1;4;7;2;9;0;7","13;4;3;1;2;1;0;4;2;2;4;1;0;1;2;0;3;3;0;1"
26,3,False,"Si Silicon",72.10,"4;5",16,"2;9;0;7","10;0;2;4;4;2;1;1;0;1;2;0;3;3;0;1"
26,4,True,"","","",4,"0;4","2;2;0;2"
26,5,False,"Refractive Index",1.52,"6;7",12,"2;9;0;3","8;0;2;4;4;2;1;1;0;1;2;0;1;3;0;1"
26,6,True,"","","",2,"0;2","3;1;0;1;2;0;1;3;0;1"
26,7,False,"Al Aluminum",1.87,"8;9",10,"2;9;0;1","5;0;2;4;4;2;1"
26,8,True,"","","",8,"2;8","5;0;2;4;4;2;1"
26,9,False,"Al Aluminum",2.03,"10;11",2,"2;1;0;1","0"
26,10,True,"","","",1,"0;1","0"
26,11,True,"","","",1,"2;1","0"
26,12,False,"Al Aluminum",1.90,"13;14",8,"3;1;4;7","3;4;3;1;0;4;2"
26,13,True,"","","",7,"4;7","2;0;4;2"
26,14,True,"","","",1,"3;1","1;4;3;1"
26,15,False,"Mg Magnesium",2.26,"16;17",25,"2;1;3;24","1;0;3;1"
26,16,True,"","","",24,"3;24","1;0;3;1"
26,17,True,"","","",1,"2;1","0"
26,18,False,"Ca Calcium",8.32,"19;38",121,"0;44;5;16;1;58;3;3","30;1;0;3;5;8;0;5;8;1;10;5;0;1"
26,19,False,"Refractive Index",1.52,"20;33",49,"0;36;1;11;3;2","7;1;0;1;0;1;5;5;0;1"
26,20,False,"Refractive Index",1.52,"21;26",33,"0;29;1;3;3;1","7;1;0;1;0;1;5;5;0;1"
26,21,False,"Si Silicon",73.00,"22;25",5,"1;2;3;1;0;2","1;0;1;1"
26,22,False,"Si Silicon",72.34,"23;24",3,"3;1;0;2","0"
26,23,True,"","","",2,"0;2","0"
26,24,True,"","","",1,"3;1","0"
26,25,True,"","","",2,"1;2","1;0;1;1"
26,26,False,"Mg Magnesium",3.54,"27;28",28,"0;27;1;1","6;1;0;1;0;1;4;5;0;1"
26,27,True,"","","",18,"0;18","1;5;0;1"
26,28,False,"Si Silicon",72.91,"29;30",10,"0;9;1;1","5;1;0;1;0;1;4"
26,29,True,"","","",8,"0;8","0"
26,30,False,"Al Aluminum",1.59,"31;32",2,"0;1;1;1","5;1;0;1;0;1;4"
26,31,True,"","","",1,"1;1","4;0;1;4"
26,32,True,"","","",1,"0;1","1;1;0;1"
26,33,False,"Mg Magnesium",3.78,"34;37",16,"0;7;1;8;3;1","0"
26,34,False,"Ca Calcium",6.91,"35;36",9,"1;8;3;1","0"
26,35,True,"","","",1,"3;1","0"
26,36,True,"","","",8,"1;8","0"
26,37,True,"","","",7,"0;7","0"
26,38,False,"Mg Magnesium",3.46,"39;58",72,"0;8;5;16;1;47;3;1","23;1;0;2;5;8;0;5;8;1;5"
26,39,False,"Fe Iron",0.18,"40;57",19,"0;7;5;6;1;5;3;1","8;1;0;1;5;4;0;1;3"
26,40,False,"Mg Magnesium",3.35,"41;50",14,"5;6;0;2;1;5;3;1","7;1;5;4;0;1;3"
26,41,False,"Ba Barium",0.07,"42;49",7,"0;1;1;4;3;1;5;1","4;0;1;3;1;5;1"
26,42,False,"Mg Magnesium",3.10,"43;44",6,"1;4;3;1;5;1","4;0;1;3;1;5;1"
26,43,True,"","","",3,"1;3","2;0;1;2"
26,44,False,"Na Sodium",13.38,"45;46",3,"1;1;3;1;5;1","2;0;1;1;1;5;1"
26,45,True,"","","",1,"5;1","1;1;5;1"
26,46,False,"Na Sodium",13.51,"47;48",2,"1;1;3;1","1;0;1;1"
26,47,True,"","","",1,"3;1","0"
26,48,True,"","","",1,"1;1","1;0;1;1"
26,49,True,"","","",1,"0;1","0"
26,50,False,"Na Sodium",12.88,"51;52",7,"5;5;0;1;1;1","3;1;5;3"
26,51,True,"","","",1,"1;1","0"
26,52,False,"Mg Magnesium",3.42,"53;54",6,"5;5;0;1","3;1;5;3"
26,53,True,"","","",4,"5;4","2;1;5;2"
26,54,False,"Si Silicon",72.37,"55;56",2,"5;1;0;1","1;1;5;1"
26,55,True,"","","",1,"0;1","0"
26,56,True,"","","",1,"5;1","1;1;5;1"
26,57,True,"","","",5,"0;5","1;1;0;1"
26,58,False,"Mg Magnesium",3.94,"59;76",53,"0;1;5;10;1;42","15;1;0;1;5;4;0;5;8;1;2"
26,59,False,"Mg Magnesium",3.51,"60;61",52,"5;10;1;42","14;0;5;8;1;2;1;5;4"
26,60,True,"","","",12,"1;12","0"
26,61,False,"Na Sodium",12.36,"62;63",40,"5;10;1;30","14;0;5;8;1;2;1;5;4"
26,62,True,"","","",1,"5;1","0"
26,63,False,"Refractive Index",1.52,"64;65",39,"5;9;1;30","14;0;5;8;1;2;1;5;4"
26,64,True,"","","",3,"5;3","1;0;5;1"
26,65,False,"Fe Iron",0.20,"66;75",36,"5;6;1;30","13;0;5;7;1;2;1;5;4"
26,66,False,"Al Aluminum",1.19,"67;74",34,"1;30;5;4","10;0;1;2;5;4;1;5;4"
26,67,False,"Al Aluminum",1.00,"68;73",19,"5;4;1;15","8;1;5;4;0;5;4"
26,68,False,"Refractive Index",1.52,"69;72",18,"1;15;5;3","0"
26,69,False,"Al Aluminum",0.56,"70;71",4,"5;3;1;1","0"
26,70,True,"","","",1,"1;1","0"
26,71,True,"","","",3,"5;3","0"
26,72,True,"","","",14,"1;14","0"
26,73,True,"","","",1,"5;1","8;1;5;4;0;5;4"
26,74,True,"","","",15,"1;15","2;0;1;2"
26,75,True,"","","",2,"5;2","3;0;5;3"
26,76,True,"","","",1,"0;1","1;1;0;1"
27,0,False,"Ba Barium",0.35,"1;62",176,"3;27;0;63;1;61;5;6;4;9;2;10","38;1;3;2;0;5;5;1;2;1;2;0;3;3;0;1;2;1;0;1;11;5;1;2;1;5;1;9;0;2"
27,1,False,"Mg Magnesium",2.78,"2;15",150,"1;61;0;62;5;6;3;2;4;9;2;10","35;0;1;11;5;1;2;1;5;1;9;0;2;1;0;5;5;1;3;1;2;1;2;0;2;3;2;1"
27,2,False,"Na Sodium",13.78,"3;10",33,"0;13;3;1;4;9;2;10","5;2;0;2;1;2;1;0;2;1;3;2;1"
27,3,False,"Refractive Index",1.52,"4;9",21,"0;11;2;10","5;2;0;2;1;2;1;0;2;1;3;2;1"
27,4,False,"K Potassium",0.53,"5;8",14,"2;10;0;4","3;1;2;1;0;2;1;3;2;1"
27,5,False,"Ca Calcium",11.15,"6;7",8,"2;4;0;4","0"
27,6,True,"","","",4,"0;4","0"
27,7,True,"","","",4,"2;4","0"
27,8,True,"","","",6,"2;6","3;1;2;1;0;2;1;3;2;1"
27,9,True,"","","",7,"0;7","2;2;0;2"
27,10,False,"Fe Iron",0.04,"11;14",12,"0;2;3;1;4;9","0"
27,11,False,"Refractive Index",1.52,"12;13",10,"3;1;4;9","0"
27,12,True,"","","",9,"4;9","0"
27,13,True,"","","",1,"3;1","0"
27,14,True,"","","",2,"0;2","0"
27,15,False,"Ca Calcium",8.34,"16;29",117,"1;61;0;49;5;6;3;1","30;0;1;11;5;1;5;1;9;0;2;1;0;5;5;1;3;1"
27,16,False,"K Potassium",0.59,"17;24",45,"1;9;0;36","10;0;1;5;1;0;3;5;0;2"
27,17,False,"Si Silicon",72.93,"18;23",17,"1;6;0;11","8;0;1;3;1;0;3;5;0;2"
27,18,False,"Ca Calcium",7.88,"19;22",12,"0;11;1;1","5;1;0;3;5;0;2"
27,19,False,"Al Aluminum",1.55,"20;21",2,"0;1;1;1","0"
27,20,True,"","","",1,"1;1","0"
27,21,True,"","","",1,"0;1","0"
27,22,True,"","","",10,"0;10","5;1;0;3;5;0;2"
27,23,True,"","","",5,"1;5","3;0;1;3"
27,24,False,"Refractive Index",1.52,"25;26",28,"1;3;0;25","2;0;1;2"
27,25,True,"","","",2,"1;2","1;0;1;1"
27,26,False,"Fe Iron",0.25,"27;28",26,"1;1;0;25","1;0;1;1"
27,27,True,"","","",25,"0;25","0"
27,28,True,"","","",1,"1;1","1;0;1;1"
27,29,False,"Si Silicon",71.62,"30;37",72,"1;52;0;13;5;6;3;1","20;0;1;6;5;1;5;1;9;1;0;2;5;1;3;1"
27,30,False,"Al Aluminum",0.72,"31;32",5,"1;2;5;2;0;1","2;0;1;1;1;0;1"
27,31,True,"","","",1,"0;1","1;1;0;1"
27,32,False,"Na Sodium",14.18,"33;34",4,"1;2;5;2","1;0;1;1"
27,33,True,"","","",1,"1;1","1;0;1;1"
27,34,False,"Na Sodium",14.34,"35;36",3,"1;1;5;2","0"
27,35,True,"","","",2,"5;2","0"
27,36,True,"","","",1,"1;1","0"
27,37,False,"Si Silicon",72.78,"38;57",67,"1;50;0;12;5;4;3;1","18;0;1;5;5;1;5;1;9;1;0;1;5;1;3;1"
27,38,False,"Si Silicon",72.11,"39;40",37,"0;9;1;23;5;4;3;1","10;5;1;6;1;0;1;5;1;3;1;0;5;1"
27,39,True,"","","",14,"1;14","3;5;1;3"
27,40,False,"Si Silicon",72.60,"41;50",23,"0;9;1;9;5;4;3;1","7;5;1;3;1;0;1;5;1;3;1;0;5;1"
27,41,False,"Ca Calcium",9.14,"42;49",14,"1;4;3;1;0;7;5;2","2;1;3;1;0;5;1"
27,42,False,"Na Sodium",13.40,"43;48",10,"3;1;0;7;5;2","2;1;3;1;0;5;1"
27,43,False,"Ca Calcium",8.40,"44;45",9,"0;7;5;2","1;0;5;1"
27,44,True,"","","",1,"5;1","0"
27,45,False,"Refractive Index",1.52,"46;47",8,"0;7;5;1","1;0;5;1"
27,46,True,"","","",1,"5;1","1;0;5;1"
27,47,True,"","","",7,"0;7","0"
27,48,True,"","","",1,"3;1","1;1;3;1"
27,49,True,"","","",4,"1;4","0"
27,50,False,"K Potassium",0.35,"51;52",9,"0;2;1;5;5;2","5;5;1;3;1;0;1;5;1"
27,51,True,"","","",2,"5;2","1;1;5;1"
27,52,False,"Al Aluminum",1.18,"53;54",7,"0;2;1;5","4;5;1;3;1;0;1"
27,53,True,"","","",1,"0;1","1;1;0;1"
27,54,False,"Mg Magnesium",3.58,"55;56",6,"0;1;1;5","3;5;1;3"
27,55,True,"","","",5,"1;5","3;5;1;3"
27,56,True,"","","",1,"0;1","0"
27,57,False,"Refractive Index",1.52,"58;61",30,"1;27;0;3","8;0;1;5;5;1;3"
27,58,False,"Si Silicon",73.12,"59;60",4,"0;3;1;1","3;0;1;1;5;1;2"
27,59,True,"","","",1,"1;1","3;0;1;1;5;1;2"
27,60,True,"","","",3,"0;3","0"
27,61,True,"","","",26,"1;26","5;0;1;4;5;1;1"
27,62,False,"Si Silicon",70.53,"63;64",26,"3;25;0;1","3;1;3;1;2;0;1;3;0;1"
27,63,True,"","","",1,"0;1","2;2;0;1;3;0;1"
27,64,True,"","","",25,"3;25","1;1;3;1"
28,0,False,"Ba Barium",0.34,"1;70",186,"2;11;3;27;0;65;1;63;5;13;4;7","28;0;1;6;5;4;4;1;1;0;5;5;2;5;0;1;1;3;3;5;1;1;1;2;0;2;4;3;1;1;1"
28,1,False,"Al Aluminum",1.36,"2;45",157,"1;62;0;64;5;13;2;10;4;7;3;1","28;0;1;6;5;4;4;1;1;0;5;5;2;5;0;1;1;3;3;5;1;1;1;2;0;2;4;3;1;1;1"
28,2,False,"Ca Calcium",10.42,"3;40",88,"0;22;4;1;5;9;1;55;3;1","14;0;4;1;1;3;5;2;5;1;3;4;3;1;1;1;3;1;1;1;0;1;5;1"
28,3,False,"Ba Barium",0.13,"4;39",80,"5;9;0;15;1;55;3;1","13;0;1;3;5;2;5;1;3;4;3;1;1;1;3;1;1;1;0;1;5;1"
28,4,False,"Si Silicon",72.78,"5;24",79,"0;15;1;55;5;8;3;1","13;0;1;3;5;2;5;1;3;4;3;1;1;1;3;1;1;1;0;1;5;1"
28,5,False,"K Potassium",0.51,"6;11",43,"0;12;1;25;5;6","7;3;1;1;1;0;1;5;1;5;1;2;0;1;1;4;1;1"
28,6,False,"Na Sodium",13.96,"7;8",21,"1;19;5;2","5;5;1;2;1;5;1;0;1;1;4;1;1"
28,7,True,"","","",14,"1;14","3;0;1;1;5;1;1;4;1;1"
28,8,False,"Refractive Index",1.52,"9;10",7,"1;5;5;2","2;5;1;1;1;5;1"
28,9,True,"","","",2,"5;2","1;1;5;1"
28,10,True,"","","",5,"1;5","1;5;1;1"
28,11,False,"Al Aluminum",1.20,"12;13",22,"0;12;1;6;5;4","2;3;1;1;1;0;1"
28,12,True,"","","",5,"0;5","1;1;0;1"
28,13,False,"Na Sodium",13.19,"14;17",17,"0;7;1;6;5;4","1;3;1;1"
28,14,False,"Ca Calcium",8.74,"15;16",4,"5;1;0;3","0"
28,15,True,"","","",3,"0;3","0"
28,16,True,"","","",1,"5;1","0"
28,17,False,"Refractive Index",1.52,"18;21",13,"0;4;1;6;5;3","1;3;1;1"
28,18,False,"Na Sodium",13.31,"19;20",4,"5;3;1;1","0"
28,19,True,"","","",1,"1;1","0"
28,20,True,"","","",3,"5;3","0"
28,21,False,"Mg Magnesium",3.73,"22;23",9,"0;4;1;5","1;3;1;1"
28,22,True,"","","",5,"1;5","1;3;1;1"
28,23,True,"","","",4,"0;4","0"
28,24,False,"Mg Magnesium",1.40,"25;26",36,"0;3;1;30;5;2;3;1","6;0;1;2;5;2;5;1;1;4;3;1"
28,25,True,"","","",1,"3;1","1;4;3;1"
28,26,False,"Ca Calcium",7.98,"27;28",35,"0;3;1;30;5;2","5;0;1;2;5;2;5;1;1"
28,27,True,"","","",1,"0;1","0"
28,28,False,"Na Sodium",12.38,"29;30",34,"0;2;1;30;5;2","5;0;1;2;5;2;5;1;1"
28,29,True,"","","",1,"5;1","1;0;5;1"
28,30,False,"Mg Magnesium",3.77,"31;38",33,"0;2;1;30;5;1","4;0;1;2;5;1;5;1;1"
28,31,False,"Refractive Index",1.52,"32;37",32,"1;30;5;1;0;1","4;0;1;2;5;1;5;1;1"
28,32,False,"Al Aluminum",1.19,"33;34",3,"5;1;0;1;1;1","1;0;5;1"
28,33,True,"","","",1,"1;1","0"
28,34,False,"Ca Calcium",8.34,"35;36",2,"5;1;0;1","1;0;5;1"
28,35,True,"","","",1,"0;1","0"
28,36,True,"","","",1,"5;1","1;0;5;1"
28,37,True,"","","",29,"1;29","3;0;1;2;5;1;1"
28,38,True,"","","",1,"0;1","0"
28,39,True,"","","",1,"5;1","0"
28,40,False,"Ca Calcium",11.37,"41;44",8,"0;7;4;1","1;0;4;1"
28,41,False,"Si Silicon",73.97,"42;43",2,"0;1;4;1","1;0;4;1"
28,42,True,"","","",1,"4;1","1;0;4;1"
28,43,True,"","","",1,"0;1","0"
28,44,True,"","","",6,"0;6","0"
28,45,False,"K Potassium",0.04,"46;47",69,"1;7;0;42;5;4;2;10;4;6","14;0;1;3;5;2;1;0;4;5;1;5;0;1;3;5;1;2;0;2"
28,46,True,"","","",6,"4;6","0"
28,47,False,"Mg Magnesium",1.97,"48;55",63,"1;7;0;42;5;4;2;10","14;0;1;3;5;2;1;0;4;5;1;5;0;1;3;5;1;2;0;2"
28,48,False,"Na Sodium",13.54,"49;54",14,"0;4;2;10","2;2;0;2"
28,49,False,"Si Silicon",72.22,"50;53",11,"2;10;0;1","2;2;0;2"
28,50,False,"K Potassium",0.78,"51;52",3,"0;1;2;2","2;2;0;2"
28,51,True,"","","",2,"2;2","0"
28,52,True,"","","",1,"0;1","2;2;0;2"
28,53,True,"","","",8,"2;8","0"
28,54,True,"","","",3,"0;3","0"
28,55,False,"Si Silicon",72.59,"56;63",49,"1;7;0;38;5;4","12;0;1;3;5;2;1;0;4;5;1;5;0;1;3;5;1"
28,56,False,"K Potassium",0.55,"57;58",16,"5;4;0;12","4;0;5;2;1;5;1;3;5;1"
28,57,True,"","","",6,"0;6","0"
28,58,False,"Si Silicon",72.26,"59;60",10,"5;4;0;6","4;0;5;2;1;5;1;3;5;1"
28,59,True,"","","",3,"5;3","3;1;5;1;0;5;1;3;5;1"
28,60,False,"Al Aluminum",1.74,"61;62",7,"5;1;0;6","1;0;5;1"
28,61,True,"","","",6,"0;6","0"
28,62,True,"","","",1,"5;1","1;0;5;1"
28,63,False,"Na Sodium",12.84,"64;67",33,"1;7;0;26","8;0;1;3;1;0;4;5;0;1"
28,64,False,"Mg Magnesium",3.50,"65;66",8,"1;3;0;5","4;0;1;2;1;0;2"
28,65,True,"","","",5,"0;5","2;1;0;2"
28,66,True,"","","",3,"1;3","2;0;1;2"
28,67,False,"Refractive Index",1.52,"68;69",25,"1;4;0;21","4;0;1;1;1;0;2;5;0;1"
28,68,True,"","","",21,"0;21","3;1;0;2;5;0;1"
28,69,True,"","","",4,"1;4","1;0;1;1"
28,70,False,"Na Sodium",13.84,"71;76",29,"2;1;3;26;0;1;1;1","0"
28,71,False,"Refractive Index",1.52,"72;73",3,"0;1;1;1;3;1","0"
28,72,True,"","","",1,"3;1","0"
28,73,False,"K Potassium",0.35,"74;75",2,"0;1;1;1","0"
28,74,True,"","","",1,"1;1","0"
28,75,True,"","","",1,"0;1","0"
28,76,False,"K Potassium",1.57,"77;78",26,"2;1;3;25","0"
28,77,True,"","","",25,"3;25","0"
28,78,True,"","","",1,"2;1","0"
29,0,False,"Ba Barium",0.34,"1;50",181,"2;7;3;28;1;63;5;14;0;61;4;8","33;1;3;3;5;1;0;3;0;3;4;1;7;5;2;2;2;2;0;6;4;2;1;5;1;3;3;2;1"
29,1,False,"Na Sodium",13.96,"2;39",154,"1;63;5;14;0;61;3;2;4;8;2;6","31;0;1;7;5;2;3;3;2;2;1;5;1;3;2;0;3;2;0;6;4;2;1;5;1;3;3;2;1"
29,2,False,"Refractive Index",1.52,"3;18",135,"3;1;5;11;1;57;0;60;2;6","27;1;3;2;0;3;0;3;2;2;2;1;6;5;1;2;0;6;4;2;1;5;1;3;3;2;1"
29,3,False,"Ca Calcium",8.30,"4;9",47,"0;33;2;1;5;8;1;5","8;3;2;1;0;5;1;1;3;1;0;1;2;0;2"
29,4,False,"Fe Iron",0.19,"5;6",33,"0;30;1;3","5;0;1;2;1;0;1;2;0;2"
29,5,True,"","","",29,"0;29","3;1;0;1;2;0;2"
29,6,False,"Na Sodium",13.01,"7;8",4,"0;1;1;3","2;0;1;2"
29,7,True,"","","",3,"1;3","2;0;1;2"
29,8,True,"","","",1,"0;1","0"
29,9,False,"Si Silicon",73.14,"10;15",14,"0;3;2;1;5;8;1;2","3;3;2;1;0;5;1;1;1"
29,10,False,"Si Silicon",72.70,"11;12",10,"5;8;1;2","2;0;5;1;1;1"
29,11,True,"","","",6,"5;6","0"
29,12,False,"Al Aluminum",1.24,"13;14",4,"5;2;1;2","2;0;5;1;1;1"
29,13,True,"","","",2,"1;2","1;0;1;1"
29,14,True,"","","",2,"5;2","1;0;5;1"
29,15,False,"Mg Magnesium",1.42,"16;17",4,"0;3;2;1","1;3;2;1"
29,16,True,"","","",1,"2;1","1;3;2;1"
29,17,True,"","","",3,"0;3","0"
29,18,False,"Refractive Index",1.52,"19;20",88,"3;1;5;3;1;52;0;27;2;5","19;1;3;2;0;2;0;3;2;2;2;1;3;2;0;4;4;2;1;5;1;3"
29,19,True,"","","",34,"1;34","6;0;1;3;5;1;3"
29,20,False,"Ca Calcium",8.68,"21;22",54,"3;1;5;3;1;18;0;27;2;5","13;1;3;2;0;2;0;3;2;2;2;2;0;4;4;2;1"
29,21,True,"","","",14,"0;14","1;1;0;1"
29,22,False,"Mg Magnesium",2.80,"23;28",40,"3;1;5;3;1;18;0;13;2;5","12;1;3;2;0;1;0;3;2;2;2;2;0;4;4;2;1"
29,23,False,"Si Silicon",72.22,"24;25",14,"0;9;2;5","7;2;0;4;0;2;2;4;2;1"
29,24,True,"","","",7,"0;7","2;2;0;2"
29,25,False,"Si Silicon",73.42,"26;27",7,"0;2;2;5","5;2;0;2;0;2;2;4;2;1"
29,26,True,"","","",5,"2;5","3;0;2;2;4;2;1"
29,27,True,"","","",2,"0;2","2;2;0;2"
29,28,False,"Refractive Index",1.52,"29;34",26,"3;1;5;3;1;18;0;4","5;1;3;2;0;1;0;3;2"
29,29,False,"Mg Magnesium",2.91,"30;31",8,"0;4;5;2;1;2","1;1;0;1"
29,30,True,"","","",2,"1;2","0"
29,31,False,"Si Silicon",72.21,"32;33",6,"0;4;5;2","1;1;0;1"
29,32,True,"","","",2,"5;2","0"
29,33,True,"","","",4,"0;4","1;1;0;1"
29,34,False,"Refractive Index",1.52,"35;38",18,"3;1;5;1;1;16","4;1;3;2;0;3;2"
29,35,False,"Ba Barium",0.13,"36;37",17,"5;1;1;16","0"
29,36,True,"","","",16,"1;16","0"
29,37,True,"","","",1,"5;1","0"
29,38,True,"","","",1,"3;1","4;1;3;2;0;3;2"
29,39,False,"Mg Magnesium",3.07,"40;45",19,"1;6;5;3;0;1;3;1;4;8","4;0;1;1;5;1;3;1;1;5;1"
29,40,False,"K Potassium",0.05,"41;42",10,"0;1;3;1;4;8","1;0;3;1"
29,41,True,"","","",8,"4;8","0"
29,42,False,"Ca Calcium",10.64,"43;44",2,"0;1;3;1","1;0;3;1"
29,43,True,"","","",1,"3;1","1;0;3;1"
29,44,True,"","","",1,"0;1","0"
29,45,False,"Refractive Index",1.52,"46;49",9,"1;6;5;3","3;0;1;1;5;1;1;5;1"
29,46,False,"Na Sodium",14.34,"47;48",5,"1;2;5;3","3;0;1;1;5;1;1;5;1"
29,47,True,"","","",3,"5;3","2;1;5;1;0;5;1"
29,48,True,"","","",2,"1;2","1;0;1;1"
29,49,True,"","","",4,"1;4","0"
29,50,False,"Mg Magnesium",2.26,"51;52",27,"2;1;3;26","2;1;3;1;0;3;1"
29,51,True,"","","",24,"3;24","1;0;3;1"
29,52,False,"Ba Barium",1.70,"53;54",3,"2;1;3;2","1;1;3;1"
29,53,True,"","","",2,"3;2","1;1;3;1"
29,54,True,"","","",1,"2;1","0"
30,0,False,"Mg Magnesium",3.35,"1;30",185,"1;65;0;60;5;12;2;12;3;28;4;8","29;1;0;4;5;1;0;1;8;4;3;2;5;5;1;4;2;1;2;0;1;4;0;1;3;0;1"
30,1,False,"Al Aluminum",1.51,"2;17",68,"2;12;3;28;0;16;4;8;1;4","15;0;4;3;2;5;1;1;5;2;1;1;0;2;2;0;1;4;0;1;3;0;1"
30,2,False,"Fe Iron",0.10,"3;16",24,"0;15;3;2;2;1;1;4;4;2","8;1;0;2;2;0;1;0;2;1;1;1;4;1;4;0;1;3;0;1"
30,3,False,"Na Sodium",13.05,"4;5",17,"3;2;2;1;1;4;0;8;4;2","5;0;2;1;1;1;4;1;4;0;1;3;0;1"
30,4,True,"","","",5,"0;5","1;3;0;1"
30,5,False,"K Potassium",0.21,"6;11",12,"3;2;2;1;1;4;0;3;4;2","4;0;2;1;1;1;4;1;4;0;1"
30,6,False,"Si Silicon",73.97,"7;10",5,"0;3;4;2","2;4;0;1;0;4;1"
30,7,False,"Ca Calcium",11.43,"8;9",4,"0;2;4;2","1;0;4;1"
30,8,True,"","","",2,"4;2","1;0;4;1"
30,9,True,"","","",2,"0;2","0"
30,10,True,"","","",1,"0;1","1;4;0;1"
30,11,False,"Refractive Index",1.52,"12;13",7,"3;2;2;1;1;4","2;0;2;1;1;1"
30,12,True,"","","",4,"1;4","1;0;1;1"
30,13,False,"Mg Magnesium",1.67,"14;15",3,"3;2;2;1","1;0;2;1"
30,14,True,"","","",1,"2;1","1;0;2;1"
30,15,True,"","","",2,"3;2","0"
30,16,True,"","","",7,"0;7","3;1;0;2;2;0;1"
30,17,False,"Ba Barium",0.32,"18;23",44,"2;11;3;26;0;1;4;6","7;0;4;2;2;4;5;2;1"
30,18,False,"Na Sodium",13.68,"19;20",17,"4;6;3;1;2;10","7;0;4;2;2;4;5;2;1"
30,19,True,"","","",10,"2;10","5;0;2;4;5;2;1"
30,20,False,"Si Silicon",71.38,"21;22",7,"4;6;3;1","2;0;4;2"
30,21,True,"","","",1,"3;1","0"
30,22,True,"","","",6,"4;6","2;0;4;2"
30,23,False,"Na Sodium",12.21,"24;25",27,"2;1;3;25;0;1","0"
30,24,True,"","","",1,"0;1","0"
30,25,False,"Ba Barium",1.94,"26;27",26,"2;1;3;25","0"
30,26,True,"","","",24,"3;24","0"
30,27,False,"K Potassium",1.54,"28;29",2,"2;1;3;1","0"
30,28,True,"","","",1,"3;1","0"
30,29,True,"","","",1,"2;1","0"
30,30,False,"K Potassium",0.30,"31;40",117,"1;61;0;44;5;12","14;1;0;2;5;1;0;1;7;5;1;4"
30,31,False,"Refractive Index",1.52,"32;35",25,"1;19;5;4;0;2","3;5;1;2;1;5;1"
30,32,False,"Fe Iron",0.09,"33;34",4,"0;2;5;2","0"
30,33,True,"","","",2,"5;2","0"
30,34,True,"","","",2,"0;2","0"
30,35,False,"Refractive Index",1.52,"36;39",21,"1;19;5;2","3;5;1;2;1;5;1"
30,36,False,"Ca Calcium",9.32,"37;38",7,"5;2;1;5","2;1;5;1;5;1;1"
30,37,True,"","","",5,"1;5","1;5;1;1"
30,38,True,"","","",2,"5;2","1;1;5;1"
30,39,True,"","","",14,"1;14","1;5;1;1"
30,40,False,"Ca Calcium",8.53,"41;58",92,"1;42;0;42;5;8","11;1;0;2;0;1;7;5;1;2"
30,41,False,"Ca Calcium",7.88,"42;43",65,"0;38;1;23;5;4","6;0;1;5;1;0;1"
30,42,True,"","","",2,"1;2","3;0;1;3"
30,43,False,"Mg Magnesium",3.75,"44;57",63,"0;38;1;21;5;4","3;0;1;2;1;0;1"
30,44,False,"Refractive Index",1.52,"45;52",52,"1;21;0;27;5;4","3;0;1;2;1;0;1"
30,45,False,"Fe Iron",0.22,"46;49",34,"0;26;1;4;5;4","1;0;1;1"
30,46,False,"Ca Calcium",8.30,"47;48",29,"5;4;0;25","0"
30,47,True,"","","",25,"0;25","0"
30,48,True,"","","",4,"5;4","0"
30,49,False,"Ba Barium",0.03,"50;51",5,"0;1;1;4","1;0;1;1"
30,50,True,"","","",4,"1;4","1;0;1;1"
30,51,True,"","","",1,"0;1","0"
30,52,False,"K Potassium",0.55,"53;56",18,"1;17;0;1","2;0;1;1;1;0;1"
30,53,False,"Mg Magnesium",3.62,"54;55",5,"0;1;1;4","1;1;0;1"
30,54,True,"","","",4,"1;4","0"
30,55,True,"","","",1,"0;1","1;1;0;1"
30,56,True,"","","",13,"1;13","1;0;1;1"
30,57,True,"","","",11,"0;11","0"
30,58,False,"Ca Calcium",8.60,"59;64",27,"1;19;0;4;5;4","5;1;0;1;0;1;2;5;1;2"
30,59,False,"Na Sodium",12.36,"60;61",11,"1;9;5;2","1;0;1;1"
30,60,True,"","","",1,"5;1","0"
30,61,False,"K Potassium",0.54,"62;63",10,"1;9;5;1","1;0;1;1"
30,62,True,"","","",1,"5;1","0"
30,63,True,"","","",9,"1;9","1;0;1;1"
30,64,False,"Refractive Index",1.52,"65;70",16,"1;10;0;4;5;2","4;1;0;1;0;1;1;5;1;2"
30,65,False,"Na Sodium",12.90,"66;67",3,"5;2;0;1","0"
30,66,True,"","","",1,"5;1","0"
30,67,False,"Na Sodium",13.17,"68;69",2,"5;1;0;1","0"
30,68,True,"","","",1,"0;1","0"
30,69,True,"","","",1,"5;1","0"
30,70,False,"Mg Magnesium",3.52,"71;72",13,"1;10;0;3","4;1;0;1;0;1;1;5;1;2"
30,71,True,"","","",6,"1;6","3;0;1;1;5;1;2"
30,72,False,"Si Silicon",72.68,"73;74",7,"1;4;0;3","1;1;0;1"
30,73,True,"","","",3,"0;3","1;1;0;1"
30,74,True,"","","",4,"1;4","0"
31,0,False,"Mg Magnesium",3.29,"1;24",177,"0;58;1;64;5;12;2;9;3;26;4;8","37;1;0;5;5;1;0;1;13;2;3;3;1;4;1;5;1;2;0;3;3;1;1;4;2;2;0;2;4;1;3;1;4;0;1"
31,1,False,"Refractive Index",1.52,"2;13",61,"0;14;2;9;3;26;4;8;1;4","16;2;0;2;4;1;3;1;0;2;3;3;1;1;4;4;1;3;4;2;4;0;1"
31,2,False,"K Potassium",3.99,"3;12",37,"2;3;3;24;0;2;1;4;4;4","9;2;3;1;0;2;2;1;4;4;1;3;4;1"
31,3,False,"Al Aluminum",1.67,"4;9",35,"3;24;2;1;0;2;1;4;4;4","9;2;3;1;0;2;2;1;4;4;1;3;4;1"
31,4,False,"Mg Magnesium",2.27,"5;6",10,"0;2;1;4;4;4","6;0;1;4;4;1;3;4;1"
31,5,True,"","","",4,"4;4","2;0;4;1;3;4;1"
31,6,False,"Ba Barium",0.07,"7;8",6,"0;2;1;4","4;0;1;4"
31,7,True,"","","",4,"1;4","4;0;1;4"
31,8,True,"","","",2,"0;2","0"
31,9,False,"Ba Barium",0.20,"10;11",25,"3;24;2;1","3;2;3;1;0;2;2"
31,10,True,"","","",1,"2;1","2;0;2;2"
31,11,True,"","","",24,"3;24","1;2;3;1"
31,12,True,"","","",2,"2;2","0"
31,13,False,"Fe Iron",0.04,"14;23",24,"0;12;2;6;3;2;4;4","7;2;0;2;4;1;0;2;1;3;1;3;4;1;4;0;1"
31,14,False,"K Potassium",0.32,"15;20",16,"2;6;3;2;4;4;0;4","5;0;2;1;3;1;2;4;1;3;4;1;4;0;1"
31,15,False,"Al Aluminum",0.93,"16;17",9,"4;4;3;1;0;4","4;2;4;1;3;4;1;0;3;1;4;0;1"
31,16,True,"","","",4,"0;4","1;4;0;1"
31,17,False,"Si Silicon",71.47,"18;19",5,"4;4;3;1","3;2;4;1;3;4;1;0;3;1"
31,18,True,"","","",1,"3;1","1;0;3;1"
31,19,True,"","","",4,"4;4","2;2;4;1;3;4;1"
31,20,False,"Si Silicon",71.26,"21;22",7,"2;6;3;1","1;0;2;1"
31,21,True,"","","",1,"3;1","0"
31,22,True,"","","",6,"2;6","1;0;2;1"
31,23,True,"","","",8,"0;8","2;2;0;2"
31,24,False,"K Potassium",0.64,"25;60",116,"0;44;1;60;5;12","21;1;0;5;5;1;0;1;9;5;1;2;0;3;3;1;1"
31,25,False,"Ca Calcium",8.41,"26;41",99,"1;59;5;12;0;28","19;0;1;9;5;1;2;0;3;3;1;1;1;5;1;0;3"
31,26,False,"Si Silicon",72.58,"27;30",40,"0;26;1;11;5;3","4;0;1;1;1;0;3"
31,27,False,"Mg Magnesium",3.47,"28;29",11,"0;10;5;1","1;1;0;1"
31,28,True,"","","",1,"5;1","0"
31,29,True,"","","",10,"0;10","1;1;0;1"
31,30,False,"Refractive Index",1.52,"31;38",29,"0;16;1;11;5;2","3;0;1;1;1;0;2"
31,31,False,"Na Sodium",13.29,"32;33",17,"5;2;1;1;0;14","2;1;0;2"
31,32,True,"","","",11,"0;11","2;1;0;2"
31,33,False,"Ca Calcium",8.26,"34;37",6,"5;2;1;1;0;3","0"
31,34,False,"Si Silicon",72.93,"35;36",4,"1;1;0;3","0"
31,35,True,"","","",3,"0;3","0"
31,36,True,"","","",1,"1;1","0"
31,37,True,"","","",2,"5;2","0"
31,38,False,"Mg Magnesium",3.77,"39;40",12,"0;2;1;10","1;0;1;1"
31,39,True,"","","",10,"1;10","1;0;1;1"
31,40,True,"","","",2,"0;2","0"
31,41,False,"Na Sodium",14.01,"42;53",59,"1;48;5;9;0;2","15;0;1;8;5;1;2;0;3;3;1;1;1;5;1"
31,42,False,"Refractive Index",1.52,"43;46",51,"1;43;0;2;5;6","15;0;1;8;5;1;2;0;3;3;1;1;1;5;1"
31,43,False,"Mg Magnesium",3.59,"44;45",6,"0;1;5;5","1;1;5;1"
31,44,True,"","","",5,"5;5","1;1;5;1"
31,45,True,"","","",1,"0;1","0"
31,46,False,"Si Silicon",72.69,"47;52",45,"1;43;0;1;5;1","14;0;1;8;5;1;2;0;3;3;1;1"
31,47,False,"Al Aluminum",1.48,"48;51",22,"0;1;5;1;1;20","11;5;0;3;0;1;7;3;1;1"
31,48,False,"Si Silicon",72.65,"49;50",21,"5;1;1;20","8;0;1;7;3;1;1"
31,49,True,"","","",20,"1;20","8;0;1;7;3;1;1"
31,50,True,"","","",1,"5;1","0"
31,51,True,"","","",1,"0;1","3;5;0;3"
31,52,True,"","","",23,"1;23","3;0;1;1;5;1;2"
31,53,False,"Refractive Index",1.52,"54;59",8,"1;5;5;3","0"
31,54,False,"Al Aluminum",0.43,"55;56",5,"1;2;5;3","0"
31,55,True,"","","",1,"1;1","0"
31,56,False,"Na Sodium",14.34,"57;58",4,"1;1;5;3","0"
31,57,True,"","","",3,"5;3","0"
31,58,True,"","","",1,"1;1","0"
31,59,True,"","","",3,"1;3","0"
31,60,False,"Na Sodium",12.77,"61;64",17,"0;16;1;1","2;1;0;2"
31,61,False,"Ca Calcium",8.16,"62;63",2,"0;1;1;1","0"
31,62,True,"","","",1,"1;1","0"
31,63,True,"","","",1,"0;1","0"
31,64,True,"","","",15,"0;15","2;1;0;2"
32,0,False,"Mg Magnesium",1.98,"1;18",162,"1;55;0;58;5;10;3;25;4;4;2;10","52;0;5;7;1;5;2;1;4;5;1;0;12;3;1;5;2;5;0;2;1;5;3;5;1;2;3;4;5;3;3;2;2;0;3"
32,1,False,"K Potassium",0.24,"2;11",41,"0;5;3;24;2;9;4;3","12;0;2;1;4;5;3;2;1;2;0;3;4;3;2"
32,2,False,"Al Aluminum",1.67,"3;10",27,"3;22;0;2;4;3","8;4;3;2;2;0;1;0;4;5"
32,3,False,"Ca Calcium",9.29,"4;5",5,"0;2;4;3","6;2;0;1;0;4;5"
32,4,True,"","","",2,"4;2","0"
32,5,False,"Refractive Index",1.52,"6;7",3,"0;2;4;1","6;2;0;1;0;4;5"
32,6,True,"","","",1,"0;1","0"
32,7,False,"Fe Iron",0.12,"8;9",2,"0;1;4;1","6;2;0;1;0;4;5"
32,8,True,"","","",1,"4;1","5;0;4;5"
32,9,True,"","","",1,"0;1","1;2;0;1"
32,10,True,"","","",22,"3;22","2;4;3;2"
32,11,False,"Ca Calcium",12.87,"12;17",14,"0;3;3;2;2;9","4;0;2;1;3;2;1;2;0;2"
32,12,False,"Ba Barium",1.56,"13;16",12,"3;2;2;9;0;1","4;0;2;1;3;2;1;2;0;2"
32,13,False,"Si Silicon",71.97,"14;15",10,"2;9;0;1","4;0;2;1;3;2;1;2;0;2"
32,14,True,"","","",1,"0;1","2;2;0;2"
32,15,True,"","","",9,"2;9","2;0;2;1;3;2;1"
32,16,True,"","","",2,"3;2","0"
32,17,True,"","","",2,"0;2","0"
32,18,False,"Ca Calcium",8.43,"19;42",121,"1;55;0;53;5;10;3;1;4;1;2;1","40;0;5;7;1;5;1;0;12;3;1;5;2;5;0;2;1;5;3;5;1;2;2;4;5;3"
32,19,False,"Ba Barium",1.13,"20;41",51,"2;1;0;39;1;9;5;2","16;3;2;2;1;0;7;0;1;3;5;3;5;0;1"
32,20,False,"Si Silicon",72.67,"21;22",50,"0;39;1;9;5;2","14;1;0;7;0;1;3;5;3;5;0;1"
32,21,True,"","","",17,"0;17","3;1;0;2;5;0;1"
32,22,False,"Na Sodium",13.20,"23;32",33,"0;22;1;9;5;2","11;1;0;5;0;1;3;5;3"
32,23,False,"Al Aluminum",1.42,"24;27",20,"0;16;1;4","6;0;1;2;1;0;4"
32,24,False,"Fe Iron",0.18,"25;26",3,"1;2;0;1","4;1;0;4"
32,25,True,"","","",1,"0;1","4;1;0;4"
32,26,True,"","","",2,"1;2","0"
32,27,False,"Na Sodium",12.80,"28;31",17,"0;15;1;2","2;0;1;2"
32,28,False,"Al Aluminum",1.75,"29;30",3,"0;1;1;2","2;0;1;2"
32,29,True,"","","",2,"1;2","2;0;1;2"
32,30,True,"","","",1,"0;1","0"
32,31,True,"","","",14,"0;14","0"
32,32,False,"Refractive Index",1.52,"33;34",13,"0;6;1;5;5;2","5;1;0;1;0;1;1;5;3"
32,33,True,"","","",2,"5;2","3;0;5;3"
32,34,False,"Al Aluminum",1.25,"35;36",11,"0;6;1;5","2;1;0;1;0;1;1"
32,35,True,"","","",4,"1;4","1;0;1;1"
32,36,False,"Al Aluminum",1.31,"37;38",7,"0;6;1;1","1;1;0;1"
32,37,True,"","","",3,"0;3","0"
32,38,False,"Al Aluminum",1.43,"39;40",4,"0;3;1;1","1;1;0;1"
32,39,True,"","","",1,"1;1","0"
32,40,True,"","","",3,"0;3","1;1;0;1"
32,41,True,"","","",1,"2;1","2;3;2;2"
32,42,False,"Fe Iron",0.11,"43;74",70,"1;46;0;14;5;8;3;1;4;1","24;0;5;4;1;2;1;0;5;3;1;5;2;5;0;1;1;5;3;5;1;4;5;3"
32,43,False,"K Potassium",0.59,"44;63",54,"1;41;5;7;0;4;3;1;4;1","17;0;1;2;5;3;3;5;1;1;3;1;5;2;5;1;5;4;5;3"
32,44,False,"Si Silicon",71.07,"45;46",41,"1;32;5;6;0;2;4;1","13;5;1;5;1;5;2;0;5;2;1;1;4;5;3"
32,45,True,"","","",1,"0;1","0"
32,46,False,"Mg Magnesium",3.41,"47;52",40,"1;32;5;6;0;1;4;1","13;5;1;5;1;5;2;0;5;2;1;1;4;5;3"
32,47,False,"Si Silicon",72.70,"48;49",8,"4;1;1;4;5;3","6;5;1;1;1;5;1;0;5;1;4;5;3"
32,48,True,"","","",3,"5;3","5;1;5;1;0;5;1;4;5;3"
32,49,False,"Na Sodium",13.61,"50;51",5,"4;1;1;4","1;5;1;1"
32,50,True,"","","",4,"1;4","1;5;1;1"
32,51,True,"","","",1,"4;1","0"
32,52,False,"Ca Calcium",8.62,"53;62",32,"1;28;5;3;0;1","7;5;1;4;1;5;1;0;5;1;1;1"
32,53,False,"Mg Magnesium",3.57,"54;59",11,"5;3;0;1;1;7","3;1;5;1;0;5;1;1;1"
32,54,False,"Mg Magnesium",3.51,"55;56",9,"1;7;5;2","1;0;1;1"
32,55,True,"","","",5,"1;5","1;0;1;1"
32,56,False,"Al Aluminum",1.39,"57;58",4,"1;2;5;2","0"
32,57,True,"","","",2,"5;2","0"
32,58,True,"","","",2,"1;2","0"
32,59,False,"Refractive Index",1.52,"60;61",2,"5;1;0;1","2;1;5;1;0;5;1"
32,60,True,"","","",1,"0;1","0"
32,61,True,"","","",1,"5;1","2;1;5;1;0;5;1"
32,62,True,"","","",21,"1;21","4;5;1;4"
32,63,False,"Si Silicon",72.93,"64;73",13,"1;9;5;1;0;2;3;1","4;0;1;1;5;1;3;5;1;1;3;1"
32,64,False,"Al Aluminum",1.21,"65;66",5,"5;1;0;2;3;1;1;1","3;0;5;1;3;5;1;1;3;1"
32,65,True,"","","",1,"0;1","0"
32,66,False,"K Potassium",0.61,"67;72",4,"5;1;0;1;3;1;1;1","3;0;5;1;3;5;1;1;3;1"
32,67,False,"Refractive Index",1.52,"68;69",3,"0;1;3;1;1;1","1;1;3;1"
32,68,True,"","","",1,"1;1","0"
32,69,False,"Ba Barium",0.07,"70;71",2,"0;1;3;1","1;1;3;1"
32,70,True,"","","",1,"3;1","1;1;3;1"
32,71,True,"","","",1,"0;1","0"
32,72,True,"","","",1,"5;1","2;0;5;1;3;5;1"
32,73,True,"","","",8,"1;8","1;0;1;1"
32,74,False,"Ca Calcium",9.69,"75;82",16,"1;5;0;10;5;1","7;0;5;1;1;0;5;5;0;1"
32,75,False,"Mg Magnesium",3.76,"76;81",11,"5;1;0;9;1;1","7;0;5;1;1;0;5;5;0;1"
32,76,False,"Na Sodium",12.74,"77;80",10,"0;9;1;1","6;1;0;5;5;0;1"
32,77,False,"Na Sodium",12.67,"78;79",3,"1;1;0;2","2;1;0;2"
32,78,True,"","","",2,"0;2","2;1;0;2"
32,79,True,"","","",1,"1;1","0"
32,80,True,"","","",7,"0;7","4;1;0;3;5;0;1"
32,81,True,"","","",1,"5;1","1;0;5;1"
32,82,False,"Refractive Index",1.52,"83;84",5,"1;4;0;1","0"
32,83,True,"","","",1,"0;1","0"
32,84,True,"","","",4,"1;4","0"
33,0,False,"Ba Barium",0.34,"1;66",180,"0;66;3;28;1;61;2;6;5;13;4;6","34;2;3;1;0;6;0;2;1;5;2;1;7;1;0;4;5;4;3;1;5;0;1;1;3;3;1;1;4;0;2;3;1"
33,1,False,"Al Aluminum",1.42,"2;37",152,"2;6;0;65;3;2;5;13;1;60;4;6","33;0;2;1;5;2;1;7;2;0;6;1;0;4;5;4;3;1;5;0;1;1;3;3;1;1;4;0;2;3;1"
33,2,False,"Mg Magnesium",2.78,"3;6",91,"5;9;0;26;1;55;3;1","22;1;5;4;0;3;3;1;5;0;1;1;3;0;1;4;5;1;3;1;1;2;0;1;4;0;2;3;1"
33,3,False,"Ca Calcium",9.18,"4;5",10,"0;9;3;1","5;2;0;1;4;0;2;3;1;1;3;1"
33,4,True,"","","",1,"3;1","2;1;3;1;4;3;1"
33,5,True,"","","",9,"0;9","3;2;0;1;4;0;2"
33,6,False,"Ca Calcium",8.54,"7;22",81,"5;9;0;17;1;55","17;1;5;4;0;3;5;0;1;1;3;0;1;4;5;1;3;1;1"
33,7,False,"Al Aluminum",1.34,"8;17",33,"1;16;5;4;0;13","5;0;1;1;1;5;2;0;2"
33,8,False,"Refractive Index",1.52,"9;16",27,"0;13;1;13;5;1","2;1;0;2"
33,9,False,"Na Sodium",13.36,"10;11",16,"1;13;0;2;5;1","1;1;0;1"
33,10,True,"","","",11,"1;11","0"
33,11,False,"Mg Magnesium",3.64,"12;15",5,"1;2;0;2;5;1","1;1;0;1"
33,12,False,"Si Silicon",72.75,"13;14",3,"0;2;5;1","1;1;0;1"
33,13,True,"","","",1,"5;1","0"
33,14,True,"","","",2,"0;2","1;1;0;1"
33,15,True,"","","",2,"1;2","0"
33,16,True,"","","",11,"0;11","1;1;0;1"
33,17,False,"Ca Calcium",8.08,"18;19",6,"1;3;5;3","3;0;1;1;1;5;2"
33,18,True,"","","",2,"1;2","0"
33,19,False,"Al Aluminum",1.38,"20;21",4,"1;1;5;3","3;0;1;1;1;5;2"
33,20,True,"","","",3,"5;3","2;1;5;2"
33,21,True,"","","",1,"1;1","1;0;1;1"
33,22,False,"Fe Iron",0.20,"23;34",48,"5;5;0;4;1;39","12;1;5;2;0;1;5;0;1;1;3;0;1;3;5;1;3;1;1"
33,23,False,"Fe Iron",0.03,"24;33",43,"1;39;5;4","9;0;1;3;5;1;1;5;1;5;1;3;3;1;1"
33,24,False,"Refractive Index",1.52,"25;28",31,"5;4;1;27","8;1;5;1;5;1;3;0;1;2;5;1;3;1;1"
33,25,False,"Refractive Index",1.52,"26;27",4,"5;3;1;1","1;0;5;1"
33,26,True,"","","",1,"1;1","0"
33,27,True,"","","",3,"5;3","1;0;5;1"
33,28,False,"Na Sodium",13.88,"29;30",27,"5;1;1;26","7;1;5;1;5;1;3;0;1;2;3;1;1"
33,29,True,"","","",20,"1;20","5;0;1;2;5;1;2;3;1;1"
33,30,False,"Ca Calcium",9.61,"31;32",7,"5;1;1;6","2;1;5;1;5;1;1"
33,31,True,"","","",6,"1;6","1;5;1;1"
33,32,True,"","","",1,"5;1","1;1;5;1"
33,33,True,"","","",12,"1;12","1;0;1;1"
33,34,False,"Ba Barium",0.08,"35;36",5,"5;1;0;4","3;1;5;1;0;1;5;0;1"
33,35,True,"","","",4,"0;4","2;1;0;1;5;0;1"
33,36,True,"","","",1,"5;1","1;1;5;1"
33,37,False,"K Potassium",0.04,"38;39",61,"2;6;0;39;3;1;5;4;1;5;4;6","11;0;2;1;5;1;1;3;2;0;5;1;0;1"
33,38,True,"","","",6,"4;6","0"
33,39,False,"Al Aluminum",1.75,"40;53",55,"2;6;0;39;3;1;5;4;1;5","11;0;2;1;5;1;1;3;2;0;5;1;0;1"
33,40,False,"Na Sodium",12.84,"41;44",41,"0;33;5;3;1;5","10;2;0;5;0;5;1;1;3;1;0;1"
33,41,False,"Ca Calcium",8.66,"42;43",6,"0;2;1;4","6;2;0;3;0;1;3"
33,42,True,"","","",4,"1;4","3;0;1;3"
33,43,True,"","","",2,"0;2","3;2;0;3"
33,44,False,"Ca Calcium",8.71,"45;50",35,"0;31;5;3;1;1","4;2;0;2;0;5;1;1;0;1"
33,45,False,"Na Sodium",13.48,"46;47",29,"0;28;1;1","1;1;0;1"
33,46,True,"","","",25,"0;25","1;1;0;1"
33,47,False,"Na Sodium",13.55,"48;49",4,"0;3;1;1","0"
33,48,True,"","","",1,"1;1","0"
33,49,True,"","","",3,"0;3","0"
33,50,False,"Refractive Index",1.52,"51;52",6,"0;3;5;3","3;2;0;2;0;5;1"
33,51,True,"","","",3,"5;3","1;0;5;1"
33,52,True,"","","",3,"0;3","2;2;0;2"
33,53,False,"Ca Calcium",8.17,"54;57",14,"2;6;0;6;3;1;5;1","1;0;2;1"
33,54,False,"K Potassium",3.45,"55;56",7,"2;2;0;5","0"
33,55,True,"","","",5,"0;5","0"
33,56,True,"","","",2,"2;2","0"
33,57,False,"Si Silicon",72.59,"58;65",7,"2;4;0;1;3;1;5;1","1;0;2;1"
33,58,False,"Ca Calcium",9.04,"59;60",4,"2;1;0;1;3;1;5;1","0"
33,59,True,"","","",1,"5;1","0"
33,60,False,"Fe Iron",0.17,"61;62",3,"2;1;0;1;3;1","0"
33,61,True,"","","",1,"3;1","0"
33,62,False,"Ba Barium",0.12,"63;64",2,"2;1;0;1","0"
33,63,True,"","","",1,"0;1","0"
33,64,True,"","","",1,"2;1","0"
33,65,True,"","","",3,"2;3","1;0;2;1"
33,66,False,"Al Aluminum",1.56,"67;70",28,"0;1;3;26;1;1","1;2;3;1"
33,67,False,"Na Sodium",14.80,"68;69",2,"3;1;1;1","0"
33,68,True,"","","",1,"1;1","0"
33,69,True,"","","",1,"3;1","0"
33,70,False,"Refractive Index",1.52,"71;72",26,"0;1;3;25","1;2;3;1"
33,71,True,"","","",25,"3;25","1;2;3;1"
33,72,True,"","","",1,"0;1","0"
34,0,False,"Al Aluminum",1.81,"1;62",162,"2;8;0;55;3;24;5;10;1;59;4;6","52;0;2;6;3;1;5;5;4;1;1;8;3;2;2;0;1;1;1;5;1;4;3;1;1;2;1;5;4;0;7;2;5;1;3;1;0;3;5;1;6;0;1"
34,1,False,"Refractive Index",1.52,"2;27",132,"0;53;5;10;1;59;3;2;4;6;2;2","44;1;5;4;0;7;0;5;5;4;1;1;8;2;2;2;5;1;3;1;0;3;5;1;6;0;1;3;0;1;1;1;5;1;4;1;2"
34,2,False,"Ca Calcium",8.30,"3;14",40,"3;1;1;6;5;8;0;25","14;0;1;7;5;2;1;5;2;3;5;1;4;1;2"
34,3,False,"Si Silicon",73.17,"4;13",27,"1;4;0;23","8;0;1;6;4;1;2"
34,4,False,"Na Sodium",13.50,"5;10",25,"0;23;1;2","3;0;1;3"
34,5,False,"K Potassium",0.64,"6;9",23,"0;22;1;1","1;0;1;1"
34,6,False,"Mg Magnesium",3.59,"7;8",11,"1;1;0;10","1;0;1;1"
34,7,True,"","","",10,"0;10","0"
34,8,True,"","","",1,"1;1","1;0;1;1"
34,9,True,"","","",12,"0;12","0"
34,10,False,"Refractive Index",1.52,"11;12",2,"0;1;1;1","2;0;1;2"
34,11,True,"","","",1,"1;1","2;0;1;2"
34,12,True,"","","",1,"0;1","0"
34,13,True,"","","",2,"1;2","5;0;1;3;4;1;2"
34,14,False,"K Potassium",0.61,"15;24",13,"3;1;1;2;5;8;0;2","6;0;1;1;5;2;1;5;2;3;5;1"
34,15,False,"Na Sodium",13.13,"16;19",11,"1;1;5;8;0;2","5;1;5;2;3;5;1;0;5;2"
34,16,False,"Al Aluminum",1.40,"17;18",5,"0;2;5;3","3;1;5;1;0;5;2"
34,17,True,"","","",3,"5;3","3;1;5;1;0;5;2"
34,18,True,"","","",2,"0;2","0"
34,19,False,"K Potassium",0.54,"20;21",6,"1;1;5;5","2;1;5;1;3;5;1"
34,20,True,"","","",1,"5;1","2;1;5;1;3;5;1"
34,21,False,"Ca Calcium",8.47,"22;23",5,"1;1;5;4","0"
34,22,True,"","","",4,"5;4","0"
34,23,True,"","","",1,"1;1","0"
34,24,False,"Si Silicon",74.08,"25;26",2,"3;1;1;1","1;0;1;1"
34,25,True,"","","",1,"1;1","1;0;1;1"
34,26,True,"","","",1,"3;1","0"
34,27,False,"Fe Iron",0.11,"28;49",92,"0;28;5;2;1;53;3;1;4;6;2;2","30;1;5;2;0;7;0;5;3;4;1;1;1;2;2;2;5;1;3;1;0;3;5;1;6;0;1;3;0;1;1;1"
34,28,False,"Na Sodium",12.06,"29;30",72,"0;15;3;1;1;48;4;6;2;2","20;1;0;3;2;3;1;0;3;0;4;1;1;1;2;2;5;1;6;0;1;3;0;1;1;1"
34,29,True,"","","",2,"2;2","2;0;2;2"
34,30,False,"Refractive Index",1.52,"31;32",70,"0;15;3;1;1;48;4;6","18;1;0;3;2;3;1;0;3;0;4;1;1;1;5;1;6;0;1;3;0;1;1;1"
34,31,True,"","","",27,"1;27","6;0;1;1;5;1;4;3;1;1"
34,32,False,"Si Silicon",72.17,"33;36",43,"0;15;3;1;1;21;4;6","12;1;0;3;2;3;1;0;3;0;4;1;5;1;2;0;1;3;0;1"
34,33,False,"Mg Magnesium",3.37,"34;35",22,"1;18;0;4","5;5;1;2;0;1;1;0;1;3;0;1"
34,34,True,"","","",4,"0;4","3;1;0;1;5;0;1;3;0;1"
34,35,True,"","","",18,"1;18","2;5;1;2"
34,36,False,"Mg Magnesium",3.38,"37;48",21,"0;11;3;1;1;3;4;6","7;1;0;2;2;3;1;0;3;0;4;1"
34,37,False,"K Potassium",0.05,"38;39",13,"3;1;1;3;0;3;4;6","5;2;3;1;0;3;0;4;1"
34,38,True,"","","",6,"4;6","1;0;4;1"
34,39,False,"Refractive Index",1.52,"40;47",7,"3;1;1;3;0;3","4;2;3;1;0;3"
34,40,False,"Fe Iron",0.09,"41;46",6,"1;3;0;3","3;2;0;3"
34,41,False,"Fe Iron",0.04,"42;45",5,"0;3;1;2","3;2;0;3"
34,42,False,"Al Aluminum",1.35,"43;44",4,"0;2;1;2","3;2;0;3"
34,43,True,"","","",2,"1;2","0"
34,44,True,"","","",2,"0;2","3;2;0;3"
34,45,True,"","","",1,"0;1","0"
34,46,True,"","","",1,"1;1","0"
34,47,True,"","","",1,"3;1","1;2;3;1"
34,48,True,"","","",8,"0;8","2;1;0;2"
34,49,False,"Fe Iron",0.23,"50;59",20,"0;13;5;2;1;5","10;1;5;2;0;4;0;5;3;2;5;1"
34,50,False,"Fe Iron",0.16,"51;52",16,"1;5;0;11","4;1;0;4"
34,51,True,"","","",5,"0;5","1;1;0;1"
34,52,False,"Refractive Index",1.52,"53;58",11,"1;5;0;6","3;1;0;3"
34,53,False,"Fe Iron",0.21,"54;55",7,"0;6;1;1","3;1;0;3"
34,54,True,"","","",5,"0;5","3;1;0;3"
34,55,False,"Ca Calcium",8.76,"56;57",2,"0;1;1;1","0"
34,56,True,"","","",1,"1;1","0"
34,57,True,"","","",1,"0;1","0"
34,58,True,"","","",4,"1;4","0"
34,59,False,"Mg Magnesium",3.82,"60;61",4,"0;2;5;2","6;1;5;2;0;5;3;2;5;1"
34,60,True,"","","",2,"5;2","6;1;5;2;0;5;3;2;5;1"
34,61,True,"","","",2,"0;2","0"
34,62,False,"K Potassium",0.37,"63;64",30,"2;6;0;2;3;22","8;0;2;4;3;1;3;2;2;4;3;1"
34,63,True,"","","",20,"3;20","1;4;3;1"
34,64,False,"Al Aluminum",1.83,"65;66",10,"2;6;0;2;3;2","7;0;2;4;3;1;3;2;2"
34,65,True,"","","",2,"3;2","1;0;3;1"
34,66,False,"K Potassium",0.72,"67;70",8,"2;6;0;2","6;0;2;4;3;2;2"
34,67,False,"Si Silicon",72.78,"68;69",3,"0;2;2;1","2;0;2;2"
34,68,True,"","","",1,"2;1","2;0;2;2"
34,69,True,"","","",2,"0;2","0"
34,70,True,"","","",5,"2;5","4;0;2;2;3;2;2"
35,0,False,"K Potassium",0.05,"1;12",166,"0;58;3;23;2;11;1;61;5;9;4;4","48;2;3;1;0;1;0;2;4;1;6;5;8;3;2;1;0;5;1;0;5;5;3;2;1;5;1;7;0;1;4;0;2;1;1;3;2"
35,1,False,"Refractive Index",1.52,"2;3",28,"4;4;0;3;5;1;1;2;3;18","7;4;0;2;1;1;3;2;3;0;1;1;5;1"
35,2,True,"","","",18,"3;18","2;4;3;2"
35,3,False,"Al Aluminum",0.74,"4;7",10,"4;4;0;3;5;1;1;2","5;4;0;2;1;1;3;0;1;1;5;1"
35,4,False,"Na Sodium",13.86,"5;6",3,"1;2;0;1","1;4;1;1"
35,5,True,"","","",1,"0;1","0"
35,6,True,"","","",2,"1;2","1;4;1;1"
35,7,False,"Si Silicon",71.94,"8;9",7,"4;4;0;2;5;1","4;4;0;2;3;0;1;1;5;1"
35,8,True,"","","",1,"5;1","1;1;5;1"
35,9,False,"Mg Magnesium",1.20,"10;11",6,"4;4;0;2","3;4;0;2;3;0;1"
35,10,True,"","","",2,"0;2","3;4;0;2;3;0;1"
35,11,True,"","","",4,"4;4","0"
35,12,False,"K Potassium",0.62,"13;62",138,"0;55;3;5;2;11;1;59;5;8","41;2;3;1;0;1;0;2;4;1;6;5;8;3;2;1;0;4;1;0;5;5;2;2;1;5;1;7;0;1"
35,13,False,"Mg Magnesium",2.78,"14;21",105,"3;1;1;56;0;33;5;8;2;7","32;5;1;7;0;1;1;5;2;0;2;2;1;0;1;4;5;8;2;2;2;0;1;3;0;4"
35,14,False,"Refractive Index",1.52,"15;20",15,"0;8;2;7","8;2;0;1;3;0;4;1;2;1;0;2;2"
35,15,False,"Al Aluminum",1.19,"16;17",9,"0;2;2;7","6;3;0;3;1;2;1;0;2;2"
35,16,True,"","","",1,"0;1","0"
35,17,False,"Ba Barium",0.14,"18;19",8,"0;1;2;7","6;3;0;3;1;2;1;0;2;2"
35,18,True,"","","",7,"2;7","3;1;2;1;0;2;2"
35,19,True,"","","",1,"0;1","3;3;0;3"
35,20,True,"","","",6,"0;6","2;2;0;1;3;0;1"
35,21,False,"Refractive Index",1.52,"22;27",90,"3;1;1;56;0;25;5;8","24;5;1;7;0;1;1;5;2;0;2;0;1;4;5;8"
35,22,False,"Fe Iron",0.06,"23;26",11,"0;5;5;5;1;1","10;1;0;1;5;1;0;5;8"
35,23,False,"Al Aluminum",1.22,"24;25",6,"5;5;1;1","9;1;5;1;0;5;8"
35,24,True,"","","",1,"1;1","0"
35,25,True,"","","",5,"5;5","9;1;5;1;0;5;8"
35,26,True,"","","",5,"0;5","1;1;0;1"
35,27,False,"Refractive Index",1.52,"28;41",79,"3;1;1;55;0;20;5;3","14;5;1;7;0;1;1;5;1;0;1;0;1;4"
35,28,False,"Al Aluminum",1.70,"29;40",34,"0;4;1;30","9;5;0;1;1;5;0;1;2;1;0;1"
35,29,False,"Ca Calcium",8.14,"30;33",33,"1;30;0;3","8;0;1;2;5;1;5;1;0;1"
35,30,False,"Refractive Index",1.52,"31;32",5,"1;3;0;2","0"
35,31,True,"","","",2,"0;2","0"
35,32,True,"","","",3,"1;3","0"
35,33,False,"Mg Magnesium",3.60,"34;35",28,"1;27;0;1","8;0;1;2;5;1;5;1;0;1"
35,34,True,"","","",22,"1;22","4;0;1;1;5;1;3"
35,35,False,"Na Sodium",13.04,"36;39",6,"1;5;0;1","4;0;1;1;5;1;2;1;0;1"
35,36,False,"Al Aluminum",1.26,"37;38",3,"1;2;0;1","1;1;0;1"
35,37,True,"","","",1,"0;1","1;1;0;1"
35,38,True,"","","",2,"1;2","0"
35,39,True,"","","",3,"1;3","3;0;1;1;5;1;2"
35,40,True,"","","",1,"0;1","1;5;0;1"
35,41,False,"Ca Calcium",8.72,"42;49",45,"3;1;1;25;0;16;5;3","5;5;1;2;1;5;1;0;1;2"
35,42,False,"Na Sodium",13.73,"43;48",18,"1;3;0;15","0"
35,43,False,"K Potassium",0.59,"44;45",16,"1;1;0;15","0"
35,44,True,"","","",13,"0;13","0"
35,45,False,"Si Silicon",72.76,"46;47",3,"1;1;0;2","0"
35,46,True,"","","",2,"0;2","0"
35,47,True,"","","",1,"1;1","0"
35,48,True,"","","",2,"1;2","0"
35,49,False,"Al Aluminum",1.20,"50;55",27,"3;1;1;22;0;1;5;3","5;5;1;2;1;5;1;0;1;2"
35,50,False,"Na Sodium",13.88,"51;52",19,"1;17;5;2","4;1;5;1;0;1;2;5;1;1"
35,51,True,"","","",14,"1;14","3;0;1;2;5;1;1"
35,52,False,"Mg Magnesium",3.80,"53;54",5,"1;3;5;2","1;1;5;1"
35,53,True,"","","",2,"5;2","1;1;5;1"
35,54,True,"","","",3,"1;3","0"
35,55,False,"Refractive Index",1.52,"56;61",8,"3;1;1;5;0;1;5;1","1;5;1;1"
35,56,False,"Refractive Index",1.52,"57;60",7,"1;5;0;1;5;1","1;5;1;1"
35,57,False,"Ba Barium",0.07,"58;59",2,"0;1;5;1","0"
35,58,True,"","","",1,"5;1","0"
35,59,True,"","","",1,"0;1","0"
35,60,True,"","","",5,"1;5","1;5;1;1"
35,61,True,"","","",1,"3;1","0"
35,62,False,"K Potassium",0.72,"63;70",33,"0;22;3;4;2;4;1;3","9;2;3;1;0;2;2;1;2;3;2;1;1;0;3"
35,63,False,"Mg Magnesium",3.47,"64;65",24,"0;21;1;3","5;1;0;3;0;1;2"
35,64,True,"","","",2,"1;2","2;0;1;2"
35,65,False,"Mg Magnesium",3.60,"66;67",22,"0;21;1;1","3;1;0;3"
35,66,True,"","","",16,"0;16","3;1;0;3"
35,67,False,"Refractive Index",1.52,"68;69",6,"0;5;1;1","0"
35,68,True,"","","",1,"1;1","0"
35,69,True,"","","",5,"0;5","0"
35,70,False,"Refractive Index",1.52,"71;74",9,"0;1;3;4;2;4","4;2;3;1;0;2;2;3;2;1"
35,71,False,"Ca Calcium",5.65,"72;73",5,"2;4;3;1","3;0;2;2;3;2;1"
35,72,True,"","","",1,"3;1","0"
35,73,True,"","","",4,"2;4","3;0;2;2;3;2;1"
35,74,False,"Refractive Index",1.52,"75;76",4,"0;1;3;3","1;2;3;1"
35,75,True,"","","",3,"3;3","1;2;3;1"
35,76,True,"","","",1,"0;1","0"
36,0,False,"Al Aluminum",1.77,"1;70",171,"3;28;2;7;0;54;1;64;5;13;4;5","43;0;3;2;2;4;1;12;5;4;2;3;1;0;4;4;1;4;3;1;0;3;5;1;2;0;2;1;5;2;0;4;3;2;1"
36,1,False,"Si Silicon",71.80,"2;13",138,"0;52;1;64;5;13;2;2;3;2;4;5","35;0;1;12;5;4;5;1;2;0;2;1;5;2;0;4;3;2;1;2;0;4;4;1;4;0;3"
36,2,False,"Si Silicon",71.29,"3;6",17,"5;2;1;10;3;1;0;4","2;0;1;1;5;1;1"
36,3,False,"Ba Barium",0.84,"4;5",5,"3;1;0;4","0"
36,4,True,"","","",4,"0;4","0"
36,5,True,"","","",1,"3;1","0"
36,6,False,"Mg Magnesium",3.88,"7;10",12,"5;2;1;10","2;0;1;1;5;1;1"
36,7,False,"Fe Iron",0.27,"8;9",10,"5;1;1;9","2;0;1;1;5;1;1"
36,8,True,"","","",9,"1;9","2;0;1;1;5;1;1"
36,9,True,"","","",1,"5;1","0"
36,10,False,"Na Sodium",13.98,"11;12",2,"5;1;1;1","0"
36,11,True,"","","",1,"1;1","0"
36,12,True,"","","",1,"5;1","0"
36,13,False,"Ca Calcium",8.32,"14;29",121,"0;48;1;54;5;11;2;2;3;1;4;5","33;0;1;11;5;4;5;1;1;0;2;1;5;2;0;4;3;2;1;2;0;4;4;1;4;0;3"
36,14,False,"Na Sodium",13.80,"15;26",38,"1;8;4;2;0;28","12;0;1;7;1;0;4;5;0;1"
36,15,False,"Refractive Index",1.52,"16;17",34,"0;28;1;6","10;1;0;4;5;0;1;0;1;5"
36,16,True,"","","",2,"1;2","3;0;1;3"
36,17,False,"Na Sodium",12.84,"18;19",32,"0;28;1;4","7;1;0;4;5;0;1;0;1;2"
36,18,True,"","","",1,"1;1","2;0;1;2"
36,19,False,"Al Aluminum",1.31,"20;23",31,"0;28;1;3","5;1;0;4;5;0;1"
36,20,False,"Na Sodium",13.27,"21;22",7,"0;5;1;2","5;1;0;4;5;0;1"
36,21,True,"","","",2,"1;2","0"
36,22,True,"","","",5,"0;5","5;1;0;4;5;0;1"
36,23,False,"K Potassium",0.41,"24;25",24,"0;23;1;1","0"
36,24,True,"","","",1,"1;1","0"
36,25,True,"","","",23,"0;23","0"
36,26,False,"Refractive Index",1.52,"27;28",4,"1;2;4;2","2;0;1;2"
36,27,True,"","","",2,"4;2","0"
36,28,True,"","","",2,"1;2","2;0;1;2"
36,29,False,"K Potassium",0.50,"30;43",83,"0;20;1;46;5;11;2;2;3;1;4;3","21;0;1;4;5;4;5;1;1;0;1;1;5;2;3;2;1;2;0;4;4;1;4;0;3"
36,30,False,"Ba Barium",0.08,"31;42",25,"5;3;1;9;0;9;4;3;2;1","9;1;5;1;2;0;4;4;1;4;0;3"
36,31,False,"Mg Magnesium",3.50,"32;39",24,"5;2;1;9;0;9;4;3;2;1","9;1;5;1;2;0;4;4;1;4;0;3"
36,32,False,"Si Silicon",72.58,"33;38",13,"0;9;4;3;2;1","8;2;0;4;4;1;4;0;3"
36,33,False,"Al Aluminum",1.49,"34;37",7,"4;3;2;1;0;3","1;2;4;1"
36,34,False,"Si Silicon",72.22,"35;36",4,"2;1;0;3","0"
36,35,True,"","","",3,"0;3","0"
36,36,True,"","","",1,"2;1","0"
36,37,True,"","","",3,"4;3","1;2;4;1"
36,38,True,"","","",6,"0;6","7;2;0;4;4;0;3"
36,39,False,"Si Silicon",72.36,"40;41",11,"5;2;1;9","1;1;5;1"
36,40,True,"","","",9,"1;9","0"
36,41,True,"","","",2,"5;2","1;1;5;1"
36,42,True,"","","",1,"5;1","0"
36,43,False,"Si Silicon",72.58,"44;53",58,"0;11;1;37;5;8;2;1;3;1","12;0;1;4;5;4;5;1;1;0;1;1;5;1;3;2;1"
36,44,False,"Refractive Index",1.52,"45;48",16,"0;8;3;1;1;4;5;3","2;0;5;1;5;0;1"
36,45,False,"Na Sodium",13.29,"46;47",10,"5;3;0;7","2;0;5;1;5;0;1"
36,46,True,"","","",7,"0;7","1;5;0;1"
36,47,True,"","","",3,"5;3","1;0;5;1"
36,48,False,"Ba Barium",0.19,"49;52",6,"0;1;3;1;1;4","0"
36,49,False,"Refractive Index",1.52,"50;51",5,"3;1;1;4","0"
36,50,True,"","","",4,"1;4","0"
36,51,True,"","","",1,"3;1","0"
36,52,True,"","","",1,"0;1","0"
36,53,False,"Mg Magnesium",2.27,"54;55",42,"0;3;1;33;5;5;2;1","10;0;1;4;5;3;5;1;1;1;5;1;3;2;1"
36,54,True,"","","",1,"2;1","1;3;2;1"
36,55,False,"Refractive Index",1.52,"56;61",41,"0;3;1;33;5;5","9;0;1;4;5;3;5;1;1;1;5;1"
36,56,False,"Mg Magnesium",3.57,"57;60",7,"0;1;5;5;1;1","4;1;5;1;0;5;3"
36,57,False,"Refractive Index",1.51,"58;59",6,"5;5;1;1","4;1;5;1;0;5;3"
36,58,True,"","","",1,"1;1","0"
36,59,True,"","","",5,"5;5","4;1;5;1;0;5;3"
36,60,True,"","","",1,"0;1","0"
36,61,False,"Mg Magnesium",3.71,"62;69",34,"0;2;1;32","5;0;1;4;5;1;1"
36,62,False,"Refractive Index",1.52,"63;64",33,"1;32;0;1","5;0;1;4;5;1;1"
36,63,True,"","","",28,"1;28","3;0;1;2;5;1;1"
36,64,False,"Mg Magnesium",3.16,"65;68",5,"1;4;0;1","2;0;1;2"
36,65,False,"Na Sodium",13.05,"66;67",3,"1;2;0;1","0"
36,66,True,"","","",1,"0;1","0"
36,67,True,"","","",2,"1;2","0"
36,68,True,"","","",2,"1;2","2;0;1;2"
36,69,True,"","","",1,"0;1","0"
36,70,False,"K Potassium",0.36,"71;72",33,"3;26;2;5;0;2","8;0;3;2;2;4;2;3;1;4;3;1"
36,71,True,"","","",22,"3;22","1;4;3;1"
36,72,False,"Na Sodium",13.34,"73;80",11,"3;4;2;5;0;2","7;0;3;2;2;4;2;3;1"
36,73,False,"Na Sodium",12.84,"74;79",7,"2;5;0;2","4;0;2;4"
36,74,False,"Ba Barium",1.58,"75;78",3,"0;2;2;1","2;0;2;2"
36,75,False,"Al Aluminum",1.88,"76;77",2,"0;1;2;1","2;0;2;2"
36,76,True,"","","",1,"2;1","2;0;2;2"
36,77,True,"","","",1,"0;1","0"
36,78,True,"","","",1,"0;1","0"
36,79,True,"","","",4,"2;4","2;0;2;2"
36,80,True,"","","",4,"3;4","3;0;3;2;2;3;1"
37,0,False,"Al Aluminum",1.80,"1;54",179,"3;26;2;10;0;62;1;64;5;11;4;6","35;0;3;3;2;1;1;8;5;1;4;1;2;3;1;0;2;3;2;1;1;1;5;1;4;0;3;1;0;4;5;2;5;1;6"
37,1,False,"Refractive Index",1.52,"2;17",148,"2;6;0;58;3;3;1;64;5;11;4;6","28;0;3;1;1;8;5;1;4;1;1;0;4;5;2;5;1;6;2;0;1;4;0;2;3;1;1;5;1"
37,2,False,"Refractive Index",1.52,"3;6",44,"0;29;3;1;5;8;1;4;4;2","10;1;5;2;0;2;0;5;1;1;3;4;1;3;5;1"
37,3,False,"Na Sodium",13.84,"4;5",5,"4;2;1;3","2;0;4;1;1;1"
37,4,True,"","","",3,"1;3","1;0;1;1"
37,5,True,"","","",2,"4;2","1;0;4;1"
37,6,False,"Ca Calcium",8.27,"7;10",39,"0;29;3;1;5;8;1;1","8;1;5;2;0;2;0;5;1;1;2;3;5;1"
37,7,False,"Na Sodium",12.82,"8;9",26,"0;25;1;1","4;1;0;2;0;1;2"
37,8,True,"","","",1,"1;1","2;0;1;2"
37,9,True,"","","",25,"0;25","2;1;0;2"
37,10,False,"Fe Iron",0.18,"11;16",13,"0;4;3;1;5;8","4;1;5;2;0;5;1;3;5;1"
37,11,False,"Mg Magnesium",3.59,"12;15",10,"0;1;3;1;5;8","4;1;5;2;0;5;1;3;5;1"
37,12,False,"Ca Calcium",8.86,"13;14",9,"3;1;5;8","4;1;5;2;0;5;1;3;5;1"
37,13,True,"","","",8,"5;8","4;1;5;2;0;5;1;3;5;1"
37,14,True,"","","",1,"3;1","0"
37,15,True,"","","",1,"0;1","0"
37,16,True,"","","",3,"0;3","0"
37,17,False,"Refractive Index",1.52,"18;23",104,"2;6;0;29;3;2;1;60;5;3;4;4","18;0;3;1;1;5;1;0;2;5;1;6;2;0;1;4;0;2;3;1;1"
37,18,False,"Fe Iron",0.25,"19;20",34,"1;33;0;1","7;0;1;2;5;1;4;3;1;1"
37,19,True,"","","",32,"1;32","7;0;1;2;5;1;4;3;1;1"
37,20,False,"K Potassium",0.59,"21;22",2,"1;1;0;1","0"
37,21,True,"","","",1,"0;1","0"
37,22,True,"","","",1,"1;1","0"
37,23,False,"K Potassium",0.28,"24;39",70,"2;6;0;28;3;2;1;27;5;3;4;4","11;0;3;1;1;3;1;0;2;5;1;2;2;0;1;4;0;2"
37,24,False,"Mg Magnesium",3.37,"25;28",36,"5;3;1;20;4;4;0;9","4;5;1;1;2;0;1;4;0;2"
37,25,False,"Al Aluminum",1.55,"26;27",13,"4;4;0;9","3;2;0;1;4;0;2"
37,26,True,"","","",9,"0;9","3;2;0;1;4;0;2"
37,27,True,"","","",4,"4;4","0"
37,28,False,"Fe Iron",0.27,"29;38",23,"5;3;1;20","1;5;1;1"
37,29,False,"Al Aluminum",0.85,"30;37",22,"1;20;5;2","1;5;1;1"
37,30,False,"Mg Magnesium",3.87,"31;36",11,"5;2;1;9","1;5;1;1"
37,31,False,"Refractive Index",1.52,"32;35",10,"1;9;5;1","1;5;1;1"
37,32,False,"Si Silicon",71.90,"33;34",2,"1;1;5;1","1;5;1;1"
37,33,True,"","","",1,"5;1","0"
37,34,True,"","","",1,"1;1","1;5;1;1"
37,35,True,"","","",8,"1;8","0"
37,36,True,"","","",1,"5;1","0"
37,37,True,"","","",11,"1;11","0"
37,38,True,"","","",1,"5;1","0"
37,39,False,"Refractive Index",1.52,"40;47",34,"2;6;0;19;3;2;1;7","7;0;3;1;1;3;1;0;2;5;1;1"
37,40,False,"Ca Calcium",8.99,"41;46",19,"1;4;0;15","6;0;1;3;1;0;2;5;1;1"
37,41,False,"Mg Magnesium",3.57,"42;45",16,"0;15;1;1","4;1;0;2;0;1;1;5;1;1"
37,42,False,"Refractive Index",1.52,"43;44",2,"0;1;1;1","4;1;0;2;0;1;1;5;1;1"
37,43,True,"","","",1,"1;1","2;0;1;1;5;1;1"
37,44,True,"","","",1,"0;1","2;1;0;2"
37,45,True,"","","",14,"0;14","0"
37,46,True,"","","",3,"1;3","2;0;1;2"
37,47,False,"Refractive Index",1.52,"48;49",15,"2;6;0;4;3;2;1;3","1;0;3;1"
37,48,True,"","","",3,"1;3","0"
37,49,False,"Al Aluminum",1.31,"50;51",12,"2;6;0;4;3;2","1;0;3;1"
37,50,True,"","","",2,"3;2","1;0;3;1"
37,51,False,"Si Silicon",72.22,"52;53",10,"2;6;0;4","0"
37,52,True,"","","",4,"0;4","0"
37,53,True,"","","",6,"2;6","0"
37,54,False,"Si Silicon",72.75,"55;64",31,"3;23;2;4;0;4","7;0;3;2;2;1;2;3;1;0;1;3;2;1;4;0;1"
37,55,False,"Al Aluminum",2.86,"56;63",10,"2;4;0;4;3;2","4;3;2;1;2;0;1;0;2;1;4;0;1"
37,56,False,"Mg Magnesium",0.93,"57;58",7,"0;4;2;1;3;2","3;2;0;1;0;2;1;4;0;1"
37,57,True,"","","",2,"0;2","1;4;0;1"
37,58,False,"Si Silicon",71.96,"59;60",5,"0;2;2;1;3;2","2;2;0;1;0;2;1"
37,59,True,"","","",2,"3;2","0"
37,60,False,"K Potassium",0.65,"61;62",3,"0;2;2;1","2;2;0;1;0;2;1"
37,61,True,"","","",1,"2;1","1;0;2;1"
37,62,True,"","","",2,"0;2","1;2;0;1"
37,63,True,"","","",3,"2;3","1;3;2;1"
37,64,True,"","","",21,"3;21","3;0;3;2;2;3;1"
38,0,False,"Ca Calcium",8.22,"1;18",184,"3;28;0;66;5;14;1;62;2;8;4;6","30;1;5;1;0;7;0;1;5;5;2;2;2;3;1;3;0;1;5;1;3;2;0;1;4;2;3;2;4;3;2;1;1"
38,1,False,"Mg Magnesium",3.44,"2;9",41,"1;4;0;33;2;1;3;3","9;1;0;4;4;1;1;3;1;2;3;2;0;3;1"
38,2,False,"Ca Calcium",7.26,"3;8",5,"1;1;2;1;3;3","5;4;1;1;3;1;2;3;2;0;3;1"
38,3,False,"K Potassium",1.57,"4;5",4,"2;1;3;3","4;2;3;2;0;3;1;4;3;1"
38,4,True,"","","",2,"3;2","2;0;3;1;4;3;1"
38,5,False,"Refractive Index",1.51,"6;7",2,"2;1;3;1","2;2;3;2"
38,6,True,"","","",1,"3;1","2;2;3;2"
38,7,True,"","","",1,"2;1","0"
38,8,True,"","","",1,"1;1","1;4;1;1"
38,9,False,"Ca Calcium",7.81,"10;13",36,"1;3;0;33","4;1;0;4"
38,10,False,"Na Sodium",14.19,"11;12",2,"0;1;1;1","0"
38,11,True,"","","",1,"1;1","0"
38,12,True,"","","",1,"0;1","0"
38,13,False,"Fe Iron",0.22,"14;15",34,"1;2;0;32","4;1;0;4"
38,14,True,"","","",31,"0;31","4;1;0;4"
38,15,False,"Ca Calcium",8.05,"16;17",3,"1;2;0;1","0"
38,16,True,"","","",1,"0;1","0"
38,17,True,"","","",2,"1;2","0"
38,18,False,"Ba Barium",0.75,"19;72",143,"3;25;0;33;5;14;1;58;2;7;4;6","21;1;5;1;0;3;0;1;5;5;2;2;2;3;0;1;5;1;3;2;0;1;4;2;4;3;1"
38,19,False,"Mg Magnesium",2.61,"20;37",129,"5;14;0;32;1;58;3;12;2;7;4;6","21;1;5;1;0;3;0;1;5;5;2;2;2;3;0;1;5;1;3;2;0;1;4;2;4;3;1"
38,20,False,"Refractive Index",1.52,"21;30",35,"0;10;3;12;2;7;4;6","6;2;0;1;4;2;0;2;2;4;3;1"
38,21,False,"Refractive Index",1.52,"22;29",19,"4;6;3;11;0;1;2;1","3;2;4;2;4;3;1"
38,22,False,"Na Sodium",12.40,"23;24",13,"3;11;0;1;2;1","1;4;3;1"
38,23,True,"","","",1,"3;1","0"
38,24,False,"Na Sodium",13.29,"25;26",12,"3;10;0;1;2;1","1;4;3;1"
38,25,True,"","","",1,"2;1","0"
38,26,False,"Na Sodium",14.05,"27;28",11,"3;10;0;1","1;4;3;1"
38,27,True,"","","",1,"0;1","0"
38,28,True,"","","",10,"3;10","1;4;3;1"
38,29,True,"","","",6,"4;6","2;2;4;2"
38,30,False,"Refractive Index",1.52,"31;34",16,"0;9;3;1;2;6","3;2;0;1;0;2;2"
38,31,False,"Ba Barium",0.26,"32;33",7,"0;1;2;6","2;0;2;2"
38,32,True,"","","",6,"2;6","2;0;2;2"
38,33,True,"","","",1,"0;1","0"
38,34,False,"Ca Calcium",10.45,"35;36",9,"0;8;3;1","1;2;0;1"
38,35,True,"","","",1,"3;1","0"
38,36,True,"","","",8,"0;8","1;2;0;1"
38,37,False,"Mg Magnesium",3.86,"38;69",94,"5;14;0;22;1;58","15;1;5;1;0;3;0;1;5;5;2;3;0;1;5;1;3"
38,38,False,"Al Aluminum",1.42,"39;60",88,"0;17;1;58;5;13","14;0;1;5;5;2;1;0;3;3;0;1;5;1;3"
38,39,False,"Refractive Index",1.52,"40;43",70,"1;55;0;6;5;9","14;0;1;5;5;2;1;0;3;3;0;1;5;1;3"
38,40,False,"Refractive Index",1.52,"41;42",9,"5;7;1;2","2;0;5;2"
38,41,True,"","","",2,"1;2","0"
38,42,True,"","","",7,"5;7","2;0;5;2"
38,43,False,"K Potassium",0.63,"44;57",61,"1;53;0;6;5;2","12;0;1;5;1;0;3;3;0;1;5;1;3"
38,44,False,"Fe Iron",0.20,"45;52",56,"5;2;1;50;0;4","12;0;1;5;1;0;3;3;0;1;5;1;3"
38,45,False,"Si Silicon",70.96,"46;47",51,"1;48;0;3","10;1;0;2;3;0;1;0;1;4;5;1;3"
38,46,True,"","","",1,"0;1","0"
38,47,False,"Refractive Index",1.52,"48;49",50,"1;48;0;2","10;1;0;2;3;0;1;0;1;4;5;1;3"
38,48,True,"","","",41,"1;41","7;0;1;4;5;1;3"
38,49,False,"Mg Magnesium",3.70,"50;51",9,"1;7;0;2","3;1;0;2;3;0;1"
38,50,True,"","","",2,"0;2","3;1;0;2;3;0;1"
38,51,True,"","","",7,"1;7","0"
38,52,False,"Refractive Index",1.52,"53;56",5,"5;2;1;2;0;1","2;0;1;1;1;0;1"
38,53,False,"Ca Calcium",8.72,"54;55",3,"1;2;0;1","2;0;1;1;1;0;1"
38,54,True,"","","",1,"0;1","1;1;0;1"
38,55,True,"","","",2,"1;2","1;0;1;1"
38,56,True,"","","",2,"5;2","0"
38,57,False,"Si Silicon",72.65,"58;59",5,"1;3;0;2","0"
38,58,True,"","","",2,"0;2","0"
38,59,True,"","","",3,"1;3","0"
38,60,False,"K Potassium",0.53,"61;62",18,"0;11;1;3;5;4","0"
38,61,True,"","","",4,"0;4","0"
38,62,False,"Si Silicon",72.50,"63;64",14,"0;7;1;3;5;4","0"
38,63,True,"","","",4,"5;4","0"
38,64,False,"Mg Magnesium",3.51,"65;66",10,"0;7;1;3","0"
38,65,True,"","","",6,"0;6","0"
38,66,False,"Ca Calcium",8.55,"67;68",4,"0;1;1;3","0"
38,67,True,"","","",3,"1;3","0"
38,68,True,"","","",1,"0;1","0"
38,69,False,"Refractive Index",1.52,"70;71",6,"5;1;0;5","1;1;5;1"
38,70,True,"","","",5,"0;5","0"
38,71,True,"","","",1,"5;1","1;1;5;1"
38,72,False,"Si Silicon",70.12,"73;74",14,"3;13;0;1","0"
38,73,True,"","","",1,"0;1","0"
38,74,True,"","","",13,"3;13","0"
39,0,False,"Na Sodium",14.11,"1;68",176,"3;27;1;60;0;61;5;11;4;6;2;11","38;4;3;3;5;1;3;0;3;1;0;4;4;1;2;1;5;2;3;2;0;4;2;3;5;2;4;1;2;5;2;2;0;2;3;2;2"
39,1,False,"Si Silicon",73.42,"2;65",143,"3;3;2;11;0;59;1;57;5;10;4;3","31;0;3;5;2;4;1;2;5;2;4;1;1;2;1;0;3;5;2;3;2;5;1;2;0;3;2;0;2;3;2;2"
39,2,False,"Mg Magnesium",2.75,"3;14",139,"0;59;1;57;5;10;3;2;2;8;4;3","27;1;0;3;5;2;3;2;0;1;2;5;2;3;4;4;1;2;2;5;1;2;0;3;2;0;2;3;2;2"
39,3,False,"Refractive Index",1.52,"4;9",20,"2;8;0;9;4;3","7;2;0;2;0;4;1;2;2;3;2;2"
39,4,False,"Mg Magnesium",2.12,"5;6",10,"2;7;4;3","5;0;4;1;2;2;3;2;2"
39,5,True,"","","",6,"2;6","4;0;2;2;3;2;2"
39,6,False,"Al Aluminum",2.53,"7;8",4,"2;1;4;3","1;0;4;1"
39,7,True,"","","",3,"4;3","1;0;4;1"
39,8,True,"","","",1,"2;1","0"
39,9,False,"Mg Magnesium",0.94,"10;11",10,"2;1;0;9","2;2;0;2"
39,10,True,"","","",7,"0;7","2;2;0;2"
39,11,False,"Al Aluminum",1.49,"12;13",3,"2;1;0;2","0"
39,12,True,"","","",2,"0;2","0"
39,13,True,"","","",1,"2;1","0"
39,14,False,"Mg Magnesium",3.50,"15;36",119,"0;50;1;57;5;10;3;2","20;1;0;3;5;2;3;2;0;1;2;5;2;3;4;5;1;2;0;3"
39,15,False,"Al Aluminum",1.42,"16;29",40,"5;6;1;21;3;2;0;11","11;0;5;2;3;4;1;1;5;0;1;1;3;2;5;1"
39,16,False,"Na Sodium",13.39,"17;22",25,"1;20;0;1;3;1;5;3","5;1;3;2;5;1;0;3;1;1;1"
39,17,False,"Refractive Index",1.52,"18;21",20,"1;19;5;1","2;0;1;1;1;5;1"
39,18,False,"K Potassium",0.57,"19;20",3,"1;2;5;1","2;0;1;1;1;5;1"
39,19,True,"","","",1,"5;1","1;1;5;1"
39,20,True,"","","",2,"1;2","1;0;1;1"
39,21,True,"","","",17,"1;17","0"
39,22,False,"Si Silicon",72.76,"23;28",5,"1;1;0;1;3;1;5;2","3;1;3;2;0;3;1"
39,23,False,"Ca Calcium",8.74,"24;25",4,"0;1;3;1;5;2","3;1;3;2;0;3;1"
39,24,True,"","","",2,"5;2","0"
39,25,False,"Refractive Index",1.53,"26;27",2,"0;1;3;1","3;1;3;2;0;3;1"
39,26,True,"","","",1,"3;1","3;1;3;2;0;3;1"
39,27,True,"","","",1,"0;1","0"
39,28,True,"","","",1,"1;1","0"
39,29,False,"Al Aluminum",1.53,"30;31",15,"5;3;1;1;3;1;0;10","6;0;5;2;3;3;5;0;1"
39,30,True,"","","",10,"0;10","1;5;0;1"
39,31,False,"Ca Calcium",8.24,"32;35",5,"5;3;1;1;3;1","5;0;5;2;3;3"
39,32,False,"Fe Iron",0.12,"33;34",2,"1;1;3;1","3;0;3;3"
39,33,True,"","","",1,"3;1","3;0;3;3"
39,34,True,"","","",1,"1;1","0"
39,35,True,"","","",3,"5;3","2;0;5;2"
39,36,False,"K Potassium",0.57,"37;54",79,"0;39;1;36;5;4","9;1;0;3;5;1;0;1;1;5;1;2;0;2"
39,37,False,"Ca Calcium",8.64,"38;49",44,"1;27;5;3;0;14","6;5;1;2;0;2;1;5;1;0;1"
39,38,False,"Refractive Index",1.52,"39;48",27,"0;14;5;2;1;11","3;1;0;1;5;0;2"
39,39,False,"Refractive Index",1.52,"40;45",17,"5;2;1;11;0;4","2;5;0;2"
39,40,False,"Na Sodium",12.55,"41;42",6,"0;4;1;1;5;1","2;5;0;2"
39,41,True,"","","",1,"5;1","0"
39,42,False,"Ca Calcium",7.86,"43;44",5,"0;4;1;1","2;5;0;2"
39,43,True,"","","",1,"1;1","0"
39,44,True,"","","",4,"0;4","2;5;0;2"
39,45,False,"Ca Calcium",8.56,"46;47",11,"5;1;1;10","0"
39,46,True,"","","",10,"1;10","0"
39,47,True,"","","",1,"5;1","0"
39,48,True,"","","",10,"0;10","1;1;0;1"
39,49,False,"Refractive Index",1.52,"50;53",17,"1;16;5;1","3;5;1;2;1;5;1"
39,50,False,"Ba Barium",0.08,"51;52",4,"5;1;1;3","2;1;5;1;5;1;1"
39,51,True,"","","",3,"1;3","1;5;1;1"
39,52,True,"","","",1,"5;1","1;1;5;1"
39,53,True,"","","",13,"1;13","1;5;1;1"
39,54,False,"Na Sodium",12.81,"55;56",35,"0;25;1;9;5;1","3;1;0;2;0;1;1"
39,55,True,"","","",6,"1;6","1;0;1;1"
39,56,False,"Al Aluminum",1.31,"57;64",29,"0;25;1;3;5;1","2;1;0;2"
39,57,False,"Mg Magnesium",3.61,"58;63",10,"0;6;1;3;5;1","1;1;0;1"
39,58,False,"Refractive Index",1.52,"59;60",5,"1;3;5;1;0;1","0"
39,59,True,"","","",1,"0;1","0"
39,60,False,"Refractive Index",1.52,"61;62",4,"1;3;5;1","0"
39,61,True,"","","",1,"5;1","0"
39,62,True,"","","",3,"1;3","0"
39,63,True,"","","",5,"0;5","1;1;0;1"
39,64,True,"","","",19,"0;19","1;1;0;1"
39,65,False,"Si Silicon",74.31,"66;67",4,"3;1;2;3","4;0;3;1;2;2;1;2;1"
39,66,True,"","","",3,"2;3","3;1;2;1;0;2;2"
39,67,True,"","","",1,"3;1","1;0;3;1"
39,68,False,"Ca Calcium",9.11,"69;74",33,"3;24;1;3;0;2;5;1;4;3","7;4;3;3;5;1;1;1;0;1;4;1;0;4;1"
39,69,False,"Ba Barium",0.20,"70;73",24,"3;21;0;1;4;2","2;1;4;1;0;4;1"
39,70,False,"Fe Iron",0.06,"71;72",3,"0;1;4;2","2;1;4;1;0;4;1"
39,71,True,"","","",2,"4;2","2;1;4;1;0;4;1"
39,72,True,"","","",1,"0;1","0"
39,73,True,"","","",21,"3;21","0"
39,74,False,"Al Aluminum",1.53,"75;82",9,"3;3;1;3;0;1;5;1;4;1","5;4;3;3;5;1;1;1;0;1"
39,75,False,"Refractive Index",1.52,"76;79",6,"1;3;0;1;5;1;4;1","2;5;1;1;1;0;1"
39,76,False,"Al Aluminum",0.69,"77;78",2,"5;1;4;1","0"
39,77,True,"","","",1,"4;1","0"
39,78,True,"","","",1,"5;1","0"
39,79,False,"K Potassium",0.11,"80;81",4,"1;3;0;1","2;5;1;1;1;0;1"
39,80,True,"","","",1,"0;1","1;1;0;1"
39,81,True,"","","",3,"1;3","1;5;1;1"
39,82,True,"","","",3,"3;3","3;4;3;3"
40,0,False,"Na Sodium",14.22,"1;54",169,"0;65;1;56;4;5;3;28;2;8;5;7","45;1;0;12;5;1;3;1;5;1;7;0;3;0;4;2;2;2;5;3;3;1;1;3;4;3;2;5;1;0;1;2;5;4;0;1;3;0;1"
40,1,False,"Al Aluminum",1.42,"2;29",143,"2;8;3;7;4;2;0;64;5;7;1;55","39;0;2;2;5;3;3;1;1;3;2;5;4;0;1;4;5;1;0;1;1;0;11;5;1;3;1;5;0;3;1;6;3;0;1"
40,2,False,"Refractive Index",1.52,"3;10",85,"0;26;1;52;5;5;3;2","23;1;0;8;5;1;3;1;5;1;6;0;1;0;3;1;1;3;2;0;1;4;0;1"
40,3,False,"Fe Iron",0.12,"4;9",8,"1;2;5;4;3;1;0;1","4;0;1;2;1;0;1;5;0;1"
40,4,False,"Al Aluminum",1.25,"5;8",6,"5;4;3;1;0;1","2;1;0;1;5;0;1"
40,5,False,"Si Silicon",73.99,"6;7",2,"3;1;0;1","2;1;0;1;5;0;1"
40,6,True,"","","",1,"0;1","2;1;0;1;5;0;1"
40,7,True,"","","",1,"3;1","0"
40,8,True,"","","",4,"5;4","0"
40,9,True,"","","",2,"1;2","2;0;1;2"
40,10,False,"Mg Magnesium",3.86,"11;28",77,"0;25;1;50;5;1;3;1","19;1;0;7;5;1;3;1;5;1;6;0;3;1;1;1;2;0;1;4;0;1"
40,11,False,"Mg Magnesium",2.78,"12;13",71,"0;19;1;50;5;1;3;1","18;1;0;6;5;1;3;1;5;1;6;0;3;1;1;1;2;0;1;4;0;1"
40,12,True,"","","",8,"0;8","3;1;0;1;2;0;1;4;0;1"
40,13,False,"Mg Magnesium",3.60,"14;19",63,"0;11;1;50;5;1;3;1","15;1;0;5;5;1;3;1;5;1;6;0;3;1;1;1"
40,14,False,"Si Silicon",71.15,"15;16",37,"3;1;1;35;0;1","6;1;3;1;0;3;1;1;1;5;1;3"
40,15,True,"","","",1,"0;1","0"
40,16,False,"Refractive Index",1.52,"17;18",36,"3;1;1;35","6;1;3;1;0;3;1;1;1;5;1;3"
40,17,True,"","","",35,"1;35","4;0;1;1;5;1;3"
40,18,True,"","","",1,"3;1","2;1;3;1;0;3;1"
40,19,False,"Si Silicon",72.13,"20;23",26,"0;10;1;15;5;1","9;1;0;5;5;1;5;1;3"
40,20,False,"Refractive Index",1.52,"21;22",10,"1;9;5;1","2;5;1;1;1;5;1"
40,21,True,"","","",1,"5;1","1;1;5;1"
40,22,True,"","","",9,"1;9","1;5;1;1"
40,23,False,"Na Sodium",12.83,"24;25",16,"0;10;1;6","7;1;0;5;5;1;2"
40,24,True,"","","",3,"1;3","0"
40,25,False,"K Potassium",0.38,"26;27",13,"0;10;1;3","7;1;0;5;5;1;2"
40,26,True,"","","",3,"1;3","2;5;1;2"
40,27,True,"","","",10,"0;10","5;1;0;5"
40,28,True,"","","",6,"0;6","1;1;0;1"
40,29,False,"K Potassium",0.85,"30;51",58,"2;8;3;5;4;2;0;38;5;2;1;3","16;0;2;2;5;3;2;5;4;4;5;1;1;0;3;5;0;2;3;0;1"
40,30,False,"Ca Calcium",8.80,"31;42",53,"4;2;3;4;2;4;0;38;5;2;1;3","16;0;2;2;5;3;2;5;4;4;5;1;1;0;3;5;0;2;3;0;1"
40,31,False,"Refractive Index",1.52,"32;37",40,"1;3;0;37","6;1;0;3;5;0;2;3;0;1"
40,32,False,"Si Silicon",72.97,"33;34",34,"1;1;0;33","4;1;0;2;3;0;1;5;0;1"
40,33,True,"","","",18,"0;18","1;5;0;1"
40,34,False,"Mg Magnesium",3.60,"35;36",16,"1;1;0;15","3;1;0;2;3;0;1"
40,35,True,"","","",15,"0;15","3;1;0;2;3;0;1"
40,36,True,"","","",1,"1;1","0"
40,37,False,"Fe Iron",0.17,"38;41",6,"1;2;0;4","2;1;0;1;5;0;1"
40,38,False,"Na Sodium",12.75,"39;40",5,"0;4;1;1","2;1;0;1;5;0;1"
40,39,True,"","","",1,"1;1","0"
40,40,True,"","","",4,"0;4","2;1;0;1;5;0;1"
40,41,True,"","","",1,"1;1","0"
40,42,False,"Al Aluminum",1.64,"43;44",13,"4;2;3;4;2;4;0;1;5;2","10;0;2;2;5;3;2;5;4;4;5;1"
40,43,True,"","","",2,"5;2","8;0;5;3;2;5;4;4;5;1"
40,44,False,"Si Silicon",71.24,"45;46",11,"4;2;3;4;2;4;0;1","2;0;2;2"
40,45,True,"","","",1,"0;1","0"
40,46,False,"Na Sodium",13.57,"47;48",10,"4;2;3;4;2;4","2;0;2;2"
40,47,True,"","","",4,"2;4","2;0;2;2"
40,48,False,"Refractive Index",1.52,"49;50",6,"4;2;3;4","0"
40,49,True,"","","",4,"3;4","0"
40,50,True,"","","",2,"4;2","0"
40,51,False,"Ca Calcium",5.65,"52;53",5,"2;4;3;1","0"
40,52,True,"","","",1,"3;1","0"
40,53,True,"","","",4,"2;4","0"
40,54,False,"Mg Magnesium",3.47,"55;60",26,"0;1;1;1;4;3;3;21","6;1;0;1;5;1;1;0;4;2;4;3;2"
40,55,False,"Ca Calcium",10.49,"56;59",24,"4;3;3;21","4;0;4;2;4;3;2"
40,56,False,"Refractive Index",1.51,"57;58",23,"3;21;4;2","3;4;3;2;0;4;1"
40,57,True,"","","",2,"4;2","1;0;4;1"
40,58,True,"","","",21,"3;21","2;4;3;2"
40,59,True,"","","",1,"4;1","1;0;4;1"
40,60,False,"K Potassium",0.09,"61;62",2,"0;1;1;1","2;1;0;1;5;1;1"
40,61,True,"","","",1,"1;1","1;5;1;1"
40,62,True,"","","",1,"0;1","1;1;0;1"
41,0,False,"Ba Barium",0.34,"1;58",176,"0;64;2;10;1;61;3;26;4;6;5;9","38;3;1;2;0;1;0;2;2;1;10;4;2;1;5;2;1;0;7;5;2;2;0;3;5;1;4;0;4"
41,1,False,"Ca Calcium",8.29,"2;19",149,"2;9;4;6;0;63;3;2;1;60;5;9","36;0;2;2;1;10;4;2;1;5;2;1;0;7;5;2;2;0;3;5;1;4;0;4;3;0;1"
41,2,False,"Si Silicon",72.97,"3;8",47,"1;10;4;2;0;35","7;0;1;4;1;0;1;2;0;2"
41,3,False,"Refractive Index",1.52,"4;5",30,"0;27;1;3","2;2;0;2"
41,4,True,"","","",22,"0;22","2;2;0;2"
41,5,False,"Mg Magnesium",3.75,"6;7",8,"0;5;1;3","0"
41,6,True,"","","",3,"1;3","0"
41,7,True,"","","",5,"0;5","0"
41,8,False,"Si Silicon",73.00,"9;10",17,"1;7;4;2;0;8","5;0;1;4;1;0;1"
41,9,True,"","","",3,"1;3","0"
41,10,False,"Na Sodium",13.26,"11;16",14,"1;4;4;2;0;8","5;0;1;4;1;0;1"
41,11,False,"K Potassium",0.69,"12;15",10,"1;2;0;8","5;0;1;4;1;0;1"
41,12,False,"Na Sodium",12.79,"13;14",9,"0;8;1;1","3;1;0;1;0;1;2"
41,13,True,"","","",1,"1;1","2;0;1;2"
41,14,True,"","","",8,"0;8","1;1;0;1"
41,15,True,"","","",1,"1;1","2;0;1;2"
41,16,False,"Ca Calcium",7.83,"17;18",4,"1;2;4;2","0"
41,17,True,"","","",2,"4;2","0"
41,18,True,"","","",2,"1;2","0"
41,19,False,"Ca Calcium",9.97,"20;53",102,"2;9;4;4;0;28;3;2;1;50;5;9","29;0;2;2;1;6;4;2;1;5;2;1;0;6;5;2;2;0;1;5;1;4;0;4;3;0;1"
41,20,False,"Si Silicon",72.78,"21;48",83,"3;2;0;18;1;50;2;1;4;3;5;9","22;0;1;6;5;1;4;0;4;3;0;1;1;5;2;0;3;4;5;2"
41,21,False,"Ca Calcium",9.53,"22;41",50,"0;14;2;1;4;3;1;22;3;1;5;9","13;3;0;1;5;1;1;0;4;1;5;2;0;3;4;5;2"
41,22,False,"Na Sodium",13.39,"23;32",34,"3;1;5;9;0;12;1;12","11;1;5;2;0;3;4;5;2;5;0;4"
41,23,False,"Fe Iron",0.23,"24;31",17,"0;11;1;4;5;2","6;1;0;3;5;0;3"
41,24,False,"Refractive Index",1.52,"25;30",15,"0;9;1;4;5;2","6;1;0;3;5;0;3"
41,25,False,"Refractive Index",1.52,"26;29",7,"1;4;5;2;0;1","3;1;0;1;5;0;2"
41,26,False,"Fe Iron",0.09,"27;28",3,"5;2;0;1","3;1;0;1;5;0;2"
41,27,True,"","","",1,"0;1","3;1;0;1;5;0;2"
41,28,True,"","","",2,"5;2","0"
41,29,True,"","","",4,"1;4","0"
41,30,True,"","","",8,"0;8","3;1;0;2;5;0;1"
41,31,True,"","","",2,"0;2","0"
41,32,False,"K Potassium",0.59,"33;40",17,"3;1;5;7;0;1;1;8","5;1;5;2;4;5;2;5;0;1"
41,33,False,"Refractive Index",1.52,"34;35",16,"5;7;0;1;1;8","5;1;5;2;4;5;2;5;0;1"
41,34,True,"","","",5,"5;5","0"
41,35,False,"Ca Calcium",9.03,"36;39",11,"5;2;0;1;1;8","5;1;5;2;4;5;2;5;0;1"
41,36,False,"Fe Iron",0.16,"37;38",9,"0;1;1;8","1;5;0;1"
41,37,True,"","","",8,"1;8","0"
41,38,True,"","","",1,"0;1","1;5;0;1"
41,39,True,"","","",2,"5;2","4;1;5;2;4;5;2"
41,40,True,"","","",1,"3;1","0"
41,41,False,"Al Aluminum",1.05,"42;43",16,"0;2;2;1;4;3;1;10","2;3;0;1;5;1;1"
41,42,True,"","","",10,"1;10","1;5;1;1"
41,43,False,"Refractive Index",1.52,"44;45",6,"0;2;2;1;4;3","1;3;0;1"
41,44,True,"","","",3,"4;3","0"
41,45,False,"Refractive Index",1.52,"46;47",3,"0;2;2;1","1;3;0;1"
41,46,True,"","","",1,"2;1","0"
41,47,True,"","","",2,"0;2","1;3;0;1"
41,48,False,"K Potassium",1.66,"49;52",33,"3;1;0;4;1;28","9;0;1;6;5;1;3"
41,49,False,"Al Aluminum",1.44,"50;51",32,"0;4;1;28","9;0;1;6;5;1;3"
41,50,True,"","","",28,"1;28","9;0;1;6;5;1;3"
41,51,True,"","","",4,"0;4","0"
41,52,True,"","","",1,"3;1","0"
41,53,False,"Al Aluminum",1.46,"54;57",19,"2;8;4;1;0;10","7;0;2;2;4;2;1;1;0;3;2;0;1"
41,54,False,"Na Sodium",14.50,"55;56",11,"4;1;0;10","4;1;0;3;2;0;1"
41,55,True,"","","",10,"0;10","4;1;0;3;2;0;1"
41,56,True,"","","",1,"4;1","0"
41,57,True,"","","",8,"2;8","3;0;2;2;4;2;1"
41,58,False,"Fe Iron",0.19,"59;64",27,"0;1;2;1;1;1;3;24","2;3;1;2"
41,59,False,"Al Aluminum",3.14,"60;63",26,"2;1;1;1;3;24","2;3;1;2"
41,60,False,"Refractive Index",1.52,"61;62",25,"1;1;3;24","2;3;1;2"
41,61,True,"","","",24,"3;24","0"
41,62,True,"","","",1,"1;1","2;3;1;2"
41,63,True,"","","",1,"2;1","0"
41,64,True,"","","",1,"0;1","0"
42,0,False,"Al Aluminum",1.91,"1;82",165,"0;61;3;19;1;62;5;10;2;5;4;8","49;2;0;2;3;3;1;3;3;0;5;5;2;4;3;0;3;1;1;9;5;3;4;2;4;3;1;1;0;5;5;3;5;1;5;0;2"
42,1,False,"K Potassium",0.61,"2;71",144,"0;59;1;62;5;10;2;5;4;8","41;1;0;5;5;3;3;0;3;5;2;4;3;0;1;9;5;3;4;2;5;1;5;0;2;2;1;3;0;1"
42,2,False,"Fe Iron",0.07,"3;52",108,"5;10;1;54;0;31;2;5;4;8","29;1;0;1;5;3;2;0;1;1;2;0;5;3;1;6;4;2;5;0;2;1;4;3;5;2;4;3"
42,3,False,"Na Sodium",12.06,"4;7",75,"2;5;1;42;4;8;0;13;5;7","22;0;1;5;4;2;5;2;2;1;2;5;1;3;0;1;1;5;2;3;5;2;4;3"
42,4,False,"Al Aluminum",1.16,"5;6",4,"2;2;0;2","0"
42,5,True,"","","",2,"0;2","0"
42,6,True,"","","",2,"2;2","0"
42,7,False,"Ca Calcium",9.73,"8;45",71,"2;3;1;42;4;8;0;11;5;7","22;0;1;5;4;2;5;2;2;1;2;5;1;3;0;1;1;5;2;3;5;2;4;3"
42,8,False,"Mg Magnesium",3.41,"9;16",60,"1;39;0;9;5;7;4;5","17;0;1;4;5;2;5;1;3;0;1;1;5;2;3;5;2;4;3"
42,9,False,"K Potassium",0.26,"10;11",11,"1;2;5;4;4;5","10;1;5;2;0;5;2;3;5;2;4;3;5;1;1"
42,10,True,"","","",5,"4;5","3;3;4;3"
42,11,False,"Al Aluminum",1.23,"12;13",6,"1;2;5;4","7;1;5;2;0;5;2;3;5;2;5;1;1"
42,12,True,"","","",1,"1;1","1;5;1;1"
42,13,False,"Ca Calcium",9.03,"14;15",5,"1;1;5;4","6;1;5;2;0;5;2;3;5;2"
42,14,True,"","","",4,"5;4","6;1;5;2;0;5;2;3;5;2"
42,15,True,"","","",1,"1;1","0"
42,16,False,"Refractive Index",1.52,"17;22",49,"1;37;0;9;5;3","7;0;1;4;5;1;2;0;1"
42,17,False,"Si Silicon",72.74,"18;19",6,"0;4;1;2","4;5;0;1;1;1;0;1;2"
42,18,True,"","","",1,"1;1","2;0;1;1;5;1;1"
42,19,False,"K Potassium",0.41,"20;21",5,"0;4;1;1","2;5;0;1;0;1;1"
42,20,True,"","","",1,"1;1","1;0;1;1"
42,21,True,"","","",4,"0;4","1;5;0;1"
42,22,False,"Al Aluminum",1.26,"23;40",43,"1;35;0;5;5;3","3;0;1;2;5;1;1"
42,23,False,"K Potassium",0.59,"24;39",25,"0;4;1;18;5;3","1;5;1;1"
42,24,False,"Ca Calcium",8.54,"25;28",24,"1;18;5;3;0;3","1;5;1;1"
42,25,False,"Refractive Index",1.52,"26;27",9,"0;3;1;6","0"
42,26,True,"","","",6,"1;6","0"
42,27,True,"","","",3,"0;3","0"
42,28,False,"Mg Magnesium",3.62,"29;30",15,"1;12;5;3","1;5;1;1"
42,29,True,"","","",4,"1;4","0"
42,30,False,"Ca Calcium",8.68,"31;32",11,"1;8;5;3","1;5;1;1"
42,31,True,"","","",1,"5;1","0"
42,32,False,"Refractive Index",1.52,"33;38",10,"1;8;5;2","1;5;1;1"
42,33,False,"Na Sodium",14.55,"34;37",5,"1;3;5;2","1;5;1;1"
42,34,False,"Ca Calcium",9.12,"35;36",4,"5;2;1;2","1;5;1;1"
42,35,True,"","","",2,"1;2","1;5;1;1"
42,36,True,"","","",2,"5;2","0"
42,37,True,"","","",1,"1;1","0"
42,38,True,"","","",5,"1;5","0"
42,39,True,"","","",1,"0;1","0"
42,40,False,"Ca Calcium",8.29,"41;44",18,"1;17;0;1","2;0;1;2"
42,41,False,"Si Silicon",72.56,"42;43",3,"1;2;0;1","0"
42,42,True,"","","",1,"0;1","0"
42,43,True,"","","",2,"1;2","0"
42,44,True,"","","",15,"1;15","2;0;1;2"
42,45,False,"Si Silicon",71.28,"46;47",11,"2;3;1;3;4;3;0;2","5;0;1;1;4;2;2;1;2"
42,46,True,"","","",2,"0;2","0"
42,47,False,"K Potassium",0.06,"48;49",9,"2;3;1;3;4;3","5;0;1;1;4;2;2;1;2"
42,48,True,"","","",3,"4;3","2;0;4;2"
42,49,False,"Si Silicon",72.34,"50;51",6,"2;3;1;3","3;0;1;1;2;1;2"
42,50,True,"","","",3,"1;3","3;0;1;1;2;1;2"
42,51,True,"","","",3,"2;3","0"
42,52,False,"Al Aluminum",0.90,"53;54",33,"5;3;1;12;0;18","7;1;0;1;5;1;2;0;1;0;5;1;1;1;5;0;1;1;1"
42,53,True,"","","",5,"1;5","2;0;1;1;5;1;1"
42,54,False,"K Potassium",0.59,"55;68",28,"5;3;1;7;0;18","5;1;0;1;5;1;2;0;1;0;5;1;5;0;1"
42,55,False,"Fe Iron",0.34,"56;67",26,"5;2;0;18;1;6","5;1;0;1;5;1;2;0;1;0;5;1;5;0;1"
42,56,False,"Refractive Index",1.52,"57;60",25,"0;18;1;6;5;1","5;1;0;1;5;1;2;0;1;0;5;1;5;0;1"
42,57,False,"Refractive Index",1.52,"58;59",10,"1;5;0;5","1;5;0;1"
42,58,True,"","","",5,"0;5","1;5;0;1"
42,59,True,"","","",5,"1;5","0"
42,60,False,"Ca Calcium",9.20,"61;66",15,"0;13;1;1;5;1","4;1;0;1;5;1;2;0;1;0;5;1"
42,61,False,"Fe Iron",0.11,"62;63",9,"0;7;1;1;5;1","2;1;5;1;0;5;1"
42,62,True,"","","",1,"5;1","2;1;5;1;0;5;1"
42,63,False,"Mg Magnesium",3.51,"64;65",8,"0;7;1;1","0"
42,64,True,"","","",1,"1;1","0"
42,65,True,"","","",7,"0;7","0"
42,66,True,"","","",6,"0;6","2;1;0;1;2;0;1"
42,67,True,"","","",1,"5;1","0"
42,68,False,"Al Aluminum",1.52,"69;70",2,"5;1;1;1","0"
42,69,True,"","","",1,"1;1","0"
42,70,True,"","","",1,"5;1","0"
42,71,False,"Na Sodium",12.86,"72;77",36,"0;28;1;8","12;1;0;4;3;0;3;0;1;3;5;1;1;2;1;1"
42,72,False,"Na Sodium",12.72,"73;74",14,"0;7;1;7","8;0;1;3;5;1;1;2;1;1;1;0;2;3;0;1"
42,73,True,"","","",6,"0;6","3;1;0;2;3;0;1"
42,74,False,"Mg Magnesium",3.64,"75;76",8,"0;1;1;7","5;0;1;3;5;1;1;2;1;1"
42,75,True,"","","",7,"1;7","5;0;1;3;5;1;1;2;1;1"
42,76,True,"","","",1,"0;1","0"
42,77,False,"Ca Calcium",8.27,"78;79",22,"0;21;1;1","4;1;0;2;3;0;2"
42,78,True,"","","",19,"0;19","3;1;0;1;3;0;2"
42,79,False,"Refractive Index",1.52,"80;81",3,"0;2;1;1","1;1;0;1"
42,80,True,"","","",1,"1;1","0"
42,81,True,"","","",2,"0;2","1;1;0;1"
42,82,False,"Mg Magnesium",1.76,"83;84",21,"0;2;3;19","8;2;0;1;3;3;3;0;2;0;3;1;4;3;1"
42,83,True,"","","",19,"3;19","5;0;3;1;2;3;3;4;3;1"
42,84,True,"","","",2,"0;2","3;2;0;1;3;0;2"
43,0,False,"Mg Magnesium",1.06,"1;12",174,"1;61;5;14;0;60;2;8;4;6;3;25","40;5;1;3;3;1;1;4;1;0;2;1;5;5;0;4;0;5;4;1;7;2;4;4;1;2;0;2;4;1;3;2;4;3;2;1;1"
43,1,False,"Refractive Index",1.52,"2;3",37,"4;3;0;6;3;23;2;5","8;0;4;1;2;3;2;0;1;3;2;4;3;1"
43,2,True,"","","",15,"3;15","3;2;3;2;4;3;1"
43,3,False,"Na Sodium",13.49,"4;7",22,"4;3;0;6;3;8;2;5","5;0;4;1;2;3;2;0;1"
43,4,False,"Fe Iron",0.17,"5;6",8,"0;3;2;5","4;2;0;1;0;2;3"
43,5,True,"","","",5,"2;5","3;0;2;3"
43,6,True,"","","",3,"0;3","1;2;0;1"
43,7,False,"Ca Calcium",9.28,"8;9",14,"4;3;0;3;3;8","1;0;4;1"
43,8,True,"","","",8,"3;8","0"
43,9,False,"Na Sodium",14.14,"10;11",6,"4;3;0;3","1;0;4;1"
43,10,True,"","","",3,"0;3","0"
43,11,True,"","","",3,"4;3","1;0;4;1"
43,12,False,"Refractive Index",1.52,"13;30",137,"1;61;5;14;0;54;2;3;4;3;3;2","32;5;1;3;3;1;1;4;1;0;2;1;5;5;0;4;0;5;4;1;7;2;1;2;0;1;4;1;4;3;1;1;1"
43,13,False,"K Potassium",0.62,"14;23",45,"2;1;0;31;1;6;5;7","14;0;2;1;1;5;5;2;1;0;1;5;1;3;0;2;4;1;1;5;1;1"
43,14,False,"Si Silicon",72.71,"15;16",21,"0;10;1;4;5;7","11;3;0;1;0;1;5;5;2;4;1;1;1;5;1;5;1;1"
43,15,True,"","","",6,"5;6","2;0;5;2"
43,16,False,"Al Aluminum",1.28,"17;18",15,"0;10;1;4;5;1","9;3;0;1;0;1;5;4;1;1;1;5;1;5;1;1"
43,17,True,"","","",3,"1;3","4;0;1;3;5;1;1"
43,18,False,"Al Aluminum",1.40,"19;20",12,"0;10;1;1;5;1","5;3;0;1;0;1;2;4;1;1;1;5;1"
43,19,True,"","","",1,"5;1","1;1;5;1"
43,20,False,"Ca Calcium",7.94,"21;22",11,"0;10;1;1","4;3;0;1;0;1;2;4;1;1"
43,21,True,"","","",1,"1;1","3;0;1;2;4;1;1"
43,22,True,"","","",10,"0;10","1;3;0;1"
43,23,False,"Na Sodium",12.80,"24;27",24,"2;1;0;21;1;2","3;0;2;1;1;0;1;3;0;1"
43,24,False,"Refractive Index",1.52,"25;26",6,"0;4;1;2","0"
43,25,True,"","","",2,"1;2","0"
43,26,True,"","","",4,"0;4","0"
43,27,False,"Na Sodium",13.79,"28;29",18,"2;1;0;17","3;0;2;1;1;0;1;3;0;1"
43,28,True,"","","",17,"0;17","2;1;0;1;3;0;1"
43,29,True,"","","",1,"2;1","1;0;2;1"
43,30,False,"Refractive Index",1.52,"31;36",92,"1;55;5;7;0;23;2;2;4;3;3;2","18;5;1;2;3;1;1;4;1;1;5;4;0;3;0;5;2;1;2;2;0;1;4;1;4;3;1"
43,31,False,"Si Silicon",72.78,"32;35",31,"1;29;5;2","4;0;1;2;5;1;1;1;5;1"
43,32,False,"Ca Calcium",8.56,"33;34",6,"5;2;1;4","1;1;5;1"
43,33,True,"","","",4,"1;4","0"
43,34,True,"","","",2,"5;2","1;1;5;1"
43,35,True,"","","",25,"1;25","3;0;1;2;5;1;1"
43,36,False,"Ca Calcium",8.61,"37;44",61,"1;26;5;5;0;23;2;2;4;3;3;2","14;5;1;1;3;1;1;4;1;1;5;3;0;3;0;5;2;2;0;1;4;1;4;3;1"
43,37,False,"Mg Magnesium",3.57,"38;43",18,"0;15;1;2;3;1","1;1;0;1"
43,38,False,"Si Silicon",72.60,"39;42",4,"1;2;0;1;3;1","0"
43,39,False,"Ca Calcium",7.20,"40;41",2,"0;1;3;1","0"
43,40,True,"","","",1,"3;1","0"
43,41,True,"","","",1,"0;1","0"
43,42,True,"","","",2,"1;2","0"
43,43,True,"","","",14,"0;14","1;1;0;1"
43,44,False,"Mg Magnesium",2.62,"45;52",43,"1;24;5;5;0;8;2;2;4;3;3;1","13;5;1;1;3;1;1;4;1;1;5;3;0;2;0;5;2;2;0;1;4;1;4;3;1"
43,45,False,"Fe Iron",0.09,"46;51",9,"0;3;2;2;4;3;3;1","4;2;0;1;4;1;3;4;1;4;3;1"
43,46,False,"Al Aluminum",1.43,"47;48",6,"2;2;4;3;3;1","3;2;4;1;3;4;1;4;3;1"
43,47,True,"","","",1,"3;1","1;4;3;1"
43,48,False,"Ca Calcium",10.59,"49;50",5,"2;2;4;3","2;2;4;1;3;4;1"
43,49,True,"","","",3,"4;3","2;2;4;1;3;4;1"
43,50,True,"","","",2,"2;2","0"
43,51,True,"","","",3,"0;3","1;2;0;1"
43,52,False,"Na Sodium",13.07,"53;56",34,"1;24;5;5;0;5","9;5;1;1;3;1;1;1;5;3;0;2;0;5;2"
43,53,False,"Refractive Index",1.52,"54;55",7,"0;5;1;2","2;1;0;2"
43,54,True,"","","",2,"1;2","0"
43,55,True,"","","",5,"0;5","2;1;0;2"
43,56,False,"Si Silicon",71.47,"57;58",27,"1;22;5;5","7;5;1;1;3;1;1;1;5;3;0;5;2"
43,57,True,"","","",1,"5;1","4;1;5;2;0;5;2"
43,58,False,"Refractive Index",1.52,"59;62",26,"1;22;5;4","3;5;1;1;3;1;1;1;5;1"
43,59,False,"Ca Calcium",9.01,"60;61",3,"1;1;5;2","0"
43,60,True,"","","",2,"5;2","0"
43,61,True,"","","",1,"1;1","0"
43,62,False,"K Potassium",0.11,"63;68",23,"1;21;5;2","3;5;1;1;3;1;1;1;5;1"
43,63,False,"Na Sodium",14.01,"64;65",9,"1;7;5;2","1;1;5;1"
43,64,True,"","","",5,"1;5","0"
43,65,False,"Refractive Index",1.52,"66;67",4,"1;2;5;2","1;1;5;1"
43,66,True,"","","",2,"5;2","1;1;5;1"
43,67,True,"","","",2,"1;2","0"
43,68,True,"","","",14,"1;14","2;5;1;1;3;1;1"
44,0,False,"Al Aluminum",1.42,"1;38",172,"0;55;3;26;2;12;4;6;5;10;1;63","42;5;0;4;1;3;3;0;2;2;1;0;2;1;3;2;1;18;1;0;6;5;1;4;0;1;1;2;2;0;1"
44,1,False,"Si Silicon",72.71,"2;29",88,"3;3;0;18;1;58;5;9","27;4;0;1;1;2;1;0;5;5;1;5;0;2;1;2;0;1;12;3;1;2;0;1"
44,2,False,"Al Aluminum",0.91,"3;16",49,"5;9;0;15;1;23;3;2","8;1;5;1;0;3;0;1;2;3;1;2;0;1"
44,3,False,"Ba Barium",0.08,"4;15",19,"5;3;1;15;0;1","1;0;1;1"
44,4,False,"Si Silicon",70.96,"5;6",18,"5;2;1;15;0;1","1;0;1;1"
44,5,True,"","","",1,"0;1","0"
44,6,False,"Mg Magnesium",3.88,"7;14",17,"5;2;1;15","1;0;1;1"
44,7,False,"Al Aluminum",0.64,"8;13",16,"1;15;5;1","1;0;1;1"
44,8,False,"Si Silicon",71.78,"9;10",5,"5;1;1;4","0"
44,9,True,"","","",3,"1;3","0"
44,10,False,"Refractive Index",1.52,"11;12",2,"5;1;1;1","0"
44,11,True,"","","",1,"1;1","0"
44,12,True,"","","",1,"5;1","0"
44,13,True,"","","",11,"1;11","1;0;1;1"
44,14,True,"","","",1,"5;1","0"
44,15,True,"","","",1,"5;1","0"
44,16,False,"Mg Magnesium",3.60,"17;26",30,"5;6;0;14;1;8;3;2","7;1;5;1;0;3;0;1;1;3;1;2;0;1"
44,17,False,"Mg Magnesium",0.92,"18;19",18,"1;8;3;2;5;5;0;3","3;0;1;1;3;1;2;0;1"
44,18,True,"","","",3,"0;3","1;2;0;1"
44,19,False,"Refractive Index",1.52,"20;21",15,"1;8;3;2;5;5","2;0;1;1;3;1"
44,20,True,"","","",5,"5;5","0"
44,21,False,"Al Aluminum",1.31,"22;25",10,"1;8;3;2","2;0;1;1;3;1"
44,22,False,"Refractive Index",1.52,"23;24",5,"3;2;1;3","1;0;3;1"
44,23,True,"","","",3,"1;3","0"
44,24,True,"","","",2,"3;2","1;0;3;1"
44,25,True,"","","",5,"1;5","1;0;1;1"
44,26,False,"Refractive Index",1.52,"27;28",12,"5;1;0;11","4;1;5;1;0;3"
44,27,True,"","","",11,"0;11","3;1;0;3"
44,28,True,"","","",1,"5;1","1;1;5;1"
44,29,False,"Si Silicon",73.92,"30;35",39,"3;1;0;3;1;35","19;4;0;1;1;2;1;0;2;5;0;2;1;2;0;1;10"
44,30,False,"Na Sodium",13.19,"31;32",37,"0;2;1;35","18;1;0;2;5;0;2;1;2;0;1;10;4;1;2"
44,31,True,"","","",27,"1;27","9;0;1;7;5;1;2"
44,32,False,"Mg Magnesium",3.64,"33;34",10,"0;2;1;8","9;1;0;2;5;0;2;0;1;3;4;1;2"
44,33,True,"","","",8,"1;8","5;0;1;3;4;1;2"
44,34,True,"","","",2,"0;2","4;1;0;2;5;0;2"
44,35,False,"K Potassium",1.35,"36;37",2,"3;1;0;1","1;4;0;1"
44,36,True,"","","",1,"0;1","1;4;0;1"
44,37,True,"","","",1,"3;1","0"
44,38,False,"Al Aluminum",1.70,"39;58",84,"0;37;3;23;2;12;4;6;5;1;1;5","15;5;0;2;1;1;3;0;2;2;1;0;2;1;3;1;1;6;1;0;1"
44,39,False,"Ca Calcium",11.09,"40;57",43,"2;5;5;1;1;5;0;28;4;4","9;0;1;6;5;1;1;0;1;1;0;1"
44,40,False,"K Potassium",0.04,"41;42",38,"5;1;1;5;0;28;4;4","9;0;1;6;5;1;1;0;1;1;0;1"
44,41,True,"","","",4,"4;4","0"
44,42,False,"Refractive Index",1.52,"43;44",34,"5;1;1;5;0;28","9;0;1;6;5;1;1;0;1;1;0;1"
44,43,True,"","","",1,"1;1","1;0;1;1"
44,44,False,"Na Sodium",12.84,"45;50",33,"5;1;1;4;0;28","8;0;1;5;5;1;1;0;1;1;0;1"
44,45,False,"Fe Iron",0.20,"46;47",4,"0;1;1;3","3;0;1;3"
44,46,True,"","","",2,"1;2","3;0;1;3"
44,47,False,"Ca Calcium",8.43,"48;49",2,"0;1;1;1","0"
44,48,True,"","","",1,"1;1","0"
44,49,True,"","","",1,"0;1","0"
44,50,False,"Na Sodium",13.47,"51;52",29,"5;1;1;1;0;27","5;0;1;2;5;1;1;0;1;1;0;1"
44,51,True,"","","",24,"0;24","2;1;0;1;5;0;1"
44,52,False,"Mg Magnesium",2.72,"53;54",5,"5;1;1;1;0;3","3;0;1;2;5;1;1"
44,53,True,"","","",3,"0;3","0"
44,54,False,"Al Aluminum",1.58,"55;56",2,"5;1;1;1","3;0;1;2;5;1;1"
44,55,True,"","","",1,"1;1","3;0;1;2;5;1;1"
44,56,True,"","","",1,"5;1","0"
44,57,True,"","","",5,"2;5","0"
44,58,False,"K Potassium",0.30,"59;62",41,"0;9;3;23;2;7;4;2","6;5;0;1;3;0;2;2;1;0;2;1;3;1"
44,59,False,"Ca Calcium",9.68,"60;61",24,"4;2;3;22","1;0;3;1"
44,60,True,"","","",22,"3;22","1;0;3;1"
44,61,True,"","","",2,"4;2","0"
44,62,False,"Refractive Index",1.52,"63;66",17,"0;9;3;1;2;7","5;5;0;1;3;0;2;2;1;0;2;1"
44,63,False,"Mg Magnesium",3.08,"64;65",14,"0;7;2;7","5;5;0;1;3;0;2;2;1;0;2;1"
44,64,True,"","","",7,"2;7","2;0;2;1;3;2;1"
44,65,True,"","","",7,"0;7","3;5;0;1;3;0;2"
44,66,False,"Fe Iron",0.14,"67;68",3,"0;2;3;1","0"
44,67,True,"","","",1,"3;1","0"
44,68,True,"","","",2,"0;2","0"
45,0,False,"Ba Barium",0.33,"1;66",169,"3;27;1;62;2;9;0;59;5;9;4;3","45;0;2;1;1;11;5;2;3;3;3;2;1;4;1;2;0;3;4;1;1;0;6;5;1;3;1;5;0;2;4;2;1;3;3;1;4;2;2;1;2;0;1;5;1"
45,1,False,"Refractive Index",1.52,"2;25",142,"1;61;0;59;5;9;2;8;4;3;3;2","43;0;1;11;5;2;3;3;2;0;3;4;1;1;0;6;5;1;3;1;5;0;2;4;2;1;3;3;1;4;2;2;1;2;0;1;5;1;3;4;1"
45,2,False,"Al Aluminum",1.41,"3;14",49,"1;6;0;35;2;3;5;4;3;1","10;0;1;3;3;1;4;1;1;5;1;5;0;1;1;2;3;1"
45,3,False,"Mg Magnesium",3.42,"4;7",10,"0;2;5;4;1;3;3;1","6;0;1;1;3;1;5;1;2;3;1;4;5;1"
45,4,False,"Refractive Index",1.52,"5;6",3,"3;1;5;2","3;0;3;1;5;3;1;4;5;1"
45,5,True,"","","",2,"5;2","1;4;5;1"
45,6,True,"","","",1,"3;1","2;0;3;1;5;3;1"
45,7,False,"Na Sodium",13.31,"8;11",7,"0;2;5;2;1;3","3;0;1;1;5;1;2"
45,8,False,"Na Sodium",12.52,"9;10",4,"1;3;5;1","3;0;1;1;5;1;2"
45,9,True,"","","",1,"5;1","0"
45,10,True,"","","",3,"1;3","3;0;1;1;5;1;2"
45,11,False,"Na Sodium",13.37,"12;13",3,"0;2;5;1","0"
45,12,True,"","","",1,"5;1","0"
45,13,True,"","","",2,"0;2","0"
45,14,False,"Fe Iron",0.23,"15;22",39,"1;3;0;33;2;3","4;0;1;2;4;1;1;5;0;1"
45,15,False,"Mg Magnesium",1.71,"16;17",36,"0;32;1;1;2;3","3;0;1;1;4;1;1;5;0;1"
45,16,True,"","","",3,"2;3","0"
45,17,False,"Na Sodium",13.50,"18;19",33,"0;32;1;1","3;0;1;1;4;1;1;5;0;1"
45,18,True,"","","",29,"0;29","1;5;0;1"
45,19,False,"Mg Magnesium",3.56,"20;21",4,"0;3;1;1","2;0;1;1;4;1;1"
45,20,True,"","","",1,"1;1","2;0;1;1;4;1;1"
45,21,True,"","","",3,"0;3","0"
45,22,False,"Ca Calcium",8.05,"23;24",3,"1;2;0;1","1;0;1;1"
45,23,True,"","","",1,"0;1","0"
45,24,True,"","","",2,"1;2","1;0;1;1"
45,25,False,"Fe Iron",0.07,"26;55",93,"1;55;0;24;5;5;2;5;4;3;3;1","33;0;1;8;5;2;3;2;2;0;3;4;1;1;0;6;5;1;3;1;5;0;1;4;2;1;1;4;2;2;1;1;0;1;3;4;1"
45,26,False,"Al Aluminum",1.49,"27;50",66,"2;5;1;43;4;3;0;11;5;3;3;1","18;4;2;2;1;1;0;1;0;1;3;3;2;5;4;2;1;1;2;4;1;0;1;3;4;1;1;5;1;3;1;0;1"
45,27,False,"Mg Magnesium",3.84,"28;45",57,"0;11;5;3;1;42;3;1","11;1;5;1;3;1;0;1;0;3;2;1;2;5;1;1;4;1;1;0;1;2;0;1"
45,28,False,"Refractive Index",1.52,"29;42",51,"0;7;3;1;1;41;5;2","10;1;3;1;0;1;0;3;2;1;2;5;1;1;4;1;1;0;1;2;0;1"
45,29,False,"Na Sodium",12.91,"30;31",47,"0;4;1;41;5;2","7;0;1;2;5;1;1;1;0;1;4;1;1;0;1;2;0;1"
45,30,True,"","","",15,"1;15","0"
45,31,False,"Ba Barium",0.12,"32;41",32,"0;4;1;26;5;2","7;0;1;2;5;1;1;1;0;1;4;1;1;0;1;2;0;1"
45,32,False,"Mg Magnesium",1.92,"33;34",31,"1;26;5;2;0;3","7;0;1;2;5;1;1;1;0;1;4;1;1;0;1;2;0;1"
45,33,True,"","","",2,"0;2","2;2;0;1;4;0;1"
45,34,False,"Mg Magnesium",3.63,"35;36",29,"1;26;5;2;0;1","5;0;1;2;5;1;1;1;0;1;4;1;1"
45,35,True,"","","",17,"1;17","2;0;1;1;4;1;1"
45,36,False,"Mg Magnesium",3.71,"37;40",12,"1;9;5;2;0;1","3;0;1;1;5;1;1;1;0;1"
45,37,False,"Na Sodium",13.42,"38;39",3,"5;2;0;1","1;1;0;1"
45,38,True,"","","",1,"0;1","1;1;0;1"
45,39,True,"","","",2,"5;2","0"
45,40,True,"","","",9,"1;9","2;0;1;1;5;1;1"
45,41,True,"","","",1,"0;1","0"
45,42,False,"Ca Calcium",11.76,"43;44",4,"0;3;3;1","3;1;3;1;0;3;2"
45,43,True,"","","",1,"3;1","3;1;3;1;0;3;2"
45,44,True,"","","",3,"0;3","0"
45,45,False,"Si Silicon",71.94,"46;49",6,"0;4;5;1;1;1","1;1;5;1"
45,46,False,"Mg Magnesium",3.88,"47;48",2,"5;1;1;1","1;1;5;1"
45,47,True,"","","",1,"1;1","0"
45,48,True,"","","",1,"5;1","1;1;5;1"
45,49,True,"","","",4,"0;4","0"
45,50,False,"Si Silicon",72.60,"51;52",9,"2;5;1;1;4;3","7;4;2;2;0;1;1;5;4;2;2;4;1;3;4;1"
45,51,True,"","","",3,"4;3","4;5;4;2;2;4;1;3;4;1"
45,52,False,"Refractive Index",1.52,"53;54",6,"2;5;1;1","3;4;2;2;0;1;1"
45,53,True,"","","",1,"1;1","1;0;1;1"
45,54,True,"","","",5,"2;5","2;4;2;2"
45,55,False,"Si Silicon",72.69,"56;63",27,"1;12;0;13;5;2","15;0;1;5;5;2;2;0;2;1;0;5;5;0;1"
45,56,False,"Si Silicon",71.97,"57;62",16,"0;12;1;2;5;2","11;1;0;5;5;0;1;2;0;1;0;1;2;5;2"
45,57,False,"Ca Calcium",9.34,"58;59",5,"1;2;0;1;5;2","5;0;1;2;5;2;1;0;1"
45,58,True,"","","",2,"5;2","2;0;5;2"
45,59,False,"Fe Iron",0.11,"60;61",3,"1;2;0;1","3;0;1;2;1;0;1"
45,60,True,"","","",1,"0;1","1;1;0;1"
45,61,True,"","","",2,"1;2","2;0;1;2"
45,62,True,"","","",11,"0;11","6;1;0;4;5;0;1;2;0;1"
45,63,False,"K Potassium",0.43,"64;65",11,"1;10;0;1","4;0;1;3;2;0;1"
45,64,True,"","","",1,"0;1","1;2;0;1"
45,65,True,"","","",10,"1;10","3;0;1;3"
45,66,False,"Si Silicon",70.57,"67;68",27,"3;25;1;1;2;1","2;0;2;1;3;2;1"
45,67,True,"","","",1,"2;1","2;0;2;1;3;2;1"
45,68,False,"Al Aluminum",1.56,"69;70",26,"3;25;1;1","0"
45,69,True,"","","",1,"1;1","0"
45,70,True,"","","",25,"3;25","0"
46,0,False,"Ba Barium",0.38,"1;56",178,"2;12;3;29;1;57;5;13;0;63;4;4","36;1;3;3;0;6;5;3;2;1;0;3;4;5;1;1;7;2;1;5;1;3;3;1;4;2;2;0;3;2;0;1"
46,1,False,"Ca Calcium",8.26,"2;15",151,"1;57;5;13;0;63;2;11;3;3;4;4","34;1;0;6;5;3;2;1;3;2;0;5;1;1;7;2;1;3;3;5;1;3;3;1;4;2;2;0;3;2;0;1"
46,2,False,"Si Silicon",71.25,"3;4",44,"0;37;1;5;2;2","7;1;0;5;4;0;2"
46,3,True,"","","",2,"2;2","0"
46,4,False,"Fe Iron",0.22,"5;12",42,"0;37;1;5","7;1;0;5;4;0;2"
46,5,False,"K Potassium",0.51,"6;11",37,"0;35;1;2","7;1;0;5;4;0;2"
46,6,False,"Na Sodium",13.91,"7;10",7,"0;5;1;2","2;4;0;2"
46,7,False,"Na Sodium",13.44,"8;9",5,"1;2;0;3","0"
46,8,True,"","","",3,"0;3","0"
46,9,True,"","","",2,"1;2","0"
46,10,True,"","","",2,"0;2","2;4;0;2"
46,11,True,"","","",30,"0;30","5;1;0;5"
46,12,False,"Refractive Index",1.52,"13;14",5,"0;2;1;3","0"
46,13,True,"","","",3,"1;3","0"
46,14,True,"","","",2,"0;2","0"
46,15,False,"Mg Magnesium",3.34,"16;29",107,"1;52;5;13;0;26;2;9;3;3;4;4","27;1;0;1;5;3;2;1;3;2;0;5;1;1;7;2;1;3;3;5;1;3;3;1;4;2;2;0;1;2;0;1"
46,16,False,"Ca Calcium",9.81,"17;24",31,"2;9;0;13;1;2;3;3;4;4","16;4;2;2;0;1;2;0;1;1;2;1;3;2;0;2;1;1;4;3;3;5;3;1"
46,17,False,"K Potassium",0.25,"18;19",10,"2;1;1;2;3;3;4;4","12;1;2;1;3;2;0;2;1;1;4;3;3;5;3;1"
46,18,True,"","","",4,"4;4","0"
46,19,False,"Fe Iron",0.05,"20;21",6,"2;1;1;2;3;3","12;1;2;1;3;2;0;2;1;1;4;3;3;5;3;1"
46,20,True,"","","",3,"3;3","6;1;3;2;0;3;3;5;3;1"
46,21,False,"Refractive Index",1.52,"22;23",3,"2;1;1;2","6;1;2;1;0;2;1;1;4"
46,22,True,"","","",2,"1;2","4;0;1;4"
46,23,True,"","","",1,"2;1","2;1;2;1;0;2;1"
46,24,False,"Si Silicon",72.22,"25;26",21,"2;8;0;13","4;4;2;2;0;1;2;0;1"
46,25,True,"","","",9,"0;9","1;2;0;1"
46,26,False,"Al Aluminum",1.08,"27;28",12,"2;8;0;4","3;4;2;2;0;1"
46,27,True,"","","",4,"0;4","1;4;0;1"
46,28,True,"","","",8,"2;8","2;4;2;2"
46,29,False,"Al Aluminum",1.24,"30;43",76,"1;50;5;13;0;13","11;1;0;1;5;3;0;5;1;1;3;5;1;3"
46,30,False,"Refractive Index",1.52,"31;38",37,"1;30;5;4;0;3","9;5;1;3;0;1;3;1;5;3"
46,31,False,"Ca Calcium",8.95,"32;37",16,"0;3;1;11;5;2","4;0;1;2;5;1;1;1;5;1"
46,32,False,"Mg Magnesium",3.82,"33;36",14,"0;1;1;11;5;2","4;0;1;2;5;1;1;1;5;1"
46,33,False,"Si Silicon",72.78,"34;35",13,"1;11;5;2","4;0;1;2;5;1;1;1;5;1"
46,34,True,"","","",2,"5;2","1;1;5;1"
46,35,True,"","","",11,"1;11","3;0;1;2;5;1;1"
46,36,True,"","","",1,"0;1","0"
46,37,True,"","","",2,"0;2","0"
46,38,False,"Ca Calcium",9.34,"39;42",21,"1;19;5;2","5;5;1;2;0;1;1;1;5;2"
46,39,False,"Al Aluminum",1.01,"40;41",7,"1;5;5;2","3;0;1;1;1;5;2"
46,40,True,"","","",2,"5;2","2;1;5;2"
46,41,True,"","","",5,"1;5","1;0;1;1"
46,42,True,"","","",14,"1;14","2;5;1;2"
46,43,False,"Refractive Index",1.52,"44;49",39,"1;20;5;9;0;10","2;1;0;1;0;5;1"
46,44,False,"Mg Magnesium",3.59,"45;48",9,"0;2;5;7","1;0;5;1"
46,45,False,"Ca Calcium",8.30,"46;47",8,"5;7;0;1","1;0;5;1"
46,46,True,"","","",1,"0;1","0"
46,47,True,"","","",7,"5;7","1;0;5;1"
46,48,True,"","","",1,"0;1","0"
46,49,False,"Si Silicon",72.65,"50;55",30,"1;20;5;2;0;8","1;1;0;1"
46,50,False,"Refractive Index",1.52,"51;54",13,"1;3;5;2;0;8","1;1;0;1"
46,51,False,"Ca Calcium",8.75,"52;53",10,"5;2;0;8","1;1;0;1"
46,52,True,"","","",8,"0;8","1;1;0;1"
46,53,True,"","","",2,"5;2","0"
46,54,True,"","","",3,"1;3","0"
46,55,True,"","","",17,"1;17","0"
46,56,False,"K Potassium",1.57,"57;58",27,"2;1;3;26","2;1;3;1;0;3;1"
46,57,True,"","","",25,"3;25","2;1;3;1;0;3;1"
46,58,False,"Ba Barium",1.70,"59;60",2,"2;1;3;1","0"
46,59,True,"","","",1,"3;1","0"
46,60,True,"","","",1,"2;1","0"
47,0,False,"Al Aluminum",1.40,"1;54",186,"2;12;3;26;0;63;1;66;5;13;4;6","28;0;1;8;2;1;4;2;3;1;5;1;1;0;4;2;0;1;3;0;3;4;2;1;0;2;5;0;3;1;1"
47,1,False,"Mg Magnesium",2.78,"2;9",97,"1;62;5;11;0;21;3;1;4;1;2;1","16;0;1;6;3;1;5;1;4;1;5;1;1;0;1;1;0;1;4;0;2;3;0;2"
47,2,False,"Ca Calcium",11.18,"3;4",10,"0;8;4;1;2;1","6;0;4;1;1;0;1;4;0;2;3;0;2"
47,3,True,"","","",3,"0;3","5;1;0;1;4;0;2;3;0;2"
47,4,False,"Ca Calcium",12.97,"5;8",7,"0;5;4;1;2;1","1;0;4;1"
47,5,False,"Na Sodium",13.97,"6;7",2,"4;1;2;1","1;0;4;1"
47,6,True,"","","",1,"2;1","0"
47,7,True,"","","",1,"4;1","1;0;4;1"
47,8,True,"","","",5,"0;5","0"
47,9,False,"Mg Magnesium",3.88,"10;49",87,"1;62;5;11;0;13;3;1","10;0;1;6;3;1;5;1;5;1;1;0;1"
47,10,False,"Refractive Index",1.52,"11;20",82,"5;10;0;10;1;61;3;1","9;0;1;5;3;1;5;1;5;1;1;0;1"
47,11,False,"Refractive Index",1.52,"12;13",12,"0;3;5;6;1;3","2;5;0;1;0;5;1"
47,12,True,"","","",3,"1;3","0"
47,13,False,"Ca Calcium",8.13,"14;15",9,"0;3;5;6","2;5;0;1;0;5;1"
47,14,True,"","","",2,"0;2","0"
47,15,False,"Refractive Index",1.52,"16;17",7,"0;1;5;6","2;5;0;1;0;5;1"
47,16,True,"","","",5,"5;5","1;0;5;1"
47,17,False,"Si Silicon",72.68,"18;19",2,"0;1;5;1","1;5;0;1"
47,18,True,"","","",1,"5;1","0"
47,19,True,"","","",1,"0;1","1;5;0;1"
47,20,False,"Fe Iron",0.33,"21;46",70,"5;4;0;7;1;58;3;1","7;0;1;5;3;1;5;1;1"
47,21,False,"Mg Magnesium",3.73,"22;33",68,"0;6;1;58;5;3;3;1","7;0;1;5;3;1;5;1;1"
47,22,False,"Si Silicon",71.15,"23;24",52,"5;2;1;48;3;1;0;1","6;5;1;1;0;3;1;1;4"
47,23,True,"","","",1,"0;1","0"
47,24,False,"Na Sodium",13.43,"25;26",51,"5;2;1;48;3;1","6;5;1;1;0;3;1;1;4"
47,25,True,"","","",37,"1;37","4;0;1;4"
47,26,False,"Mg Magnesium",3.34,"27;28",14,"5;2;1;11;3;1","2;5;1;1;0;3;1"
47,27,True,"","","",1,"3;1","1;0;3;1"
47,28,False,"Mg Magnesium",3.62,"29;30",13,"5;2;1;11","1;5;1;1"
47,29,True,"","","",8,"1;8","1;5;1;1"
47,30,False,"Si Silicon",72.26,"31;32",5,"5;2;1;3","0"
47,31,True,"","","",3,"1;3","0"
47,32,True,"","","",2,"5;2","0"
47,33,False,"Al Aluminum",1.00,"34;41",16,"0;5;1;10;5;1","1;0;1;1"
47,34,False,"K Potassium",0.12,"35;40",10,"1;9;5;1","0"
47,35,False,"Refractive Index",1.52,"36;39",5,"1;4;5;1","0"
47,36,False,"Al Aluminum",0.43,"37;38",2,"5;1;1;1","0"
47,37,True,"","","",1,"1;1","0"
47,38,True,"","","",1,"5;1","0"
47,39,True,"","","",3,"1;3","0"
47,40,True,"","","",5,"1;5","0"
47,41,False,"Al Aluminum",1.21,"42;45",6,"0;5;1;1","1;0;1;1"
47,42,False,"K Potassium",0.61,"43;44",2,"0;1;1;1","1;0;1;1"
47,43,True,"","","",1,"1;1","1;0;1;1"
47,44,True,"","","",1,"0;1","0"
47,45,True,"","","",4,"0;4","0"
47,46,False,"Na Sodium",13.52,"47;48",2,"5;1;0;1","0"
47,47,True,"","","",1,"0;1","0"
47,48,True,"","","",1,"5;1","0"
47,49,False,"Na Sodium",13.41,"50;51",5,"1;1;5;1;0;3","1;0;1;1"
47,50,True,"","","",3,"0;3","0"
47,51,False,"Si Silicon",71.64,"52;53",2,"1;1;5;1","1;0;1;1"
47,52,True,"","","",1,"5;1","0"
47,53,True,"","","",1,"1;1","1;0;1;1"
47,54,False,"Ba Barium",0.40,"55;84",89,"2;11;3;25;0;42;1;4;5;2;4;5","12;0;1;2;2;1;4;1;1;0;3;2;0;1;3;0;1;4;2;1;5;0;2"
47,55,False,"Refractive Index",1.51,"56;59",62,"2;10;1;4;0;41;5;2;4;5","12;0;1;2;2;1;4;1;1;0;3;2;0;1;3;0;1;4;2;1;5;0;2"
47,56,False,"K Potassium",3.11,"57;58",3,"2;2;4;1","1;0;4;1"
47,57,True,"","","",1,"4;1","1;0;4;1"
47,58,True,"","","",2,"2;2","0"
47,59,False,"K Potassium",0.61,"60;77",59,"2;8;1;4;0;41;5;2;4;4","11;0;1;2;2;1;1;0;3;2;0;1;3;0;1;4;2;1;5;0;2"
47,60,False,"Ca Calcium",10.02,"61;76",31,"2;7;0;15;1;3;5;2;4;4","7;0;2;1;1;1;4;2;1;1;0;2;5;0;2"
47,61,False,"Mg Magnesium",3.51,"62;69",24,"0;15;1;3;5;2;4;4","5;1;0;2;0;1;1;5;0;2"
47,62,False,"Ca Calcium",8.80,"63;64",16,"0;10;5;2;4;4","3;1;0;1;5;0;2"
47,63,True,"","","",8,"0;8","3;1;0;1;5;0;2"
47,64,False,"K Potassium",0.26,"65;66",8,"0;2;5;2;4;4","0"
47,65,True,"","","",4,"4;4","0"
47,66,False,"Na Sodium",13.53,"67;68",4,"0;2;5;2","0"
47,67,True,"","","",2,"5;2","0"
47,68,True,"","","",2,"0;2","0"
47,69,False,"Na Sodium",12.88,"70;71",8,"0;5;1;3","2;1;0;1;0;1;1"
47,70,True,"","","",2,"1;2","0"
47,71,False,"Refractive Index",1.52,"72;75",6,"0;5;1;1","2;1;0;1;0;1;1"
47,72,False,"Ca Calcium",7.57,"73;74",2,"1;1;0;1","1;0;1;1"
47,73,True,"","","",1,"0;1","0"
47,74,True,"","","",1,"1;1","1;0;1;1"
47,75,True,"","","",4,"0;4","1;1;0;1"
47,76,True,"","","",7,"2;7","2;0;2;1;4;2;1"
47,77,False,"Si Silicon",73.56,"78;83",28,"2;1;1;1;0;26","4;0;1;1;1;0;1;2;0;1;3;0;1"
47,78,False,"Mg Magnesium",3.60,"79;80",27,"1;1;0;26","4;0;1;1;1;0;1;2;0;1;3;0;1"
47,79,True,"","","",23,"0;23","3;1;0;1;2;0;1;3;0;1"
47,80,False,"Al Aluminum",1.60,"81;82",4,"1;1;0;3","1;0;1;1"
47,81,True,"","","",3,"0;3","0"
47,82,True,"","","",1,"1;1","1;0;1;1"
47,83,True,"","","",1,"2;1","0"
47,84,False,"Ba Barium",1.94,"85;86",27,"2;1;3;25;0;1","0"
47,85,True,"","","",24,"3;24","0"
47,86,False,"Mg Magnesium",1.34,"87;90",3,"2;1;3;1;0;1","0"
47,87,False,"Si Silicon",71.33,"88;89",2,"3;1;0;1","0"
47,88,True,"","","",1,"0;1","0"
47,89,True,"","","",1,"3;1","0"
47,90,True,"","","",1,"2;1","0"
48,0,False,"Mg Magnesium",3.29,"1;18",171,"5;11;1;63;0;56;3;27;2;9;4;5","43;0;1;16;5;1;3;1;4;2;1;0;6;5;1;5;0;2;1;4;4;3;1;1;1;0;2;2;0;1;1;1;4;2;3;2;1;4;1"
48,1,False,"Al Aluminum",1.75,"2;11",59,"2;9;3;26;0;17;1;2;4;5","18;0;3;1;1;3;4;2;4;3;1;1;1;0;2;1;0;2;2;0;1;1;1;4;2;3;2;1;4;1"
48,2,False,"Fe Iron",0.04,"3;10",24,"0;15;1;2;2;2;4;5","16;1;0;2;2;0;1;1;1;4;2;0;1;3;4;2;4;1;1;0;2;3;2;1;4;1"
48,3,False,"Al Aluminum",0.98,"4;5",14,"1;2;2;2;4;5;0;5","13;0;1;3;4;2;2;1;1;4;2;4;1;1;0;2;3;2;1;4;1"
48,4,True,"","","",5,"0;5","2;4;0;2"
48,5,False,"Si Silicon",72.80,"6;7",9,"1;2;2;2;4;5","11;0;1;3;4;2;2;1;1;4;2;4;1;1;3;2;1;4;1"
48,6,True,"","","",5,"4;5","5;0;4;2;2;4;2;3;4;1"
48,7,False,"Na Sodium",12.23,"8;9",4,"1;2;2;2","6;0;1;3;2;1;1;4;1;1;3;2;1"
48,8,True,"","","",2,"2;2","1;3;2;1"
48,9,True,"","","",2,"1;2","5;0;1;3;2;1;1;4;1;1"
48,10,True,"","","",10,"0;10","3;1;0;2;2;0;1"
48,11,False,"Na Sodium",13.48,"12;15",35,"2;7;3;26;0;2","2;0;3;1;4;3;1"
48,12,False,"Na Sodium",11.73,"13;14",8,"2;6;0;2","0"
48,13,True,"","","",2,"0;2","0"
48,14,True,"","","",6,"2;6","0"
48,15,False,"Al Aluminum",3.12,"16;17",27,"2;1;3;26","2;0;3;1;4;3;1"
48,16,True,"","","",26,"3;26","2;0;3;1;4;3;1"
48,17,True,"","","",1,"2;1","0"
48,18,False,"Refractive Index",1.52,"19;32",112,"5;11;1;61;0;39;3;1","25;0;1;13;5;1;1;0;4;5;1;5;0;2;1;4"
48,19,False,"Ca Calcium",8.30,"20;27",39,"1;4;5;7;0;28","10;5;1;1;1;5;1;0;1;0;5;1;1;6"
48,20,False,"Refractive Index",1.52,"21;22",30,"0;27;1;3","7;1;0;1;0;1;6"
48,21,True,"","","",2,"1;2","5;0;1;5"
48,22,False,"Mg Magnesium",3.54,"23;24",28,"0;27;1;1","2;1;0;1;0;1;1"
48,23,True,"","","",16,"0;16","0"
48,24,False,"Ca Calcium",7.87,"25;26",12,"0;11;1;1","2;1;0;1;0;1;1"
48,25,True,"","","",1,"1;1","1;0;1;1"
48,26,True,"","","",11,"0;11","1;1;0;1"
48,27,False,"K Potassium",0.29,"28;29",9,"1;1;5;7;0;1","3;5;1;1;1;5;1;0;5;1"
48,28,True,"","","",1,"0;1","0"
48,29,False,"Fe Iron",0.16,"30;31",8,"1;1;5;7","3;5;1;1;1;5;1;0;5;1"
48,30,True,"","","",7,"5;7","2;1;5;1;0;5;1"
48,31,True,"","","",1,"1;1","1;5;1;1"
48,32,False,"Al Aluminum",1.48,"33;56",73,"5;4;1;57;0;11;3;1","15;0;1;7;1;0;3;5;0;2;1;3"
48,33,False,"Mg Magnesium",3.86,"34;55",68,"0;11;5;1;1;55;3;1","13;1;0;3;5;0;2;1;3;0;1;5"
48,34,False,"Fe Iron",0.33,"35;54",62,"0;5;5;1;1;55;3;1","11;5;0;1;1;3;0;1;5;1;0;2"
48,35,False,"Na Sodium",12.93,"36;37",61,"5;1;1;55;0;4;3;1","10;0;1;5;5;1;3;1;0;2"
48,36,True,"","","",19,"1;19","1;0;1;1"
48,37,False,"Na Sodium",13.04,"38;39",42,"5;1;1;36;0;4;3;1","9;0;1;4;5;1;3;1;0;2"
48,38,True,"","","",2,"0;2","2;1;0;2"
48,39,False,"Fe Iron",0.20,"40;53",40,"5;1;1;36;0;2;3;1","7;0;1;4;5;1;3"
48,40,False,"Mg Magnesium",3.46,"41;46",39,"1;36;0;2;3;1","7;0;1;4;5;1;3"
48,41,False,"Al Aluminum",1.35,"42;45",6,"0;1;3;1;1;4","0"
48,42,False,"Refractive Index",1.52,"43;44",5,"3;1;1;4","0"
48,43,True,"","","",4,"1;4","0"
48,44,True,"","","",1,"3;1","0"
48,45,True,"","","",1,"0;1","0"
48,46,False,"K Potassium",0.53,"47;48",33,"1;32;0;1","7;0;1;4;5;1;3"
48,47,True,"","","",22,"1;22","4;0;1;1;5;1;3"
48,48,False,"Na Sodium",13.20,"49;52",11,"1;10;0;1","3;0;1;3"
48,49,False,"Refractive Index",1.52,"50;51",3,"0;1;1;2","1;0;1;1"
48,50,True,"","","",2,"1;2","1;0;1;1"
48,51,True,"","","",1,"0;1","0"
48,52,True,"","","",8,"1;8","2;0;1;2"
48,53,True,"","","",1,"5;1","0"
48,54,True,"","","",1,"0;1","1;5;0;1"
48,55,True,"","","",6,"0;6","2;1;0;1;5;0;1"
48,56,False,"Ca Calcium",8.62,"57;58",5,"5;3;1;2","2;0;1;2"
48,57,True,"","","",2,"1;2","2;0;1;2"
48,58,True,"","","",3,"5;3","0"
49,0,False,"K Potassium",0.05,"1;8",172,"3;25;0;64;2;8;5;5;1;61;4;9","42;0;3;1;1;4;5;3;2;1;4;3;2;3;1;0;4;5;0;7;1;5;1;0;7;3;1;5;1;3;2;3;4;1"
49,1,False,"Refractive Index",1.52,"2;5",30,"4;9;1;3;3;18","5;0;4;3;3;4;1;5;1;1"
49,2,False,"Al Aluminum",1.67,"3;4",20,"3;18;4;2","0"
49,3,True,"","","",2,"4;2","0"
49,4,True,"","","",18,"3;18","0"
49,5,False,"Si Silicon",72.19,"6;7",10,"4;7;1;3","5;0;4;3;3;4;1;5;1;1"
49,6,True,"","","",3,"1;3","1;5;1;1"
49,7,True,"","","",7,"4;7","4;0;4;3;3;4;1"
49,8,False,"K Potassium",0.74,"9;68",142,"3;7;0;64;2;8;5;5;1;58","37;0;3;1;1;4;5;3;2;1;2;3;1;0;4;5;0;7;1;4;1;0;7;3;1;5;1;3;2;3"
49,9,False,"Ca Calcium",8.46,"10;27",132,"0;63;5;5;1;58;3;2;2;4","35;5;0;7;1;4;1;0;7;3;1;5;1;0;1;4;5;3;2;1;2;0;4;3;2;3"
49,10,False,"Al Aluminum",1.42,"11;24",62,"0;43;1;17;5;2","9;1;0;3;5;1;5;0;1;1;1;0;1;2;5;1"
49,11,False,"Ca Calcium",8.37,"12;21",29,"0;11;1;16;5;2","4;0;1;1;5;1;5;1;1;1;5;1"
49,12,False,"Refractive Index",1.52,"13;18",18,"0;7;1;9;5;2","2;1;5;1;0;5;1"
49,13,False,"Mg Magnesium",3.54,"14;17",4,"0;1;5;2;1;1","2;1;5;1;0;5;1"
49,14,False,"Al Aluminum",1.17,"15;16",3,"5;2;1;1","2;1;5;1;0;5;1"
49,15,True,"","","",1,"1;1","0"
49,16,True,"","","",2,"5;2","2;1;5;1;0;5;1"
49,17,True,"","","",1,"0;1","0"
49,18,False,"Mg Magnesium",3.79,"19;20",14,"0;6;1;8","0"
49,19,True,"","","",8,"1;8","0"
49,20,True,"","","",6,"0;6","0"
49,21,False,"Mg Magnesium",3.66,"22;23",11,"0;4;1;7","2;0;1;1;5;1;1"
49,22,True,"","","",7,"1;7","2;0;1;1;5;1;1"
49,23,True,"","","",4,"0;4","0"
49,24,False,"Refractive Index",1.52,"25;26",33,"0;32;1;1","5;1;0;3;5;0;1;0;1;1"
49,25,True,"","","",1,"1;1","1;0;1;1"
49,26,True,"","","",32,"0;32","4;1;0;3;5;0;1"
49,27,False,"Mg Magnesium",2.54,"28;35",70,"0;20;5;3;1;41;3;2;2;4","26;5;0;6;1;3;1;0;4;3;1;0;1;2;5;2;2;1;2;0;4;3;2;3"
49,28,False,"Na Sodium",14.88,"29;34",13,"3;1;0;8;2;4","8;2;0;4;0;2;1;3;2;3"
49,29,False,"Mg Magnesium",0.50,"30;33",12,"0;8;2;4","8;2;0;4;0;2;1;3;2;3"
49,30,False,"Fe Iron",0.05,"31;32",8,"0;4;2;4","5;2;0;1;0;2;1;3;2;3"
49,31,True,"","","",4,"2;4","4;0;2;1;3;2;3"
49,32,True,"","","",4,"0;4","1;2;0;1"
49,33,True,"","","",4,"0;4","3;2;0;3"
49,34,True,"","","",1,"3;1","0"
49,35,False,"Na Sodium",12.36,"36;37",57,"0;12;5;3;1;41;3;1","18;5;0;6;1;3;1;0;4;3;1;0;1;2;5;2"
49,36,True,"","","",1,"5;1","2;0;5;2"
49,37,False,"Mg Magnesium",3.35,"38;49",56,"0;12;5;2;1;41;3;1","16;5;0;6;1;3;1;0;4;3;1;0;1;2"
49,38,False,"Mg Magnesium",3.33,"39;46",12,"5;1;3;1;0;6;1;4","3;1;3;1;0;1;0;1;1"
49,39,False,"Si Silicon",72.88,"40;43",10,"0;6;1;4","2;1;0;1;0;1;1"
49,40,False,"Na Sodium",13.62,"41;42",5,"0;2;1;3","0"
49,41,True,"","","",3,"1;3","0"
49,42,True,"","","",2,"0;2","0"
49,43,False,"K Potassium",0.54,"44;45",5,"0;4;1;1","2;1;0;1;0;1;1"
49,44,True,"","","",1,"1;1","1;0;1;1"
49,45,True,"","","",4,"0;4","1;1;0;1"
49,46,False,"Ca Calcium",8.91,"47;48",2,"5;1;3;1","1;1;3;1"
49,47,True,"","","",1,"3;1","1;1;3;1"
49,48,True,"","","",1,"5;1","0"
49,49,False,"Fe Iron",0.33,"50;67",44,"0;6;5;1;1;37","13;5;0;6;1;3;1;0;3;0;1;1"
49,50,False,"Fe Iron",0.23,"51;64",43,"5;1;1;37;0;5","12;1;0;3;5;0;5;1;3;0;1;1"
49,51,False,"Refractive Index",1.52,"52;53",41,"0;5;1;36","12;1;0;3;5;0;5;1;3;0;1;1"
49,52,True,"","","",1,"0;1","4;1;0;1;5;0;3"
49,53,False,"Fe Iron",0.11,"54;59",40,"0;4;1;36","8;1;0;2;5;0;2;1;3;0;1;1"
49,54,False,"Al Aluminum",1.40,"55;56",31,"0;1;1;30","6;5;0;2;1;3;0;1;1"
49,55,True,"","","",29,"1;29","4;0;1;1;5;1;3"
49,56,False,"Ca Calcium",8.57,"57;58",2,"0;1;1;1","2;5;0;2"
49,57,True,"","","",1,"1;1","0"
49,58,True,"","","",1,"0;1","2;5;0;2"
49,59,False,"Mg Magnesium",3.60,"60;61",9,"0;3;1;6","2;1;0;2"
49,60,True,"","","",5,"1;5","0"
49,61,False,"Si Silicon",72.01,"62;63",4,"0;3;1;1","2;1;0;2"
49,62,True,"","","",1,"1;1","0"
49,63,True,"","","",3,"0;3","2;1;0;2"
49,64,False,"Ba Barium",0.08,"65;66",2,"5;1;1;1","0"
49,65,True,"","","",1,"1;1","0"
49,66,True,"","","",1,"5;1","0"
49,67,True,"","","",1,"0;1","1;5;0;1"
49,68,False,"Mg Magnesium",1.91,"69;76",10,"3;5;0;1;2;4","2;0;3;1;2;3;1"
49,69,False,"Ca Calcium",6.70,"70;71",7,"0;1;2;4;3;2","0"
49,70,True,"","","",1,"3;1","0"
49,71,False,"Ca Calcium",11.47,"72;75",6,"0;1;2;4;3;1","0"
49,72,False,"Al Aluminum",1.68,"73;74",5,"2;4;3;1","0"
49,73,True,"","","",1,"3;1","0"
49,74,True,"","","",4,"2;4","0"
49,75,True,"","","",1,"0;1","0"
49,76,True,"","","",3,"3;3","2;0;3;1;2;3;1"
50,0,False,"Na Sodium",14.22,"1;58",181,"3;22;0;66;1;63;4;7;5;15;2;8","33;0;3;1;1;4;5;2;2;3;4;5;1;0;1;5;1;1;0;1;3;1;1;5;5;2;1;1;5;3;0;4;2;0;5"
50,1,False,"Refractive Index",1.52,"2;21",151,"1;61;5;14;0;64;4;3;2;8;3;1","31;5;1;1;0;1;3;1;1;5;5;2;1;1;5;3;0;4;0;1;4;5;2;2;3;2;0;5;4;0;1"
50,2,False,"Ca Calcium",8.30,"3;12",51,"0;34;1;5;5;7;2;4;3;1","11;5;0;1;0;5;1;2;2;3;5;5;2;1;1;0;1"
50,3,False,"Mg Magnesium",3.26,"4;7",39,"0;32;1;3;3;1;2;3","1;1;0;1"
50,4,False,"Si Silicon",71.35,"5;6",4,"3;1;2;3","0"
50,5,True,"","","",3,"2;3","0"
50,6,True,"","","",1,"3;1","0"
50,7,False,"Fe Iron",0.16,"8;9",35,"0;32;1;3","1;1;0;1"
50,8,True,"","","",29,"0;29","1;1;0;1"
50,9,False,"Refractive Index",1.52,"10;11",6,"0;3;1;3","0"
50,10,True,"","","",3,"1;3","0"
50,11,True,"","","",3,"0;3","0"
50,12,False,"Si Silicon",72.72,"13;14",12,"0;2;1;2;5;7;2;1","10;5;0;1;0;5;1;2;2;3;5;5;2;1"
50,13,True,"","","",6,"5;6","1;3;5;1"
50,14,False,"Mg Magnesium",3.41,"15;18",6,"0;2;1;2;5;1;2;1","9;5;0;1;0;5;1;2;2;3;5;4;2;1"
50,15,False,"Na Sodium",12.95,"16;17",2,"5;1;2;1","8;0;5;1;2;2;3;5;4;2;1"
50,16,True,"","","",1,"2;1","3;0;2;2;3;2;1"
50,17,True,"","","",1,"5;1","5;0;5;1;3;5;4"
50,18,False,"Al Aluminum",1.24,"19;20",4,"0;2;1;2","1;5;0;1"
50,19,True,"","","",2,"1;2","0"
50,20,True,"","","",2,"0;2","1;5;0;1"
50,21,False,"Mg Magnesium",3.24,"22;35",100,"1;56;5;7;0;30;4;3;2;4","20;5;1;1;3;1;1;1;5;3;0;3;0;1;4;5;1;2;1;2;0;5;4;0;1"
50,22,False,"Mg Magnesium",1.48,"23;24",26,"0;16;4;3;2;4;1;3","8;0;2;1;1;0;1;2;0;5;4;0;1"
50,23,True,"","","",10,"0;10","6;2;0;5;4;0;1"
50,24,False,"Na Sodium",13.78,"25;32",16,"0;6;4;3;2;4;1;3","2;0;2;1;1;0;1"
50,25,False,"Refractive Index",1.52,"26;29",11,"2;4;0;4;1;3","2;0;2;1;1;0;1"
50,26,False,"Na Sodium",13.05,"27;28",6,"1;3;0;3","1;1;0;1"
50,27,True,"","","",3,"0;3","1;1;0;1"
50,28,True,"","","",3,"1;3","0"
50,29,False,"Al Aluminum",1.49,"30;31",5,"2;4;0;1","1;0;2;1"
50,30,True,"","","",1,"0;1","0"
50,31,True,"","","",4,"2;4","1;0;2;1"
50,32,False,"Ca Calcium",10.71,"33;34",5,"0;2;4;3","0"
50,33,True,"","","",3,"4;3","0"
50,34,True,"","","",2,"0;2","0"
50,35,False,"Refractive Index",1.52,"36;41",74,"1;53;5;7;0;14","12;5;1;1;3;1;1;1;5;3;0;2;0;1;4;5;1"
50,36,False,"Si Silicon",72.29,"37;38",36,"5;4;1;32","4;1;5;1;0;1;2;5;1"
50,37,True,"","","",2,"5;2","1;0;5;1"
50,38,False,"Na Sodium",13.56,"39;40",34,"5;2;1;32","3;1;5;1;0;1;2"
50,39,True,"","","",32,"1;32","2;0;1;2"
50,40,True,"","","",2,"5;2","1;1;5;1"
50,41,False,"Ca Calcium",8.72,"42;47",38,"1;21;5;3;0;14","8;5;1;1;3;1;1;1;5;2;0;2;0;1;2"
50,42,False,"Ca Calcium",8.31,"43;46",13,"0;12;1;1","4;1;0;2;0;1;2"
50,43,False,"K Potassium",0.54,"44;45",3,"1;1;0;2","2;0;1;2"
50,44,True,"","","",2,"0;2","0"
50,45,True,"","","",1,"1;1","2;0;1;2"
50,46,True,"","","",10,"0;10","2;1;0;2"
50,47,False,"Refractive Index",1.52,"48;51",25,"1;20;5;3;0;2","4;5;1;1;3;1;1;1;5;2"
50,48,False,"Na Sodium",13.18,"49;50",3,"5;1;0;2","1;1;5;1"
50,49,True,"","","",2,"0;2","0"
50,50,True,"","","",1,"5;1","1;1;5;1"
50,51,False,"Si Silicon",71.47,"52;53",22,"1;20;5;2","3;5;1;1;3;1;1;1;5;1"
50,52,True,"","","",1,"5;1","1;1;5;1"
50,53,False,"Al Aluminum",0.64,"54;57",21,"1;20;5;1","2;5;1;1;3;1;1"
50,54,False,"Refractive Index",1.52,"55;56",4,"1;3;5;1","0"
50,55,True,"","","",1,"5;1","0"
50,56,True,"","","",3,"1;3","0"
50,57,True,"","","",17,"1;17","2;5;1;1;3;1;1"
50,58,False,"Al Aluminum",1.77,"59;68",30,"3;21;0;2;1;2;4;4;5;1","2;0;3;1;4;5;1"
50,59,False,"K Potassium",0.01,"60;63",10,"0;2;3;1;1;2;4;4;5;1","1;4;5;1"
50,60,False,"Si Silicon",72.49,"61;62",5,"4;4;5;1","1;4;5;1"
50,61,True,"","","",1,"5;1","1;4;5;1"
50,62,True,"","","",4,"4;4","0"
50,63,False,"Fe Iron",0.04,"64;67",5,"0;2;3;1;1;2","0"
50,64,False,"Refractive Index",1.52,"65;66",3,"3;1;1;2","0"
50,65,True,"","","",2,"1;2","0"
50,66,True,"","","",1,"3;1","0"
50,67,True,"","","",2,"0;2","0"
50,68,True,"","","",20,"3;20","1;0;3;1"
51,0,False,"Ba Barium",0.40,"1;72",180,"3;27;2;8;0;68;1;59;5;12;4;6","34;1;3;1;0;5;5;5;0;2;2;1;3;5;2;4;1;3;2;1;5;1;2;0;4;5;1;5;0;2;1;3;4;5;1;0;2"
51,1,False,"Fe Iron",0.11,"2;57",154,"0;68;1;59;5;12;4;6;2;7;3;2","31;1;0;5;5;5;2;0;4;5;1;0;1;3;5;2;2;1;4;1;5;0;2;1;3;3;5;1;4;5;1;0;2"
51,2,False,"Al Aluminum",1.42,"3;42",118,"5;10;4;6;2;7;1;48;0;45;3;2","22;2;5;1;0;2;3;5;1;0;2;1;1;2;4;1;5;1;1;0;1;5;5;5;0;1;1;3;4;5;1;0;2"
51,3,False,"Mg Magnesium",1.91,"4;9",73,"1;46;5;8;3;2;0;16;2;1","13;1;5;5;0;5;1;1;1;5;1;3;4;5;1;0;2"
51,4,False,"Al Aluminum",1.38,"5;8",9,"2;1;3;1;0;7","2;4;0;2"
51,5,False,"K Potassium",1.52,"6;7",8,"3;1;0;7","2;4;0;2"
51,6,True,"","","",7,"0;7","2;4;0;2"
51,7,True,"","","",1,"3;1","0"
51,8,True,"","","",1,"2;1","0"
51,9,False,"Ca Calcium",8.53,"10;21",64,"1;46;5;8;3;1;0;9","11;1;5;5;0;5;1;1;1;5;1;3;4;5;1"
51,10,False,"Mg Magnesium",3.75,"11;20",26,"0;8;1;16;5;2","1;5;1;1"
51,11,False,"K Potassium",0.64,"12;19",20,"0;2;1;16;5;2","1;5;1;1"
51,12,False,"Refractive Index",1.52,"13;14",19,"1;16;0;1;5;2","1;5;1;1"
51,13,True,"","","",2,"5;2","0"
51,14,False,"Al Aluminum",1.16,"15;18",17,"1;16;0;1","1;5;1;1"
51,15,False,"Ca Calcium",8.48,"16;17",4,"0;1;1;3","0"
51,16,True,"","","",3,"1;3","0"
51,17,True,"","","",1,"0;1","0"
51,18,True,"","","",13,"1;13","1;5;1;1"
51,19,True,"","","",1,"0;1","0"
51,20,True,"","","",6,"0;6","0"
51,21,False,"K Potassium",0.53,"22;31",38,"1;30;5;6;3;1;0;1","10;1;5;5;0;5;1;1;1;5;1;2;4;5;1"
51,22,False,"Ca Calcium",8.82,"23;24",19,"0;1;1;14;5;4","7;0;1;1;5;1;2;4;5;1;1;5;3"
51,23,True,"","","",3,"5;3","3;1;5;3"
51,24,False,"K Potassium",0.01,"25;28",16,"0;1;1;14;5;1","4;0;1;1;5;1;2;4;5;1"
51,25,False,"Refractive Index",1.52,"26;27",2,"1;1;5;1","1;4;5;1"
51,26,True,"","","",1,"5;1","1;4;5;1"
51,27,True,"","","",1,"1;1","0"
51,28,False,"Ca Calcium",10.83,"29;30",14,"0;1;1;13","3;0;1;1;5;1;2"
51,29,True,"","","",13,"1;13","3;0;1;1;5;1;2"
51,30,True,"","","",1,"0;1","0"
51,31,False,"Ca Calcium",8.54,"32;33",19,"1;16;5;2;3;1","3;1;5;2;0;5;1"
51,32,True,"","","",1,"5;1","1;1;5;1"
51,33,False,"Mg Magnesium",3.56,"34;39",18,"1;16;5;1;3;1","2;1;5;1;0;5;1"
51,34,False,"Mg Magnesium",3.34,"35;38",14,"1;13;3;1","0"
51,35,False,"Mg Magnesium",3.33,"36;37",4,"3;1;1;3","0"
51,36,True,"","","",3,"1;3","0"
51,37,True,"","","",1,"3;1","0"
51,38,True,"","","",10,"1;10","0"
51,39,False,"Si Silicon",72.81,"40;41",4,"1;3;5;1","2;1;5;1;0;5;1"
51,40,True,"","","",1,"5;1","2;1;5;1;0;5;1"
51,41,True,"","","",3,"1;3","0"
51,42,False,"Ca Calcium",8.80,"43;52",45,"5;2;4;6;2;6;1;2;0;29","9;2;5;1;0;2;3;5;1;0;2;1;1;1;4;1;1;0;1;5;0;1"
51,43,False,"Al Aluminum",1.53,"44;45",32,"1;2;4;1;0;29","6;0;1;1;4;1;2;0;2;1;0;1;5;0;1"
51,44,True,"","","",14,"0;14","2;1;0;1;5;0;1"
51,45,False,"Na Sodium",13.48,"46;49",18,"1;2;4;1;0;15","4;0;1;1;4;1;2;0;2"
51,46,False,"Refractive Index",1.52,"47;48",16,"1;1;0;15","2;2;0;2"
51,47,True,"","","",15,"0;15","2;2;0;2"
51,48,True,"","","",1,"1;1","0"
51,49,False,"Ca Calcium",7.69,"50;51",2,"1;1;4;1","2;0;1;1;4;1"
51,50,True,"","","",1,"4;1","1;0;4;1"
51,51,True,"","","",1,"1;1","1;0;1;1"
51,52,False,"Na Sodium",13.30,"53;54",13,"5;2;4;5;2;6","3;2;5;1;3;5;1;0;2;1"
51,53,True,"","","",6,"2;6","1;0;2;1"
51,54,False,"K Potassium",0.28,"55;56",7,"5;2;4;5","2;2;5;1;3;5;1"
51,55,True,"","","",5,"4;5","0"
51,56,True,"","","",2,"5;2","2;2;5;1;3;5;1"
51,57,False,"K Potassium",0.29,"58;63",36,"0;23;1;11;5;2","9;1;0;4;2;0;2;0;1;1;5;1;5;0;1"
51,58,False,"K Potassium",0.14,"59;60",7,"1;3;5;2;0;2","3;0;5;1;1;0;1;2;0;1"
51,59,True,"","","",2,"0;2","2;1;0;1;2;0;1"
51,60,False,"Ca Calcium",9.48,"61;62",5,"1;3;5;2","1;0;5;1"
51,61,True,"","","",2,"5;2","1;0;5;1"
51,62,True,"","","",3,"1;3","0"
51,63,False,"Refractive Index",1.52,"64;71",29,"0;21;1;8","6;1;0;3;2;0;1;0;1;1;5;0;1"
51,64,False,"Refractive Index",1.52,"65;70",14,"1;8;0;6","4;0;1;1;1;0;2;5;0;1"
51,65,False,"Si Silicon",73.10,"66;67",8,"0;6;1;2","3;1;0;2;5;0;1"
51,66,True,"","","",5,"0;5","3;1;0;2;5;0;1"
51,67,False,"Refractive Index",1.52,"68;69",3,"0;1;1;2","0"
51,68,True,"","","",2,"1;2","0"
51,69,True,"","","",1,"0;1","0"
51,70,True,"","","",6,"1;6","1;0;1;1"
51,71,True,"","","",15,"0;15","2;1;0;1;2;0;1"
51,72,False,"Si Silicon",70.57,"73;74",26,"3;25;2;1","3;1;3;1;0;2;1;3;2;1"
51,73,True,"","","",1,"2;1","2;0;2;1;3;2;1"
51,74,True,"","","",25,"3;25","1;1;3;1"
52,0,False,"Na Sodium",14.22,"1;78",187,"4;5;3;27;0;69;1;63;5;12;2;11","27;0;3;2;5;2;1;3;4;3;2;1;1;2;1;1;0;4;4;1;5;1;3;1;5;1;3;0;2;3;0;1;1;1;2;3;2"
52,1,False,"Al Aluminum",1.41,"2;45",162,"5;12;0;68;4;3;3;6;2;11;1;62","20;0;5;2;1;3;4;2;1;1;0;3;4;1;5;1;3;1;3;0;1;1;1;5;0;2;1;2;2;3;2"
52,2,False,"Ca Calcium",10.42,"3;42",97,"2;1;0;27;1;58;5;9;4;1;3;1","11;0;1;2;5;1;5;1;2;0;1;3;1;1;1;4;1;5;1;0;1;3;1"
52,3,False,"Si Silicon",72.92,"4;37",87,"1;58;0;18;5;9;4;1;3;1","11;0;1;2;5;1;5;1;2;0;1;3;1;1;1;4;1;5;1;0;1;3;1"
52,4,False,"Mg Magnesium",3.82,"5;34",58,"0;16;1;31;5;9;4;1;3;1","6;1;4;1;5;1;0;1;3;1;5;0;1;0;5;1"
52,5,False,"Refractive Index",1.52,"6;13",47,"1;28;5;9;4;1;0;8;3;1","6;1;4;1;5;1;0;1;3;1;5;0;1;0;5;1"
52,6,False,"Al Aluminum",1.22,"7;8",8,"0;2;5;5;1;1","2;5;0;1;0;5;1"
52,7,True,"","","",1,"1;1","0"
52,8,False,"Refractive Index",1.52,"9;10",7,"0;2;5;5","2;5;0;1;0;5;1"
52,9,True,"","","",3,"5;3","1;0;5;1"
52,10,False,"Si Silicon",72.68,"11;12",4,"0;2;5;2","1;5;0;1"
52,11,True,"","","",2,"5;2","0"
52,12,True,"","","",2,"0;2","1;5;0;1"
52,13,False,"Na Sodium",13.61,"14;23",39,"1;27;5;4;4;1;0;6;3;1","4;1;4;1;5;1;0;1;3;1"
52,14,False,"K Potassium",0.59,"15;20",25,"0;6;3;1;1;18","2;1;0;1;3;1"
52,15,False,"Ca Calcium",8.56,"16;19",21,"1;18;0;3","0"
52,16,False,"Refractive Index",1.52,"17;18",7,"0;3;1;4","0"
52,17,True,"","","",4,"1;4","0"
52,18,True,"","","",3,"0;3","0"
52,19,True,"","","",14,"1;14","0"
52,20,False,"Mg Magnesium",3.48,"21;22",4,"0;3;3;1","2;1;0;1;3;1"
52,21,True,"","","",1,"3;1","1;1;3;1"
52,22,True,"","","",3,"0;3","1;1;0;1"
52,23,False,"Refractive Index",1.52,"24;33",14,"1;9;5;4;4;1","2;1;4;1;5;1"
52,24,False,"K Potassium",0.37,"25;32",9,"1;4;5;4;4;1","2;1;4;1;5;1"
52,25,False,"Na Sodium",13.72,"26;27",6,"5;4;1;1;4;1","2;1;4;1;5;1"
52,26,True,"","","",2,"5;2","1;1;5;1"
52,27,False,"Refractive Index",1.52,"28;31",4,"5;2;1;1;4;1","1;1;4;1"
52,28,False,"Al Aluminum",1.26,"29;30",2,"1;1;4;1","1;1;4;1"
52,29,True,"","","",1,"4;1","1;1;4;1"
52,30,True,"","","",1,"1;1","0"
52,31,True,"","","",2,"5;2","0"
52,32,True,"","","",3,"1;3","0"
52,33,True,"","","",5,"1;5","0"
52,34,False,"Al Aluminum",1.15,"35;36",11,"0;8;1;3","0"
52,35,True,"","","",3,"1;3","0"
52,36,True,"","","",8,"0;8","0"
52,37,False,"Al Aluminum",1.10,"38;41",29,"1;27;0;2","5;0;1;2;5;1;2;3;1;1"
52,38,False,"Na Sodium",13.07,"39;40",3,"1;1;0;2","1;5;1;1"
52,39,True,"","","",2,"0;2","0"
52,40,True,"","","",1,"1;1","1;5;1;1"
52,41,True,"","","",26,"1;26","4;0;1;2;5;1;1;3;1;1"
52,42,False,"Al Aluminum",1.38,"43;44",10,"2;1;0;9","0"
52,43,True,"","","",9,"0;9","0"
52,44,True,"","","",1,"2;1","0"
52,45,False,"Ca Calcium",8.80,"46;65",65,"5;3;0;41;4;2;3;5;2;10;1;4","9;0;5;1;1;1;4;2;1;1;0;2;3;0;1;5;0;1;2;3;2"
52,46,False,"Refractive Index",1.52,"47;52",43,"0;36;1;4;5;1;3;1;2;1","7;1;0;2;3;0;1;5;0;1;2;3;2;0;1;1"
52,47,False,"K Potassium",1.72,"48;51",3,"3;1;1;1;2;1","3;2;3;2;0;1;1"
52,48,False,"Refractive Index",1.52,"49;50",2,"1;1;2;1","1;0;1;1"
52,49,True,"","","",1,"2;1","0"
52,50,True,"","","",1,"1;1","1;0;1;1"
52,51,True,"","","",1,"3;1","2;2;3;2"
52,52,False,"Ca Calcium",8.33,"53;58",40,"0;36;1;3;5;1","4;1;0;2;3;0;1;5;0;1"
52,53,False,"Na Sodium",12.80,"54;57",31,"0;30;1;1","1;1;0;1"
52,54,False,"Fe Iron",0.17,"55;56",4,"1;1;0;3","0"
52,55,True,"","","",3,"0;3","0"
52,56,True,"","","",1,"1;1","0"
52,57,True,"","","",27,"0;27","1;1;0;1"
52,58,False,"Si Silicon",72.83,"59;64",9,"0;6;1;2;5;1","3;1;0;1;3;0;1;5;0;1"
52,59,False,"Si Silicon",72.62,"60;63",5,"1;2;5;1;0;2","1;5;0;1"
52,60,False,"K Potassium",0.59,"61;62",3,"5;1;0;2","1;5;0;1"
52,61,True,"","","",2,"0;2","1;5;0;1"
52,62,True,"","","",1,"5;1","0"
52,63,True,"","","",2,"1;2","0"
52,64,True,"","","",4,"0;4","2;1;0;1;3;0;1"
52,65,False,"Mg Magnesium",1.98,"66;73",22,"5;2;0;5;4;2;3;4;2;9","2;0;5;1;4;2;1"
52,66,False,"Al Aluminum",2.36,"67;72",16,"3;4;0;3;2;9","1;4;2;1"
52,67,False,"Si Silicon",71.97,"68;69",12,"0;3;2;9","1;4;2;1"
52,68,True,"","","",2,"0;2","0"
52,69,False,"Ca Calcium",12.43,"70;71",10,"0;1;2;9","1;4;2;1"
52,70,True,"","","",9,"2;9","1;4;2;1"
52,71,True,"","","",1,"0;1","0"
52,72,True,"","","",4,"3;4","0"
52,73,False,"K Potassium",0.25,"74;75",6,"5;2;0;2;4;2","1;0;5;1"
52,74,True,"","","",2,"4;2","0"
52,75,False,"K Potassium",0.54,"76;77",4,"5;2;0;2","1;0;5;1"
52,76,True,"","","",2,"0;2","0"
52,77,True,"","","",2,"5;2","1;0;5;1"
52,78,False,"Al Aluminum",1.15,"79;84",25,"4;2;3;21;0;1;1;1","7;0;3;2;4;3;2;1;1;1;0;1;5;1;1"
52,79,False,"K Potassium",0.07,"80;83",3,"0;1;4;1;1;1","3;1;0;1;5;1;1;4;1;1"
52,80,False,"Ca Calcium",10.11,"81;82",2,"4;1;1;1","2;5;1;1;4;1;1"
52,81,True,"","","",1,"1;1","2;5;1;1;4;1;1"
52,82,True,"","","",1,"4;1","0"
52,83,True,"","","",1,"0;1","1;1;0;1"
52,84,False,"Na Sodium",14.95,"85;86",22,"4;1;3;21","4;0;3;2;4;3;2"
52,85,True,"","","",18,"3;18","4;0;3;2;4;3;2"
52,86,False,"Ca Calcium",9.39,"87;88",4,"4;1;3;3","0"
52,87,True,"","","",3,"3;3","0"
52,88,True,"","","",1,"4;1","0"
53,0,False,"Al Aluminum",1.79,"1;66",165,"3;26;2;5;0;60;1;53;5;14;4;7","49;0;3;2;2;4;5;4;1;6;4;3;1;0;1;3;2;1;0;1;4;1;2;0;7;4;1;1;0;9;5;7;3;1;5;1;3"
53,1,False,"Mg Magnesium",2.78,"2;15",133,"0;56;1;53;5;14;2;1;3;2;4;7","42;0;5;4;1;6;2;3;1;0;9;5;7;3;1;5;1;3;3;0;1;4;1;2;0;5;4;1;4;0;1"
53,2,False,"Al Aluminum",1.10,"3;8",20,"0;10;2;1;3;2;4;7","12;2;0;5;4;1;0;2;3;1;3;1;3;4;1;4;0;1"
53,3,False,"Al Aluminum",0.62,"4;7",8,"0;7;4;1","1;4;0;1"
53,4,False,"Ca Calcium",11.11,"5;6",2,"4;1;0;1","1;4;0;1"
53,5,True,"","","",1,"0;1","1;4;0;1"
53,6,True,"","","",1,"4;1","0"
53,7,True,"","","",6,"0;6","0"
53,8,False,"K Potassium",0.16,"9;10",12,"0;3;2;1;3;2;4;6","11;2;0;5;4;1;0;2;3;1;3;1;3;4;1"
53,9,True,"","","",6,"4;6","2;2;4;1;3;4;1"
53,10,False,"Al Aluminum",1.35,"11;12",6,"0;3;2;1;3;2","9;2;0;5;0;2;3;1;3;1"
53,11,True,"","","",2,"3;2","1;1;3;1"
53,12,False,"Al Aluminum",1.51,"13;14",4,"0;3;2;1","8;2;0;5;0;2;3"
53,13,True,"","","",1,"2;1","3;0;2;3"
53,14,True,"","","",3,"0;3","5;2;0;5"
53,15,False,"Ca Calcium",8.32,"16;27",113,"0;46;1;53;5;14","30;0;5;4;1;6;1;0;9;5;7;5;1;3;3;0;1"
53,16,False,"Al Aluminum",1.39,"17;22",42,"1;9;0;33","5;0;1;2;1;0;3"
53,17,False,"Mg Magnesium",3.56,"18;19",13,"0;6;1;7","1;1;0;1"
53,18,True,"","","",2,"0;2","0"
53,19,False,"Mg Magnesium",3.72,"20;21",11,"0;4;1;7","1;1;0;1"
53,20,True,"","","",7,"1;7","0"
53,21,True,"","","",4,"0;4","1;1;0;1"
53,22,False,"Refractive Index",1.52,"23;24",29,"1;2;0;27","4;0;1;2;1;0;2"
53,23,True,"","","",1,"1;1","1;0;1;1"
53,24,False,"Fe Iron",0.25,"25;26",28,"1;1;0;27","3;0;1;1;1;0;2"
53,25,True,"","","",27,"0;27","2;1;0;2"
53,26,True,"","","",1,"1;1","1;0;1;1"
53,27,False,"Al Aluminum",1.51,"28;61",71,"0;13;1;44;5;14","25;0;5;4;1;4;1;0;6;5;7;5;1;3;3;0;1"
53,28,False,"Ca Calcium",8.34,"29;32",65,"5;10;0;12;1;43","23;0;5;2;1;4;1;0;6;5;7;5;1;3;3;0;1"
53,29,False,"Mg Magnesium",3.70,"30;31",3,"0;1;5;2","0"
53,30,True,"","","",2,"5;2","0"
53,31,True,"","","",1,"0;1","0"
53,32,False,"Fe Iron",0.34,"33;60",62,"5;8;0;11;1;43","23;0;5;2;1;4;1;0;6;5;7;5;1;3;3;0;1"
53,33,False,"Si Silicon",72.76,"34;51",61,"0;11;5;7;1;43","22;1;0;6;5;7;0;5;1;1;4;5;1;3;3;0;1"
53,34,False,"Refractive Index",1.52,"35;46",34,"0;9;1;21;5;4","11;3;0;1;0;1;1;1;0;3;5;4;5;1;2"
53,35,False,"Al Aluminum",0.94,"36;37",18,"0;7;1;7;5;4","9;1;0;3;5;4;5;1;2"
53,36,True,"","","",3,"5;3","1;1;5;1"
53,37,False,"Mg Magnesium",3.59,"38;45",15,"0;7;1;7;5;1","8;1;0;3;5;3;5;1;2"
53,38,False,"Al Aluminum",1.30,"39;42",9,"1;7;0;1;5;1","5;5;1;2;1;5;3"
53,39,False,"Fe Iron",0.08,"40;41",3,"1;2;5;1","3;1;5;3"
53,40,True,"","","",1,"5;1","3;1;5;3"
53,41,True,"","","",2,"1;2","0"
53,42,False,"Mg Magnesium",3.46,"43;44",6,"1;5;0;1","2;5;1;2"
53,43,True,"","","",1,"0;1","0"
53,44,True,"","","",5,"1;5","2;5;1;2"
53,45,True,"","","",6,"0;6","3;1;0;3"
53,46,False,"Ca Calcium",10.85,"47;50",16,"0;2;1;14","2;3;0;1;0;1;1"
53,47,False,"K Potassium",0.39,"48;49",15,"0;1;1;14","2;3;0;1;0;1;1"
53,48,True,"","","",14,"1;14","1;0;1;1"
53,49,True,"","","",1,"0;1","1;3;0;1"
53,50,True,"","","",1,"0;1","0"
53,51,False,"Si Silicon",73.24,"52;59",27,"0;2;5;3;1;22","11;1;0;3;5;3;0;5;1;1;3;5;1;1"
53,52,False,"Mg Magnesium",3.64,"53;58",25,"5;3;1;22","8;1;5;3;0;5;1;1;3;5;1;1"
53,53,False,"K Potassium",0.53,"54;57",23,"1;22;5;1","5;0;1;3;5;1;1;1;5;1"
53,54,False,"Fe Iron",0.05,"55;56",2,"1;1;5;1","1;1;5;1"
53,55,True,"","","",1,"5;1","1;1;5;1"
53,56,True,"","","",1,"1;1","0"
53,57,True,"","","",21,"1;21","4;0;1;3;5;1;1"
53,58,True,"","","",2,"5;2","3;1;5;2;0;5;1"
53,59,True,"","","",2,"0;2","3;1;0;3"
53,60,True,"","","",1,"5;1","1;0;5;1"
53,61,False,"Mg Magnesium",3.50,"62;63",6,"0;1;1;1;5;4","2;0;5;2"
53,62,True,"","","",4,"5;4","2;0;5;2"
53,63,False,"Fe Iron",0.09,"64;65",2,"0;1;1;1","0"
53,64,True,"","","",1,"1;1","0"
53,65,True,"","","",1,"0;1","0"
53,66,False,"Na Sodium",13.34,"67;72",32,"3;24;2;4;0;4","7;0;3;2;2;1;4;3;1;3;2;1;2;0;2"
53,67,False,"Ca Calcium",11.50,"68;71",7,"0;4;2;3","3;0;2;1;2;0;2"
53,68,False,"Al Aluminum",2.02,"69;70",5,"2;3;0;2","3;0;2;1;2;0;2"
53,69,True,"","","",2,"0;2","2;2;0;2"
53,70,True,"","","",3,"2;3","1;0;2;1"
53,71,True,"","","",2,"0;2","0"
53,72,False,"Si Silicon",70.57,"73;74",25,"3;24;2;1","4;0;3;2;4;3;1;3;2;1"
53,73,True,"","","",1,"2;1","1;3;2;1"
53,74,True,"","","",24,"3;24","3;0;3;2;4;3;1"
54,0,False,"Ba Barium",0.28,"1;64",177,"3;27;0;57;1;65;5;13;4;5;2;10","37;2;0;2;3;1;3;0;1;2;1;1;0;5;0;1;14;5;1;3;2;2;2;5;1;2;0;2;4;0;4"
54,1,False,"Mg Magnesium",2.61,"2;13",150,"0;56;5;13;1;64;3;2;4;5;2;10","35;1;0;5;0;1;14;5;1;3;2;2;2;5;1;2;0;2;4;0;4;3;2;1;2;0;1;3;1"
54,2,False,"Si Silicon",72.22,"3;8",25,"4;5;0;9;2;10;3;1","10;4;0;4;0;2;2;3;1;3;2;1;2;0;1;3;1"
54,3,False,"Ca Calcium",9.81,"4;7",10,"0;7;2;2;3;1","3;2;0;1;3;1;0;3;1"
54,4,False,"K Potassium",3.49,"5;6",3,"2;2;3;1","2;0;3;1;2;3;1"
54,5,True,"","","",1,"3;1","2;0;3;1;2;3;1"
54,6,True,"","","",2,"2;2","0"
54,7,True,"","","",7,"0;7","1;2;0;1"
54,8,False,"Na Sodium",13.55,"9;10",15,"4;5;0;2;2;8","7;4;0;4;0;2;2;3;2;1"
54,9,True,"","","",8,"2;8","3;0;2;2;3;2;1"
54,10,False,"Mg Magnesium",1.21,"11;12",7,"4;5;0;2","4;4;0;4"
54,11,True,"","","",2,"0;2","4;4;0;4"
54,12,True,"","","",5,"4;5","0"
54,13,False,"Refractive Index",1.52,"14;33",125,"0;47;5;13;1;64;3;1","25;1;0;5;0;1;14;5;1;3;1;5;1;2;0;2"
54,14,False,"Si Silicon",72.69,"15;18",44,"0;33;1;5;5;6","9;0;1;6;1;0;1;5;0;2"
54,15,False,"Ca Calcium",8.18,"16;17",15,"5;5;0;10","0"
54,16,True,"","","",10,"0;10","0"
54,17,True,"","","",5,"5;5","0"
54,18,False,"Na Sodium",13.27,"19;30",29,"0;23;1;5;5;1","9;0;1;6;1;0;1;5;0;2"
54,19,False,"K Potassium",0.69,"20;27",26,"1;3;0;22;5;1","6;1;0;1;5;0;2;0;1;3"
54,20,False,"Na Sodium",12.82,"21;26",21,"0;18;1;2;5;1","6;1;0;1;5;0;2;0;1;3"
54,21,False,"K Potassium",0.60,"22;25",4,"1;2;0;1;5;1","3;0;1;3"
54,22,False,"Refractive Index",1.52,"23;24",2,"0;1;5;1","0"
54,23,True,"","","",1,"5;1","0"
54,24,True,"","","",1,"0;1","0"
54,25,True,"","","",2,"1;2","3;0;1;3"
54,26,True,"","","",17,"0;17","3;1;0;1;5;0;2"
54,27,False,"Fe Iron",0.12,"28;29",5,"1;1;0;4","0"
54,28,True,"","","",4,"0;4","0"
54,29,True,"","","",1,"1;1","0"
54,30,False,"K Potassium",0.62,"31;32",3,"0;1;1;2","3;0;1;3"
54,31,True,"","","",2,"1;2","3;0;1;3"
54,32,True,"","","",1,"0;1","0"
54,33,False,"Fe Iron",0.23,"34;61",81,"0;14;5;7;1;59;3;1","16;1;0;4;0;1;8;5;1;3;1;5;1;2"
54,34,False,"Ca Calcium",8.43,"35;42",75,"1;59;5;5;3;1;0;10","14;0;1;8;5;1;3;1;5;1;2;1;0;2"
54,35,False,"Refractive Index",1.52,"36;37",20,"0;9;1;11","0"
54,36,True,"","","",10,"1;10","0"
54,37,False,"Fe Iron",0.05,"38;41",10,"0;9;1;1","0"
54,38,False,"Al Aluminum",1.35,"39;40",5,"1;1;0;4","0"
54,39,True,"","","",4,"0;4","0"
54,40,True,"","","",1,"1;1","0"
54,41,True,"","","",5,"0;5","0"
54,42,False,"Al Aluminum",1.51,"43;58",55,"1;48;5;5;3;1;0;1","14;0;1;8;5;1;3;1;5;1;2;1;0;2"
54,43,False,"Na Sodium",14.01,"44;53",51,"1;47;5;2;3;1;0;1","12;0;1;7;3;1;5;1;2;1;0;2"
54,44,False,"Al Aluminum",1.25,"45;52",44,"1;42;3;1;0;1","12;0;1;7;3;1;5;1;2;1;0;2"
54,45,False,"K Potassium",0.59,"46;49",24,"1;22;3;1;0;1","10;0;1;5;3;1;5;1;2;1;0;2"
54,46,False,"Ca Calcium",8.58,"47;48",19,"1;18;0;1","7;0;1;3;5;1;2;1;0;2"
54,47,True,"","","",1,"0;1","2;1;0;2"
54,48,True,"","","",18,"1;18","5;0;1;3;5;1;2"
54,49,False,"K Potassium",0.61,"50;51",5,"1;4;3;1","3;0;1;2;3;1"
54,50,True,"","","",1,"3;1","1;0;3;1"
54,51,True,"","","",4,"1;4","2;0;1;2"
54,52,True,"","","",20,"1;20","2;0;1;2"
54,53,False,"Ca Calcium",9.32,"54;55",7,"1;5;5;2","0"
54,54,True,"","","",2,"1;2","0"
54,55,False,"Refractive Index",1.52,"56;57",5,"1;3;5;2","0"
54,56,True,"","","",2,"5;2","0"
54,57,True,"","","",3,"1;3","0"
54,58,False,"Mg Magnesium",3.45,"59;60",4,"1;1;5;3","2;0;1;1;5;1"
54,59,True,"","","",3,"5;3","1;0;5;1"
54,60,True,"","","",1,"1;1","1;0;1;1"
54,61,False,"K Potassium",0.39,"62;63",6,"0;4;5;2","2;1;0;2"
54,62,True,"","","",2,"5;2","0"
54,63,True,"","","",4,"0;4","2;1;0;2"
54,64,False,"Si Silicon",72.29,"65;70",27,"3;25;0;1;1;1","2;2;0;1;3;0;1"
54,65,False,"Na Sodium",14.80,"66;69",3,"3;1;0;1;1;1","2;2;0;1;3;0;1"
54,66,False,"Al Aluminum",1.71,"67;68",2,"0;1;1;1","2;2;0;1;3;0;1"
54,67,True,"","","",1,"1;1","0"
54,68,True,"","","",1,"0;1","2;2;0;1;3;0;1"
54,69,True,"","","",1,"3;1","0"
54,70,True,"","","",24,"3;24","0"
55,0,False,"Al Aluminum",1.78,"1;66",172,"0;56;2;11;3;28;1;61;5;15;4;1","42;0;3;4;1;9;5;6;4;1;4;3;2;2;1;1;1;5;4;1;0;8;3;1;2;0;1;5;1;5;1;1;0;1;3;5;1"
55,1,False,"Refractive Index",1.52,"2;23",133,"0;49;2;5;1;61;5;15;3;2;4;1","40;1;0;8;3;1;2;0;1;5;1;4;2;1;1;1;5;4;3;1;0;1;9;5;6;3;3;4;1;5;1;1;0;1;3;5;1"
55,2,False,"Mg Magnesium",3.41,"3;4",37,"5;7;1;4;0;26","12;1;0;2;5;0;1;0;1;1;5;5;4;5;2;3;5;1"
55,3,True,"","","",3,"5;3","8;0;5;5;4;5;2;3;5;1"
55,4,False,"Na Sodium",12.86,"5;10",34,"5;4;1;4;0;26","4;1;0;2;5;0;1;0;1;1"
55,5,False,"Si Silicon",72.95,"6;7",5,"1;2;0;1;5;2","1;0;1;1"
55,6,True,"","","",2,"5;2","0"
55,7,False,"Al Aluminum",1.50,"8;9",3,"1;2;0;1","1;0;1;1"
55,8,True,"","","",1,"0;1","0"
55,9,True,"","","",2,"1;2","1;0;1;1"
55,10,False,"Al Aluminum",1.75,"11;22",29,"5;2;1;2;0;25","3;1;0;2;5;0;1"
55,11,False,"Fe Iron",0.30,"12;21",28,"1;2;0;25;5;1","3;1;0;2;5;0;1"
55,12,False,"Ca Calcium",7.82,"13;16",27,"0;25;5;1;1;1","3;1;0;2;5;0;1"
55,13,False,"K Potassium",0.27,"14;15",2,"1;1;0;1","0"
55,14,True,"","","",1,"0;1","0"
55,15,True,"","","",1,"1;1","0"
55,16,False,"Si Silicon",72.69,"17;20",25,"0;24;5;1","3;1;0;2;5;0;1"
55,17,False,"K Potassium",0.60,"18;19",7,"0;6;5;1","0"
55,18,True,"","","",1,"5;1","0"
55,19,True,"","","",6,"0;6","0"
55,20,True,"","","",18,"0;18","3;1;0;2;5;0;1"
55,21,True,"","","",1,"1;1","0"
55,22,True,"","","",1,"5;1","0"
55,23,False,"Al Aluminum",1.42,"24;59",96,"0;23;2;5;1;57;5;8;3;2;4;1","28;1;0;6;3;1;2;0;1;5;1;4;2;1;1;1;5;2;3;1;0;1;8;5;1;3;3;4;1;5;1;1"
55,24,False,"Fe Iron",0.20,"25;52",82,"0;18;1;55;5;5;3;2;2;1;4;1","17;0;1;5;3;3;4;1;1;0;5;3;1;5;1;1;4;3;1"
55,25,False,"Mg Magnesium",2.33,"26;33",74,"1;53;5;3;3;2;0;14;2;1;4;1","14;0;1;3;3;3;4;1;5;1;1;1;3;1;0;4;4;3;1"
55,26,False,"K Potassium",0.21,"27;30",8,"3;1;2;1;0;5;4;1","2;0;3;1;4;1"
55,27,False,"Al Aluminum",0.62,"28;29",6,"0;5;4;1","1;0;4;1"
55,28,True,"","","",1,"4;1","1;0;4;1"
55,29,True,"","","",5,"0;5","0"
55,30,False,"Mg Magnesium",0.92,"31;32",2,"3;1;2;1","1;0;3;1"
55,31,True,"","","",1,"2;1","0"
55,32,True,"","","",1,"3;1","1;0;3;1"
55,33,False,"Ca Calcium",8.54,"34;39",66,"1;53;5;3;3;1;0;9","12;0;1;3;3;2;5;1;1;1;3;1;0;4;4;3;1"
55,34,False,"Si Silicon",72.58,"35;36",23,"1;14;0;9","5;0;1;1;1;0;4"
55,35,True,"","","",6,"0;6","1;1;0;1"
55,36,False,"Al Aluminum",1.16,"37;38",17,"1;14;0;3","4;0;1;1;1;0;3"
55,37,True,"","","",3,"0;3","3;1;0;3"
55,38,True,"","","",14,"1;14","1;0;1;1"
55,39,False,"Mg Magnesium",3.35,"40;43",43,"1;39;5;3;3;1","7;0;1;2;3;2;5;1;1;1;3;1;4;3;1"
55,40,False,"Na Sodium",13.43,"41;42",5,"3;1;1;4","5;1;3;1;0;3;2;1;1;4;3;1"
55,41,True,"","","",4,"1;4","1;0;1;1"
55,42,True,"","","",1,"3;1","4;1;3;1;0;3;2;4;3;1"
55,43,False,"K Potassium",0.11,"44;51",38,"1;35;5;3","2;0;1;1;5;1;1"
55,44,False,"Mg Magnesium",3.78,"45;50",12,"1;9;5;3","1;5;1;1"
55,45,False,"Mg Magnesium",3.75,"46;49",8,"5;3;1;5","0"
55,46,False,"Si Silicon",72.39,"47;48",7,"5;2;1;5","0"
55,47,True,"","","",5,"1;5","0"
55,48,True,"","","",2,"5;2","0"
55,49,True,"","","",1,"5;1","0"
55,50,True,"","","",4,"1;4","1;5;1;1"
55,51,True,"","","",26,"1;26","1;0;1;1"
55,52,False,"Al Aluminum",0.96,"53;54",8,"0;4;1;2;5;2","3;0;1;2;1;0;1"
55,53,True,"","","",2,"5;2","0"
55,54,False,"Ca Calcium",8.72,"55;56",6,"0;4;1;2","3;0;1;2;1;0;1"
55,55,True,"","","",3,"0;3","1;1;0;1"
55,56,False,"Ca Calcium",12.48,"57;58",3,"0;1;1;2","2;0;1;2"
55,57,True,"","","",2,"1;2","2;0;1;2"
55,58,True,"","","",1,"0;1","0"
55,59,False,"Fe Iron",0.09,"60;65",14,"0;5;2;4;1;2;5;3","11;1;0;1;2;0;1;5;1;4;2;1;1;1;5;2;0;1;3;5;1"
55,60,False,"Si Silicon",72.44,"61;62",9,"2;4;1;2;5;3","9;4;2;1;1;1;5;2;0;1;3;5;1;2;5;1"
55,61,True,"","","",3,"5;3","4;0;5;1;2;5;1;4;5;2"
55,62,False,"Ca Calcium",9.88,"63;64",6,"2;4;1;2","5;4;2;1;1;1;0;1;3"
55,63,True,"","","",2,"1;2","4;0;1;3;4;1;1"
55,64,True,"","","",4,"2;4","1;4;2;1"
55,65,True,"","","",5,"0;5","2;1;0;1;2;0;1"
55,66,False,"Mg Magnesium",3.37,"67;74",39,"0;7;2;6;3;26","2;0;3;1;4;3;1"
55,67,False,"Al Aluminum",2.90,"68;73",34,"2;6;3;26;0;2","2;0;3;1;4;3;1"
55,68,False,"Na Sodium",13.27,"69;72",31,"3;26;0;2;2;3","2;0;3;1;4;3;1"
55,69,False,"Refractive Index",1.52,"70;71",5,"0;2;2;3","0"
55,70,True,"","","",3,"2;3","0"
55,71,True,"","","",2,"0;2","0"
55,72,True,"","","",26,"3;26","2;0;3;1;4;3;1"
55,73,True,"","","",3,"2;3","0"
55,74,True,"","","",5,"0;5","0"
56,0,False,"Na Sodium",14.22,"1;72",171,"3;27;0;59;4;5;2;7;1;60;5;13","43;0;3;1;1;11;2;1;5;4;1;0;5;4;1;3;1;5;3;5;4;1;1;1;0;2;2;0;5;5;1;4;0;1;2;3;3;5;2"
56,1,False,"Ca Calcium",8.43,"2;25",143,"2;7;0;57;1;60;5;13;3;6","39;2;0;5;5;1;4;0;1;2;3;0;1;11;2;1;5;4;1;3;1;0;4;5;3;5;1;1;0;2;3;5;2"
56,2,False,"Ca Calcium",7.84,"3;8",54,"1;11;0;37;5;2;2;3;3;1","12;0;1;4;5;2;1;5;2;0;3;5;0;1"
56,3,False,"K Potassium",1.07,"4;5",6,"2;3;3;1;1;2","1;0;1;1"
56,4,True,"","","",2,"1;2","1;0;1;1"
56,5,False,"Refractive Index",1.51,"6;7",4,"2;3;3;1","0"
56,6,True,"","","",1,"3;1","0"
56,7,True,"","","",3,"2;3","0"
56,8,False,"Si Silicon",73.15,"9;20",48,"1;9;0;37;5;2","11;0;1;3;5;2;1;5;2;0;3;5;0;1"
56,9,False,"Ca Calcium",8.32,"10;17",39,"5;2;0;33;1;4","9;1;5;2;0;3;0;5;2;1;1;5;0;1"
56,10,False,"Refractive Index",1.52,"11;16",36,"1;4;0;32","5;1;0;3;5;0;1;0;1;1"
56,11,False,"Na Sodium",12.84,"12;13",35,"0;32;1;3","5;1;0;3;5;0;1;0;1;1"
56,12,True,"","","",1,"1;1","1;0;1;1"
56,13,False,"Al Aluminum",1.17,"14;15",34,"0;32;1;2","4;1;0;3;5;0;1"
56,14,True,"","","",2,"1;2","0"
56,15,True,"","","",32,"0;32","4;1;0;3;5;0;1"
56,16,True,"","","",1,"1;1","0"
56,17,False,"Si Silicon",72.44,"18;19",3,"5;2;0;1","4;1;5;2;0;5;2"
56,18,True,"","","",1,"0;1","0"
56,19,True,"","","",2,"5;2","4;1;5;2;0;5;2"
56,20,False,"Fe Iron",0.09,"21;24",9,"1;5;0;4","2;0;1;2"
56,21,False,"Al Aluminum",1.27,"22;23",6,"0;4;1;2","0"
56,22,True,"","","",2,"1;2","0"
56,23,True,"","","",4,"0;4","0"
56,24,True,"","","",3,"1;3","2;0;1;2"
56,25,False,"Ca Calcium",10.54,"26;67",89,"2;4;0;20;1;49;5;11;3;5","27;2;0;5;5;1;4;0;1;2;3;0;1;7;2;1;5;2;1;3;1;0;1;5;1;5;1;1;0;1;3;5;2"
56,26,False,"Fe Iron",0.23,"27;60",75,"2;2;1;49;5;11;0;8;3;5","21;0;1;7;2;1;5;2;1;3;1;0;1;5;1;5;1;1;0;1;4;2;3;2;5;1;3;5;2"
56,27,False,"Refractive Index",1.52,"28;33",69,"1;47;3;5;0;7;5;9;2;1","18;1;3;1;0;1;5;1;0;1;4;2;1;5;2;5;1;1;0;1;4;2;3;2;5;1;3;5;2"
56,28,False,"Ba Barium",0.41,"29;32",10,"3;4;0;1;5;5","6;1;5;1;0;5;2;2;5;1;3;5;2"
56,29,False,"Mg Magnesium",3.59,"30;31",6,"0;1;5;5","6;1;5;1;0;5;2;2;5;1;3;5;2"
56,30,True,"","","",5,"5;5","6;1;5;1;0;5;2;2;5;1;3;5;2"
56,31,True,"","","",1,"0;1","0"
56,32,True,"","","",4,"3;4","0"
56,33,False,"Mg Magnesium",2.45,"34;37",59,"1;47;3;1;0;6;5;4;2;1","12;1;3;1;0;1;0;1;4;2;1;5;1;1;0;1;4;2;3"
56,34,False,"Ba Barium",0.14,"35;36",2,"0;1;2;1","4;0;2;1;4;2;3"
56,35,True,"","","",1,"2;1","4;0;2;1;4;2;3"
56,36,True,"","","",1,"0;1","0"
56,37,False,"Refractive Index",1.52,"38;57",57,"1;47;3;1;0;5;5;4","8;1;3;1;0;1;0;1;4;5;1;1;0;1"
56,38,False,"K Potassium",0.63,"39;54",54,"1;45;0;5;5;4","7;0;1;4;5;1;1;0;1;1;0;1"
56,39,False,"Ca Calcium",8.62,"40;47",49,"5;4;1;42;0;3","6;0;1;3;5;1;1;0;1;1;0;1"
56,40,False,"Si Silicon",72.50,"41;42",17,"1;14;0;3","3;1;0;1;5;0;1;0;1;1"
56,41,True,"","","",2,"0;2","0"
56,42,False,"Na Sodium",13.14,"43;44",15,"1;14;0;1","3;1;0;1;5;0;1;0;1;1"
56,43,True,"","","",12,"1;12","1;0;1;1"
56,44,False,"K Potassium",0.56,"45;46",3,"1;2;0;1","2;1;0;1;5;0;1"
56,45,True,"","","",1,"0;1","2;1;0;1;5;0;1"
56,46,True,"","","",2,"1;2","0"
56,47,False,"Al Aluminum",1.44,"48;53",32,"5;4;1;28","3;0;1;2;5;1;1"
56,48,False,"Al Aluminum",0.65,"49;52",29,"1;28;5;1","3;0;1;2;5;1;1"
56,49,False,"Ca Calcium",9.61,"50;51",3,"5;1;1;2","1;5;1;1"
56,50,True,"","","",2,"1;2","1;5;1;1"
56,51,True,"","","",1,"5;1","0"
56,52,True,"","","",26,"1;26","2;0;1;2"
56,53,True,"","","",3,"5;3","0"
56,54,False,"Al Aluminum",1.12,"55;56",5,"1;3;0;2","1;0;1;1"
56,55,True,"","","",2,"0;2","0"
56,56,True,"","","",3,"1;3","1;0;1;1"
56,57,False,"Refractive Index",1.52,"58;59",3,"1;2;3;1","1;1;3;1"
56,58,True,"","","",1,"3;1","1;1;3;1"
56,59,True,"","","",2,"1;2","0"
56,60,False,"Ca Calcium",8.60,"61;62",6,"2;1;1;2;5;2;0;1","3;0;1;3"
56,61,True,"","","",1,"0;1","0"
56,62,False,"K Potassium",0.43,"63;64",5,"2;1;1;2;5;2","3;0;1;3"
56,63,True,"","","",2,"5;2","0"
56,64,False,"Ba Barium",0.12,"65;66",3,"2;1;1;2","3;0;1;3"
56,65,True,"","","",2,"1;2","3;0;1;3"
56,66,True,"","","",1,"2;1","0"
56,67,False,"Mg Magnesium",1.44,"68;69",14,"2;2;0;12","6;2;0;5;4;0;1"
56,68,True,"","","",10,"0;10","6;2;0;5;4;0;1"
56,69,False,"Si Silicon",71.72,"70;71",4,"2;2;0;2","0"
56,70,True,"","","",2,"0;2","0"
56,71,True,"","","",2,"2;2","0"
56,72,False,"Al Aluminum",1.77,"73;78",28,"3;21;0;2;4;5","4;0;3;1;1;0;1;4;1;5;4;1"
56,73,False,"Refractive Index",1.52,"74;77",8,"3;1;0;2;4;5","3;1;0;1;4;1;5;4;1"
56,74,False,"K Potassium",0.05,"75;76",7,"0;2;4;5","3;1;0;1;4;1;5;4;1"
56,75,True,"","","",5,"4;5","2;1;4;1;5;4;1"
56,76,True,"","","",2,"0;2","1;1;0;1"
56,77,True,"","","",1,"3;1","0"
56,78,True,"","","",20,"3;20","1;0;3;1"
57,0,False,"Mg Magnesium",2.24,"1;12",176,"0;67;1;53;5;13;3;28;4;4;2;11","38;1;0;12;5;4;4;1;0;1;4;3;1;4;1;2;3;5;1;3;0;1;2;3;1;0;1;4;2;1;3;4;3;2;1"
57,1,False,"Ca Calcium",9.86,"2;7",46,"4;2;2;11;0;8;3;25","11;0;4;1;2;3;4;2;1;3;4;2;0;1;3;2;1"
57,2,False,"Na Sodium",13.71,"3;6",29,"3;25;0;1;2;3","5;4;3;4;3;2;1"
57,3,False,"Ba Barium",0.26,"4;5",4,"0;1;2;3","1;3;2;1"
57,4,True,"","","",3,"2;3","1;3;2;1"
57,5,True,"","","",1,"0;1","0"
57,6,True,"","","",25,"3;25","4;4;3;4"
57,7,False,"Si Silicon",72.22,"8;9",17,"4;2;2;8;0;7","6;0;4;1;2;3;4;2;1;2;0;1"
57,8,True,"","","",7,"0;7","1;2;0;1"
57,9,False,"Na Sodium",14.18,"10;11",10,"4;2;2;8","5;0;4;1;2;3;4;2;1"
57,10,True,"","","",8,"2;8","4;0;2;3;4;2;1"
57,11,True,"","","",2,"4;2","1;0;4;1"
57,12,False,"Ca Calcium",8.22,"13;22",130,"0;59;1;53;5;13;3;3;4;2","27;1;0;12;5;4;4;1;0;1;4;3;1;5;1;3;0;1;2;3;1"
57,13,False,"Si Silicon",72.97,"14;17",41,"1;7;0;32;3;2","4;0;1;1;3;1;1;0;1;2;3;1"
57,14,False,"Mg Magnesium",3.37,"15;16",27,"0;25;3;2","3;1;0;1;0;3;1;2;3;1"
57,15,True,"","","",2,"3;2","2;0;3;1;2;3;1"
57,16,True,"","","",25,"0;25","1;1;0;1"
57,17,False,"Fe Iron",0.16,"18;21",14,"1;7;0;7","1;0;1;1"
57,18,False,"Si Silicon",73.10,"19;20",11,"0;7;1;4","1;0;1;1"
57,19,True,"","","",4,"1;4","1;0;1;1"
57,20,True,"","","",7,"0;7","0"
57,21,True,"","","",3,"1;3","0"
57,22,False,"Mg Magnesium",3.45,"23;36",89,"0;27;1;46;5;13;3;1;4;2","23;1;0;11;5;4;4;1;0;1;3;5;1;3;0;1"
57,23,False,"Na Sodium",13.13,"24;25",24,"0;14;3;1;4;2;1;4;5;3","10;1;4;1;0;5;0;1;1;5;1;2;0;1"
57,24,True,"","","",10,"0;10","4;1;0;3;5;0;1"
57,25,False,"Refractive Index",1.52,"26;29",14,"0;4;3;1;4;2;1;4;5;3","6;1;4;1;0;2;0;1;1;5;1;2"
57,26,False,"Si Silicon",72.45,"27;28",7,"1;4;5;3","3;0;1;1;5;1;2"
57,27,True,"","","",3,"5;3","0"
57,28,True,"","","",4,"1;4","3;0;1;1;5;1;2"
57,29,False,"Refractive Index",1.52,"30;33",7,"0;4;3;1;4;2","3;1;4;1;0;2"
57,30,False,"Ca Calcium",9.09,"31;32",3,"4;2;0;1","3;1;4;1;0;2"
57,31,True,"","","",1,"0;1","2;1;0;2"
57,32,True,"","","",2,"4;2","1;1;4;1"
57,33,False,"Na Sodium",13.61,"34;35",4,"0;3;3;1","0"
57,34,True,"","","",1,"3;1","0"
57,35,True,"","","",3,"0;3","0"
57,36,False,"Mg Magnesium",3.60,"37;50",65,"0;13;1;42;5;10","13;1;0;6;5;4;0;1;2;5;1;1"
57,37,False,"Refractive Index",1.52,"38;45",37,"1;30;5;6;0;1","0"
57,38,False,"Mg Magnesium",3.51,"39;44",8,"5;5;0;1;1;2","0"
57,39,False,"Al Aluminum",1.33,"40;41",4,"0;1;5;1;1;2","0"
57,40,True,"","","",2,"1;2","0"
57,41,False,"K Potassium",0.64,"42;43",2,"0;1;5;1","0"
57,42,True,"","","",1,"5;1","0"
57,43,True,"","","",1,"0;1","0"
57,44,True,"","","",4,"5;4","0"
57,45,False,"K Potassium",0.20,"46;49",29,"1;28;5;1","0"
57,46,False,"Refractive Index",1.52,"47;48",4,"1;3;5;1","0"
57,47,True,"","","",1,"5;1","0"
57,48,True,"","","",3,"1;3","0"
57,49,True,"","","",25,"1;25","0"
57,50,False,"Na Sodium",13.09,"51;52",28,"0;12;1;12;5;4","13;1;0;6;5;4;0;1;2;5;1;1"
57,51,True,"","","",6,"0;6","5;1;0;5"
57,52,False,"Al Aluminum",1.13,"53;66",22,"0;6;1;12;5;4","8;1;0;1;5;4;0;1;2;5;1;1"
57,53,False,"K Potassium",0.01,"54;55",14,"5;4;1;10","6;1;5;4;0;1;1;5;1;1"
57,54,True,"","","",1,"5;1","1;1;5;1"
57,55,False,"Al Aluminum",0.90,"56;63",13,"5;3;1;10","5;1;5;3;0;1;1;5;1;1"
57,56,False,"Mg Magnesium",3.76,"57;62",10,"1;9;5;1","2;5;1;1;1;5;1"
57,57,False,"Al Aluminum",0.64,"58;61",4,"1;3;5;1","2;5;1;1;1;5;1"
57,58,False,"Al Aluminum",0.43,"59;60",2,"5;1;1;1","1;1;5;1"
57,59,True,"","","",1,"1;1","0"
57,60,True,"","","",1,"5;1","1;1;5;1"
57,61,True,"","","",2,"1;2","1;5;1;1"
57,62,True,"","","",6,"1;6","0"
57,63,False,"Na Sodium",13.40,"64;65",3,"5;2;1;1","3;1;5;2;0;1;1"
57,64,True,"","","",1,"1;1","1;0;1;1"
57,65,True,"","","",2,"5;2","2;1;5;2"
57,66,False,"Refractive Index",1.52,"67;68",8,"0;6;1;2","2;1;0;1;0;1;1"
57,67,True,"","","",2,"1;2","1;0;1;1"
57,68,True,"","","",6,"0;6","1;1;0;1"
58,0,False,"Ba Barium",0.40,"1;68",182,"3;28;2;13;0;63;1;59;5;13;4;6","32;1;3;4;0;4;5;3;0;2;2;1;6;5;5;5;1;4;4;3;1;0;2;3;0;1"
58,1,False,"Mg Magnesium",2.80,"2;19",155,"0;63;1;59;5;13;3;2;4;6;2;12","30;1;0;4;3;3;5;3;0;1;6;5;5;2;1;5;1;4;4;3;1;0;2;3;0;1"
58,2,False,"Al Aluminum",1.38,"3;8",32,"0;13;3;1;4;6;2;12","6;4;3;1;0;2;0;2;1;1;0;1;3;0;1"
58,3,False,"Si Silicon",73.35,"4;5",10,"0;9;4;1","4;1;0;1;4;0;2;3;0;1"
58,4,True,"","","",7,"0;7","1;4;0;1"
58,5,False,"Si Silicon",73.65,"6;7",3,"0;2;4;1","3;1;0;1;4;0;1;3;0;1"
58,6,True,"","","",1,"4;1","0"
58,7,True,"","","",2,"0;2","3;1;0;1;4;0;1;3;0;1"
58,8,False,"Na Sodium",13.47,"9;12",22,"0;4;3;1;4;5;2;12","2;4;3;1;0;2;1"
58,9,False,"Ca Calcium",12.87,"10;11",13,"0;1;2;12","1;0;2;1"
58,10,True,"","","",12,"2;12","1;0;2;1"
58,11,True,"","","",1,"0;1","0"
58,12,False,"Fe Iron",0.09,"13;18",9,"0;3;3;1;4;5","1;4;3;1"
58,13,False,"Ca Calcium",9.66,"14;15",6,"3;1;4;5","1;4;3;1"
58,14,True,"","","",4,"4;4","0"
58,15,False,"Al Aluminum",1.90,"16;17",2,"3;1;4;1","1;4;3;1"
58,16,True,"","","",1,"4;1","0"
58,17,True,"","","",1,"3;1","1;4;3;1"
58,18,True,"","","",3,"0;3","0"
58,19,False,"Al Aluminum",1.42,"20;51",123,"0;50;1;59;5;13;3;1","24;1;0;3;3;3;5;3;0;1;6;5;5;5;1;4"
58,20,False,"Mg Magnesium",3.75,"21;44",81,"0;16;5;9;1;55;3;1","17;1;0;1;3;3;5;3;5;1;4;0;1;4;5;2"
58,21,False,"Refractive Index",1.52,"22;41",62,"0;6;3;1;1;48;5;7","15;1;3;3;5;3;0;1;4;5;2;5;1;3"
58,22,False,"K Potassium",0.63,"23;38",59,"1;48;0;4;5;7","12;0;1;4;5;2;5;1;3;1;5;3"
58,23,False,"Mg Magnesium",3.42,"24;27",52,"0;1;1;44;5;7","12;0;1;4;5;2;5;1;3;1;5;3"
58,24,False,"Mg Magnesium",3.38,"25;26",9,"5;3;1;6","3;1;5;1;0;1;2"
58,25,True,"","","",6,"1;6","2;0;1;2"
58,26,True,"","","",3,"5;3","1;1;5;1"
58,27,False,"Fe Iron",0.33,"28;37",43,"0;1;1;38;5;4","9;0;1;2;5;2;5;1;3;1;5;2"
58,28,False,"K Potassium",0.15,"29;32",42,"1;38;5;4","9;0;1;2;5;2;5;1;3;1;5;2"
58,29,False,"Ca Calcium",8.80,"30;31",4,"1;3;5;1","2;5;1;1;1;5;1"
58,30,True,"","","",1,"5;1","1;1;5;1"
58,31,True,"","","",3,"1;3","1;5;1;1"
58,32,False,"Refractive Index",1.52,"33;36",38,"1;35;5;3","7;0;1;2;5;2;5;1;2;1;5;1"
58,33,False,"Refractive Index",1.51,"34;35",4,"5;3;1;1","3;1;5;1;0;5;2"
58,34,True,"","","",1,"1;1","0"
58,35,True,"","","",3,"5;3","3;1;5;1;0;5;2"
58,36,True,"","","",34,"1;34","4;0;1;2;5;1;2"
58,37,True,"","","",1,"0;1","0"
58,38,False,"Si Silicon",72.92,"39;40",7,"1;4;0;3","0"
58,39,True,"","","",3,"0;3","0"
58,40,True,"","","",4,"1;4","0"
58,41,False,"Ca Calcium",10.24,"42;43",3,"0;2;3;1","3;1;3;3"
58,42,True,"","","",1,"3;1","3;1;3;3"
58,43,True,"","","",2,"0;2","0"
58,44,False,"Al Aluminum",1.00,"45;50",19,"0;10;5;2;1;7","2;1;0;1;5;1;1"
58,45,False,"Fe Iron",0.24,"46;49",9,"5;2;1;7","1;5;1;1"
58,46,False,"Mg Magnesium",3.88,"47;48",8,"5;1;1;7","1;5;1;1"
58,47,True,"","","",7,"1;7","1;5;1;1"
58,48,True,"","","",1,"5;1","0"
58,49,True,"","","",1,"5;1","0"
58,50,True,"","","",10,"0;10","1;1;0;1"
58,51,False,"Si Silicon",72.20,"52;53",42,"0;34;1;4;5;4","7;1;0;2;0;1;2;5;3"
58,52,True,"","","",3,"5;3","3;0;5;3"
58,53,False,"Ca Calcium",7.81,"54;55",39,"0;34;1;4;5;1","4;1;0;2;0;1;2"
58,54,True,"","","",1,"1;1","1;0;1;1"
58,55,False,"Refractive Index",1.52,"56;65",38,"0;34;1;3;5;1","3;1;0;2;0;1;1"
58,56,False,"Si Silicon",72.50,"57;60",33,"0;31;1;1;5;1","2;0;1;1;1;0;1"
58,57,False,"Ca Calcium",8.17,"58;59",3,"5;1;0;2","0"
58,58,True,"","","",2,"0;2","0"
58,59,True,"","","",1,"5;1","0"
58,60,False,"Al Aluminum",1.62,"61;62",30,"0;29;1;1","2;0;1;1;1;0;1"
58,61,True,"","","",22,"0;22","1;1;0;1"
58,62,False,"Al Aluminum",1.63,"63;64",8,"0;7;1;1","1;0;1;1"
58,63,True,"","","",1,"1;1","1;0;1;1"
58,64,True,"","","",7,"0;7","0"
58,65,False,"Ca Calcium",8.54,"66;67",5,"0;3;1;2","1;1;0;1"
58,66,True,"","","",2,"1;2","0"
58,67,True,"","","",3,"0;3","1;1;0;1"
58,68,False,"Si Silicon",70.16,"69;70",27,"3;26;2;1","2;1;3;1;0;2;1"
58,69,True,"","","",1,"2;1","1;0;2;1"
58,70,True,"","","",26,"3;26","1;1;3;1"
59,0,False,"Na Sodium",14.26,"1;60",169,"0;63;3;20;5;9;4;8;1;60;2;9","45;3;0;2;5;5;2;2;1;5;7;0;3;0;1;9;2;2;5;1;4;1;5;1;6;0;2;2;0;3;4;1;4;5;1"
59,1,False,"Al Aluminum",1.44,"2;37",143,"1;60;0;61;4;3;5;8;2;9;3;2","41;0;1;9;2;2;5;1;4;1;5;1;6;0;2;1;0;3;5;5;2;0;3;4;1;4;5;1;3;5;5;2;2"
59,2,False,"Refractive Index",1.53,"3;36",92,"0;25;3;2;1;57;5;6;4;1;2;1","21;0;1;7;5;1;4;1;5;1;4;0;2;1;5;5;0;1"
59,3,False,"Mg Magnesium",2.78,"4;13",88,"3;2;0;21;1;57;5;6;4;1;2;1","21;0;1;7;5;1;4;1;5;1;4;0;2;1;5;5;0;1"
59,4,False,"Refractive Index",1.52,"5;6",8,"0;5;4;1;2;1;3;1","2;1;0;1;0;4;1"
59,5,True,"","","",1,"3;1","0"
59,6,False,"Si Silicon",72.99,"7;12",7,"0;5;4;1;2;1","2;1;0;1;0;4;1"
59,7,False,"Refractive Index",1.52,"8;11",4,"0;2;4;1;2;1","1;0;4;1"
59,8,False,"Na Sodium",13.59,"9;10",2,"4;1;2;1","1;0;4;1"
59,9,True,"","","",1,"2;1","0"
59,10,True,"","","",1,"4;1","1;0;4;1"
59,11,True,"","","",2,"0;2","0"
59,12,True,"","","",3,"0;3","1;1;0;1"
59,13,False,"Refractive Index",1.52,"14;19",80,"3;1;0;16;1;57;5;6","19;0;1;7;5;1;5;1;4;0;2;1;5;5"
59,14,False,"Mg Magnesium",3.54,"15;18",8,"0;2;1;2;5;4","7;5;0;2;1;1;0;1;2;5;1;1;5;1"
59,15,False,"Si Silicon",72.94,"16;17",6,"1;2;5;4","5;0;1;2;5;1;5;1;1;1;5;1"
59,16,True,"","","",4,"5;4","2;1;5;1;0;5;1"
59,17,True,"","","",2,"1;2","3;0;1;2;5;1;1"
59,18,True,"","","",2,"0;2","2;5;0;2"
59,19,False,"Refractive Index",1.52,"20;21",72,"3;1;0;14;1;55;5;2","12;0;1;5;5;1;3;1;5;4"
59,20,True,"","","",32,"1;32","4;0;1;2;5;1;2"
59,21,False,"K Potassium",0.51,"22;29",40,"3;1;0;14;1;23;5;2","8;0;1;3;5;1;1;1;5;4"
59,22,False,"Mg Magnesium",3.76,"23;28",17,"1;15;5;2","8;0;1;3;5;1;1;1;5;4"
59,23,False,"Ca Calcium",9.73,"24;27",10,"1;8;5;2","6;0;1;2;1;5;4"
59,24,False,"K Potassium",0.17,"25;26",4,"1;2;5;2","5;0;1;1;1;5;4"
59,25,True,"","","",2,"5;2","4;1;5;4"
59,26,True,"","","",2,"1;2","1;0;1;1"
59,27,True,"","","",6,"1;6","1;0;1;1"
59,28,True,"","","",7,"1;7","2;0;1;1;5;1;1"
59,29,False,"Refractive Index",1.52,"30;35",23,"3;1;0;14;1;8","0"
59,30,False,"Mg Magnesium",3.60,"31;34",22,"0;14;1;8","0"
59,31,False,"Ba Barium",0.07,"32;33",9,"0;1;1;8","0"
59,32,True,"","","",8,"1;8","0"
59,33,True,"","","",1,"0;1","0"
59,34,True,"","","",13,"0;13","0"
59,35,True,"","","",1,"3;1","0"
59,36,True,"","","",4,"0;4","0"
59,37,False,"Refractive Index",1.52,"38;39",51,"1;3;0;36;4;2;5;2;2;8","20;0;1;2;2;2;5;1;2;1;0;2;2;0;3;4;1;4;5;1;3;5;5;2;2"
59,38,True,"","","",3,"2;3","3;0;2;1;3;2;2"
59,39,False,"Mg Magnesium",3.38,"40;49",48,"1;3;0;36;4;2;5;2;2;5","17;0;1;2;2;1;5;1;2;1;0;2;2;0;3;4;1;4;5;1;3;5;5"
59,40,False,"K Potassium",0.62,"41;48",17,"0;8;4;2;5;2;2;5","11;2;0;3;4;1;4;5;1;3;5;5;0;2;1"
59,41,False,"Fe Iron",0.13,"42;47",13,"0;4;4;2;5;2;2;5","9;2;0;1;4;1;4;5;1;3;5;5;0;2;1"
59,42,False,"Na Sodium",13.30,"43;44",9,"4;2;5;2;2;5","8;2;4;1;4;5;1;3;5;5;0;2;1"
59,43,True,"","","",5,"2;5","1;0;2;1"
59,44,False,"Refractive Index",1.52,"45;46",4,"4;2;5;2","7;2;4;1;4;5;1;3;5;5"
59,45,True,"","","",2,"5;2","6;4;5;1;3;5;5"
59,46,True,"","","",2,"4;2","1;2;4;1"
59,47,True,"","","",4,"0;4","1;2;0;1"
59,48,True,"","","",4,"0;4","2;2;0;2"
59,49,False,"Al Aluminum",1.62,"50;55",31,"1;3;0;28","6;0;1;2;5;1;2;1;0;2"
59,50,False,"Na Sodium",13.48,"51;52",22,"0;21;1;1","4;0;1;1;5;1;1;1;0;2"
59,51,True,"","","",20,"0;20","2;1;0;2"
59,52,False,"Fe Iron",0.08,"53;54",2,"0;1;1;1","2;0;1;1;5;1;1"
59,53,True,"","","",1,"1;1","2;0;1;1;5;1;1"
59,54,True,"","","",1,"0;1","0"
59,55,False,"Ca Calcium",8.05,"56;57",9,"1;2;0;7","2;0;1;1;5;1;1"
59,56,True,"","","",6,"0;6","0"
59,57,False,"Na Sodium",12.67,"58;59",3,"1;2;0;1","2;0;1;1;5;1;1"
59,58,True,"","","",1,"0;1","0"
59,59,True,"","","",2,"1;2","2;0;1;1;5;1;1"
59,60,False,"Fe Iron",0.07,"61;68",26,"0;2;3;18;5;1;4;5","4;3;0;2;1;5;2"
59,61,False,"Al Aluminum",1.77,"62;67",24,"3;18;5;1;4;5","2;1;5;2"
59,62,False,"K Potassium",0.16,"63;66",7,"3;1;5;1;4;5","2;1;5;2"
59,63,False,"Mg Magnesium",2.34,"64;65",6,"5;1;4;5","2;1;5;2"
59,64,True,"","","",5,"4;5","0"
59,65,True,"","","",1,"5;1","2;1;5;2"
59,66,True,"","","",1,"3;1","0"
59,67,True,"","","",17,"3;17","0"
59,68,True,"","","",2,"0;2","2;3;0;2"
60,0,False,"Al Aluminum",1.40,"1;42",171,"2;13;0;62;3;23;1;60;5;9;4;4","43;3;2;5;0;1;0;3;2;2;4;1;6;5;2;4;3;1;2;2;1;2;1;0;8;5;2;5;0;4;1;4"
60,1,False,"Si Silicon",71.53,"2;5",92,"1;56;5;8;0;24;3;2;2;1;4;1","21;1;0;5;5;2;0;1;4;5;1;2;1;5;1;4;0;1;4;1;2;3;0;1"
60,2,False,"Si Silicon",71.30,"3;4",6,"5;2;0;4","3;1;5;2;3;0;1"
60,3,True,"","","",4,"0;4","1;3;0;1"
60,4,True,"","","",2,"5;2","2;1;5;2"
60,5,False,"Mg Magnesium",3.75,"6;37",86,"1;56;5;6;0;20;3;2;2;1;4;1","18;1;0;5;0;1;4;5;1;2;1;5;1;4;0;1;4;1;2"
60,6,False,"Al Aluminum",1.12,"7;12",71,"0;11;1;51;3;2;5;5;2;1;4;1","17;0;1;4;5;1;2;1;5;1;4;0;1;1;0;4;4;1;2"
60,7,False,"Al Aluminum",0.59,"8;9",13,"1;6;0;7","11;0;1;2;5;1;3;1;0;4;4;1;2"
60,8,True,"","","",2,"1;2","3;0;1;1;4;1;2"
60,9,False,"Na Sodium",13.25,"10;11",11,"1;4;0;7","8;0;1;1;5;1;3;1;0;4"
60,10,True,"","","",7,"0;7","4;1;0;4"
60,11,True,"","","",4,"1;4","4;0;1;1;5;1;3"
60,12,False,"Mg Magnesium",2.62,"13;18",58,"0;4;1;45;3;2;5;5;2;1;4;1","6;0;1;2;5;1;2;1;5;1;1;0;1"
60,13,False,"Na Sodium",12.66,"14;15",3,"2;1;4;1;3;1","1;0;2;1"
60,14,True,"","","",1,"3;1","0"
60,15,False,"Ca Calcium",11.14,"16;17",2,"2;1;4;1","1;0;2;1"
60,16,True,"","","",1,"4;1","0"
60,17,True,"","","",1,"2;1","1;0;2;1"
60,18,False,"Na Sodium",12.36,"19;20",55,"0;4;1;45;3;1;5;5","5;0;1;2;5;1;5;1;1;0;1"
60,19,True,"","","",1,"5;1","1;0;5;1"
60,20,False,"Fe Iron",0.33,"21;36",54,"0;4;1;45;3;1;5;4","4;0;1;2;5;1;1;0;1"
60,21,False,"K Potassium",0.66,"22;33",53,"1;45;0;3;3;1;5;4","4;0;1;2;5;1;1;0;1"
60,22,False,"Refractive Index",1.52,"23;28",51,"1;44;3;1;0;2;5;4","4;0;1;2;5;1;1;0;1"
60,23,False,"Si Silicon",72.70,"24;25",8,"0;2;1;2;5;4","2;5;0;1;0;1;1"
60,24,True,"","","",4,"5;4","0"
60,25,False,"Refractive Index",1.52,"26;27",4,"0;2;1;2","2;5;0;1;0;1;1"
60,26,True,"","","",2,"1;2","1;0;1;1"
60,27,True,"","","",2,"0;2","1;5;0;1"
60,28,False,"Mg Magnesium",3.34,"29;32",43,"1;42;3;1","2;0;1;1;5;1;1"
60,29,False,"Refractive Index",1.52,"30;31",6,"3;1;1;5","0"
60,30,True,"","","",5,"1;5","0"
60,31,True,"","","",1,"3;1","0"
60,32,True,"","","",37,"1;37","2;0;1;1;5;1;1"
60,33,False,"Al Aluminum",1.32,"34;35",2,"1;1;0;1","0"
60,34,True,"","","",1,"0;1","0"
60,35,True,"","","",1,"1;1","0"
60,36,True,"","","",1,"0;1","0"
60,37,False,"Ca Calcium",9.00,"38;39",15,"1;5;5;1;0;9","1;1;0;1"
60,38,True,"","","",9,"0;9","1;1;0;1"
60,39,False,"Refractive Index",1.52,"40;41",6,"1;5;5;1","0"
60,40,True,"","","",1,"5;1","0"
60,41,True,"","","",5,"1;5","0"
60,42,False,"Al Aluminum",1.80,"43;64",79,"2;12;0;38;3;21;1;4;5;1;4;3","22;3;2;5;0;3;2;2;3;1;2;5;1;4;3;1;2;2;1;0;3;5;0;3"
60,43,False,"Mg Magnesium",1.90,"44;45",49,"0;35;1;4;5;1;4;3;2;6","14;1;0;3;5;0;3;0;1;2;5;1;2;1;4;2;2;3;2;2"
60,44,True,"","","",6,"2;6","5;0;2;1;4;2;2;3;2;2"
60,45,False,"Fe Iron",0.23,"46;59",43,"0;35;1;4;5;1;4;3","9;1;0;3;5;0;3;0;1;2;5;1"
60,46,False,"K Potassium",0.04,"47;48",39,"0;33;1;2;5;1;4;3","9;1;0;3;5;0;3;0;1;2;5;1"
60,47,True,"","","",3,"4;3","0"
60,48,False,"K Potassium",0.56,"49;58",36,"0;33;1;2;5;1","9;1;0;3;5;0;3;0;1;2;5;1"
60,49,False,"Mg Magnesium",3.38,"50;53",12,"0;9;1;2;5;1","4;0;1;2;5;1;1;0;1"
60,50,False,"Mg Magnesium",2.81,"51;52",3,"5;1;0;2","1;0;5;1"
60,51,True,"","","",2,"0;2","0"
60,52,True,"","","",1,"5;1","1;0;5;1"
60,53,False,"Mg Magnesium",3.54,"54;55",9,"0;7;1;2","3;0;1;2;1;0;1"
60,54,True,"","","",5,"0;5","1;1;0;1"
60,55,False,"Mg Magnesium",3.73,"56;57",4,"0;2;1;2","2;0;1;2"
60,56,True,"","","",2,"1;2","2;0;1;2"
60,57,True,"","","",2,"0;2","0"
60,58,True,"","","",24,"0;24","5;1;0;2;5;0;3"
60,59,False,"K Potassium",0.64,"60;61",4,"0;2;1;2","0"
60,60,True,"","","",1,"1;1","0"
60,61,False,"Refractive Index",1.52,"62;63",3,"0;2;1;1","0"
60,62,True,"","","",1,"1;1","0"
60,63,True,"","","",2,"0;2","0"
60,64,False,"Fe Iron",0.09,"65;70",30,"2;6;0;3;3;21","8;3;2;3;0;3;2;2;2;4;3;1"
60,65,False,"Ba Barium",1.92,"66;69",26,"2;5;3;21","6;3;2;1;0;3;2;2;2;4;3;1"
60,66,False,"Na Sodium",13.34,"67;68",25,"3;21;2;4","5;0;3;2;2;2;4;3;1"
60,67,True,"","","",4,"2;4","2;0;2;2"
60,68,True,"","","",21,"3;21","3;0;3;2;4;3;1"
60,69,True,"","","",1,"2;1","1;3;2;1"
60,70,False,"Al Aluminum",2.13,"71;72",4,"2;1;0;3","2;3;2;2"
60,71,True,"","","",3,"0;3","0"
60,72,True,"","","",1,"2;1","2;3;2;2"
61,0,False,"Refractive Index",1.52,"1;66",169,"0;48;1;66;5;13;3;26;2;9;4;7","45;1;0;2;5;2;0;1;17;5;5;3;2;4;2;2;2;5;1;3;0;1;4;3;2;3;2;2;1;1;2;3;3;5;1"
61,1,False,"Mg Magnesium",3.34,"2;23",160,"0;40;1;65;5;13;3;26;2;9;4;7","45;1;0;2;5;2;0;1;17;5;5;3;2;4;2;2;2;5;1;3;0;1;4;3;2;3;2;2;1;1;2;3;3;5;1"
61,2,False,"Al Aluminum",1.71,"3;18",53,"3;26;2;9;4;7;0;5;5;1;1;5","21;0;3;2;4;2;5;2;1;4;2;2;4;3;2;3;2;2;1;1;2;3;3;5;1"
61,3,False,"Refractive Index",1.52,"4;17",24,"3;2;4;7;0;5;5;1;1;5;2;4","14;0;3;1;4;2;5;2;1;4;2;2;2;3;1;5;1;3;1;1"
61,4,False,"Na Sodium",13.99,"5;16",22,"4;7;0;5;5;1;1;5;2;4","12;0;4;2;5;2;1;4;2;2;2;5;1;3;1;1"
61,5,False,"Na Sodium",13.47,"6;13",16,"4;1;0;5;5;1;1;5;2;4","11;0;4;1;5;2;1;4;2;2;2;5;1;3;1;1"
61,6,False,"K Potassium",0.49,"7;8",11,"5;1;1;5;0;1;2;4","10;0;5;2;1;4;2;2;2;5;1;3;1;1"
61,7,True,"","","",4,"2;4","2;0;2;2"
61,8,False,"Al Aluminum",1.51,"9;12",7,"5;1;1;5;0;1","8;0;5;2;1;4;2;5;1;3;1;1"
61,9,False,"Ca Calcium",8.63,"10;11",6,"1;5;0;1","5;0;1;4;3;1;1"
61,10,True,"","","",1,"0;1","0"
61,11,True,"","","",5,"1;5","5;0;1;4;3;1;1"
61,12,True,"","","",1,"5;1","3;0;5;2;2;5;1"
61,13,False,"Mg Magnesium",2.25,"14;15",5,"4;1;0;4","1;0;4;1"
61,14,True,"","","",4,"0;4","0"
61,15,True,"","","",1,"4;1","1;0;4;1"
61,16,True,"","","",6,"4;6","1;0;4;1"
61,17,True,"","","",2,"3;2","2;0;3;1;2;3;1"
61,18,False,"Na Sodium",14.11,"19;22",29,"3;24;2;5","7;0;3;1;4;3;2;3;2;2;2;3;2"
61,19,False,"Refractive Index",1.51,"20;21",6,"2;5;3;1","4;3;2;2;2;3;2"
61,20,True,"","","",1,"3;1","2;2;3;2"
61,21,True,"","","",5,"2;5","2;3;2;2"
61,22,True,"","","",23,"3;23","3;0;3;1;4;3;2"
61,23,False,"K Potassium",0.62,"24;59",107,"0;35;1;60;5;12","24;1;0;2;5;2;0;1;13;5;3;5;1;3;0;1"
61,24,False,"Mg Magnesium",3.86,"25;56",84,"0;16;1;56;5;12","20;5;1;3;0;1;0;1;11;5;3;1;5;2"
61,25,False,"Mg Magnesium",3.41,"26;33",76,"0;9;1;55;5;12","19;5;0;1;1;2;0;1;11;5;3;1;5;2"
61,26,False,"Refractive Index",1.52,"27;32",8,"1;3;5;5","1;0;5;1"
61,27,False,"Al Aluminum",1.31,"28;29",6,"5;5;1;1","1;0;5;1"
61,28,True,"","","",3,"5;3","0"
61,29,False,"Al Aluminum",1.48,"30;31",3,"5;2;1;1","1;0;5;1"
61,30,True,"","","",1,"1;1","0"
61,31,True,"","","",2,"5;2","1;0;5;1"
61,32,True,"","","",2,"1;2","0"
61,33,False,"Ca Calcium",8.22,"34;43",68,"0;9;1;52;5;7","18;5;0;1;1;2;0;1;11;5;2;1;5;2"
61,34,False,"Ca Calcium",8.07,"35;38",13,"1;5;0;8","5;0;1;5"
61,35,False,"Fe Iron",0.07,"36;37",6,"0;2;1;4","5;0;1;5"
61,36,True,"","","",4,"1;4","5;0;1;5"
61,37,True,"","","",2,"0;2","0"
61,38,False,"Ca Calcium",8.14,"39;40",7,"1;1;0;6","0"
61,39,True,"","","",4,"0;4","0"
61,40,False,"Si Silicon",72.82,"41;42",3,"1;1;0;2","0"
61,41,True,"","","",2,"0;2","0"
61,42,True,"","","",1,"1;1","0"
61,43,False,"Fe Iron",0.33,"44;55",55,"0;1;1;47;5;7","13;5;0;1;1;2;0;1;6;5;2;1;5;2"
61,44,False,"Refractive Index",1.52,"45;48",54,"1;47;5;7","12;0;1;6;5;2;1;5;2;5;1;2"
61,45,False,"Si Silicon",72.83,"46;47",5,"1;1;5;4","4;0;1;1;5;1;5;1;1;1;5;1"
61,46,True,"","","",4,"5;4","2;1;5;1;0;5;1"
61,47,True,"","","",1,"1;1","2;0;1;1;5;1;1"
61,48,False,"Al Aluminum",1.13,"49;54",49,"1;46;5;3","8;0;1;5;5;1;1;5;1;5;1;1"
61,49,False,"Si Silicon",72.42,"50;51",19,"1;16;5;3","4;0;1;1;5;1;1;5;1;5;1;1"
61,50,True,"","","",15,"1;15","1;5;1;1"
61,51,False,"Si Silicon",73.00,"52;53",4,"1;1;5;3","3;0;1;1;5;1;1;5;1"
61,52,True,"","","",3,"5;3","2;1;5;1;0;5;1"
61,53,True,"","","",1,"1;1","1;0;1;1"
61,54,True,"","","",30,"1;30","4;0;1;4"
61,55,True,"","","",1,"0;1","1;5;0;1"
61,56,False,"K Potassium",0.30,"57;58",8,"0;7;1;1","1;5;1;1"
61,57,True,"","","",1,"1;1","1;5;1;1"
61,58,True,"","","",7,"0;7","0"
61,59,False,"Refractive Index",1.52,"60;61",23,"0;19;1;4","4;1;0;2;0;1;2"
61,60,True,"","","",2,"1;2","2;0;1;2"
61,61,False,"Mg Magnesium",3.50,"62;65",21,"0;19;1;2","2;1;0;2"
61,62,False,"Al Aluminum",1.50,"63;64",5,"0;3;1;2","0"
61,63,True,"","","",2,"1;2","0"
61,64,True,"","","",3,"0;3","0"
61,65,True,"","","",16,"0;16","2;1;0;2"
61,66,False,"Refractive Index",1.53,"67;70",9,"0;8;1;1","0"
61,67,False,"Refractive Index",1.53,"68;69",4,"1;1;0;3","0"
61,68,True,"","","",3,"0;3","0"
61,69,True,"","","",1,"1;1","0"
61,70,True,"","","",5,"0;5","0"
62,0,False,"Al Aluminum",1.79,"1;66",162,"3;27;0;52;2;7;1;59;5;11;4;6","52;0;3;2;2;5;1;14;5;3;2;3;1;0;5;4;3;1;0;2;3;1;1;0;1;5;0;3;1;3;1;5;9;0;2"
62,1,False,"Si Silicon",72.84,"2;45",132,"1;59;5;11;0;48;3;2;2;6;4;6","43;0;1;14;5;3;2;4;3;1;1;0;1;5;0;3;1;3;4;0;2;2;0;1;1;5;9;0;2"
62,2,False,"K Potassium",0.03,"3;6",77,"1;25;3;1;0;36;2;1;5;9;4;5","22;2;0;1;3;0;1;0;1;4;5;1;3;0;2;1;5;9;0;2"
62,3,False,"Al Aluminum",1.01,"4;5",6,"4;5;5;1","3;1;5;3"
62,4,True,"","","",1,"5;1","3;1;5;3"
62,5,True,"","","",5,"4;5","0"
62,6,False,"Na Sodium",13.37,"7;20",71,"1;25;3;1;0;36;2;1;5;8","19;2;0;1;3;0;1;0;1;4;5;1;3;0;2;1;5;6;0;2"
62,7,False,"Mg Magnesium",3.56,"8;17",33,"0;21;1;11;5;1","7;1;0;2;5;1;5;0;2;1;2"
62,8,False,"Ca Calcium",8.31,"9;10",13,"1;6;5;1;0;6","3;5;1;2;1;5;1"
62,9,True,"","","",3,"0;3","0"
62,10,False,"Si Silicon",72.45,"11;16",10,"1;6;5;1;0;3","3;5;1;2;1;5;1"
62,11,False,"Ca Calcium",8.80,"12;13",4,"5;1;0;3","1;1;5;1"
62,12,True,"","","",1,"0;1","0"
62,13,False,"K Potassium",0.31,"14;15",3,"5;1;0;2","1;1;5;1"
62,14,True,"","","",2,"0;2","0"
62,15,True,"","","",1,"5;1","1;1;5;1"
62,16,True,"","","",6,"1;6","2;5;1;2"
62,17,False,"Al Aluminum",0.96,"18;19",20,"0;15;1;5","4;1;0;2;5;0;2"
62,18,True,"","","",5,"1;5","0"
62,19,True,"","","",15,"0;15","4;1;0;2;5;0;2"
62,20,False,"Refractive Index",1.52,"21;24",38,"1;14;3;1;0;15;2;1;5;7","12;2;0;1;3;0;1;0;1;4;5;1;1;1;5;5"
62,21,False,"Mg Magnesium",3.44,"22;23",8,"0;6;5;2","0"
62,22,True,"","","",2,"5;2","0"
62,23,True,"","","",6,"0;6","0"
62,24,False,"Refractive Index",1.52,"25;40",30,"1;14;3;1;0;9;2;1;5;5","12;2;0;1;3;0;1;0;1;4;5;1;1;1;5;5"
62,25,False,"Al Aluminum",1.38,"26;35",24,"0;5;2;1;5;5;1;13","10;0;1;4;5;1;1;1;5;5"
62,26,False,"Mg Magnesium",2.27,"27;28",17,"1;13;5;3;0;1","10;0;1;4;5;1;1;1;5;5"
62,27,True,"","","",1,"0;1","0"
62,28,False,"Si Silicon",71.56,"29;30",16,"1;13;5;3","10;0;1;4;5;1;1;1;5;5"
62,29,True,"","","",1,"5;1","1;1;5;1"
62,30,False,"K Potassium",0.14,"31;34",15,"1;13;5;2","9;0;1;4;5;1;1;1;5;4"
62,31,False,"Mg Magnesium",3.79,"32;33",5,"1;3;5;2","4;1;5;4"
62,32,True,"","","",2,"5;2","4;1;5;4"
62,33,True,"","","",3,"1;3","0"
62,34,True,"","","",10,"1;10","5;0;1;4;5;1;1"
62,35,False,"Fe Iron",0.12,"36;39",7,"0;4;2;1;5;2","0"
62,36,False,"Ca Calcium",10.66,"37;38",3,"2;1;5;2","0"
62,37,True,"","","",2,"5;2","0"
62,38,True,"","","",1,"2;1","0"
62,39,True,"","","",4,"0;4","0"
62,40,False,"Mg Magnesium",3.25,"41;42",6,"1;1;3;1;0;4","2;2;0;1;3;0;1"
62,41,True,"","","",4,"0;4","2;2;0;1;3;0;1"
62,42,False,"Mg Magnesium",3.53,"43;44",2,"1;1;3;1","0"
62,43,True,"","","",1,"3;1","0"
62,44,True,"","","",1,"1;1","0"
62,45,False,"Al Aluminum",0.94,"46;47",55,"1;34;5;2;0;12;3;1;2;5;4;1","21;0;1;10;5;3;2;4;3;1;1;5;0;1;4;0;2"
62,46,True,"","","",4,"0;4","3;5;0;1;4;0;2"
62,47,False,"K Potassium",0.49,"48;55",51,"1;34;5;2;0;8;3;1;2;5;4;1","18;0;1;10;5;3;2;4;3;1;1"
62,48,False,"Na Sodium",13.40,"49;50",7,"1;1;4;1;0;1;2;4","5;3;1;1;0;2;4"
62,49,True,"","","",4,"2;4","4;0;2;4"
62,50,False,"Si Silicon",72.93,"51;52",3,"1;1;4;1;0;1","1;3;1;1"
62,51,True,"","","",1,"0;1","0"
62,52,False,"Ca Calcium",7.69,"53;54",2,"1;1;4;1","1;3;1;1"
62,53,True,"","","",1,"4;1","0"
62,54,True,"","","",1,"1;1","1;3;1;1"
62,55,False,"Mg Magnesium",2.26,"56;59",44,"1;33;5;2;0;7;3;1;2;1","13;0;1;10;5;3"
62,56,False,"Si Silicon",74.31,"57;58",2,"3;1;2;1","0"
62,57,True,"","","",1,"2;1","0"
62,58,True,"","","",1,"3;1","0"
62,59,False,"Refractive Index",1.52,"60;65",42,"1;33;5;2;0;7","13;0;1;10;5;3"
62,60,False,"Ca Calcium",8.44,"61;64",13,"5;2;0;7;1;4","8;0;5;3;1;5"
62,61,False,"Refractive Index",1.52,"62;63",11,"0;7;1;4","5;0;1;5"
62,62,True,"","","",4,"1;4","5;0;1;5"
62,63,True,"","","",7,"0;7","0"
62,64,True,"","","",2,"5;2","3;0;5;3"
62,65,True,"","","",29,"1;29","5;0;1;5"
62,66,False,"K Potassium",0.36,"67;68",30,"3;25;0;4;2;1","9;0;3;2;2;1;2;3;1;0;4;4;3;1"
62,67,True,"","","",21,"3;21","1;4;3;1"
62,68,False,"Na Sodium",13.27,"69;74",9,"3;4;0;4;2;1","8;0;3;2;2;1;2;3;1;0;4"
62,69,False,"K Potassium",0.65,"70;73",5,"0;4;2;1","5;2;0;4;0;2;1"
62,70,False,"Ba Barium",1.58,"71;72",2,"0;1;2;1","1;0;2;1"
62,71,True,"","","",1,"2;1","1;0;2;1"
62,72,True,"","","",1,"0;1","0"
62,73,True,"","","",3,"0;3","4;2;0;4"
62,74,True,"","","",4,"3;4","3;0;3;2;2;3;1"
63,0,False,"Mg Magnesium",2.72,"1;28",186,"0;64;1;64;3;27;5;13;2;11;4;7","28;1;0;2;5;3;4;1;3;0;1;4;1;0;1;6;5;5;4;1;5;1;4;2;0;2;4;2;1;3;1"
63,1,False,"Ca Calcium",9.51,"2;11",56,"3;25;0;13;2;11;4;7","7;2;0;2;4;2;1;3;1;1;4;1;0;4;1;3;4;1"
63,2,False,"Mg Magnesium",0.87,"3;6",30,"3;24;2;3;4;3","4;1;4;1;0;4;1;3;4;1;4;3;1"
63,3,False,"Si Silicon",71.77,"4;5",25,"3;23;2;2","1;4;3;1"
63,4,True,"","","",2,"2;2","0"
63,5,True,"","","",23,"3;23","1;4;3;1"
63,6,False,"Ba Barium",0.84,"7;8",5,"3;1;2;1;4;3","3;1;4;1;0;4;1;3;4;1"
63,7,True,"","","",3,"4;3","3;1;4;1;0;4;1;3;4;1"
63,8,False,"Ca Calcium",7.24,"9;10",2,"3;1;2;1","0"
63,9,True,"","","",1,"2;1","0"
63,10,True,"","","",1,"3;1","0"
63,11,False,"Refractive Index",1.52,"12;25",26,"3;1;0;13;2;8;4;4","3;2;0;2;4;2;1"
63,12,False,"Refractive Index",1.52,"13;18",16,"2;8;4;4;0;4","2;4;2;1;2;0;1"
63,13,False,"Al Aluminum",1.06,"14;15",4,"4;2;2;1;0;1","0"
63,14,True,"","","",1,"0;1","0"
63,15,False,"Mg Magnesium",0.39,"16;17",3,"4;2;2;1","0"
63,16,True,"","","",1,"2;1","0"
63,17,True,"","","",2,"4;2","0"
63,18,False,"Si Silicon",72.22,"19;20",12,"2;7;4;2;0;3","2;4;2;1;2;0;1"
63,19,True,"","","",3,"0;3","1;2;0;1"
63,20,False,"Ca Calcium",11.27,"21;24",9,"2;7;4;2","1;4;2;1"
63,21,False,"Mg Magnesium",0.93,"22;23",3,"2;1;4;2","1;4;2;1"
63,22,True,"","","",2,"4;2","0"
63,23,True,"","","",1,"2;1","1;4;2;1"
63,24,True,"","","",6,"2;6","0"
63,25,False,"Na Sodium",14.64,"26;27",10,"3;1;0;9","1;2;0;1"
63,26,True,"","","",9,"0;9","1;2;0;1"
63,27,True,"","","",1,"3;1","0"
63,28,False,"K Potassium",0.64,"29;78",130,"0;51;1;64;3;2;5;13","21;1;0;2;5;3;3;0;1;0;1;6;5;5;5;1;4"
63,29,False,"Refractive Index",1.52,"30;43",110,"1;62;5;13;0;34;3;1","18;1;5;3;0;1;0;1;5;5;5;5;1;4"
63,30,False,"Refractive Index",1.52,"31;32",27,"5;8;0;15;1;4","6;0;5;5;1;1"
63,31,True,"","","",2,"1;2","1;0;1;1"
63,32,False,"Al Aluminum",1.39,"33;34",25,"5;8;0;15;1;2","5;0;5;5"
63,33,True,"","","",7,"5;7","3;0;5;3"
63,34,False,"Al Aluminum",1.75,"35;42",18,"5;1;0;15;1;2","2;0;5;2"
63,35,False,"Mg Magnesium",3.54,"36;37",17,"0;15;1;2","0"
63,36,True,"","","",9,"0;9","0"
63,37,False,"Refractive Index",1.52,"38;41",8,"0;6;1;2","0"
63,38,False,"Al Aluminum",1.68,"39;40",3,"0;1;1;2","0"
63,39,True,"","","",2,"1;2","0"
63,40,True,"","","",1,"0;1","0"
63,41,True,"","","",5,"0;5","0"
63,42,True,"","","",1,"5;1","2;0;5;2"
63,43,False,"Refractive Index",1.52,"44;49",83,"1;58;5;5;0;19;3;1","12;1;5;3;0;1;0;1;4;5;1;4"
63,44,False,"Na Sodium",13.17,"45;46",34,"1;33;0;1","5;5;1;4;0;1;1"
63,45,True,"","","",23,"1;23","1;0;1;1"
63,46,False,"Na Sodium",13.20,"47;48",11,"1;10;0;1","4;5;1;4"
63,47,True,"","","",1,"0;1","0"
63,48,True,"","","",10,"1;10","4;5;1;4"
63,49,False,"Ca Calcium",8.97,"50;65",49,"1;25;5;5;0;18;3;1","7;1;5;3;0;1;0;1;3"
63,50,False,"Refractive Index",1.52,"51;58",26,"5;1;1;7;3;1;0;17","2;1;5;1;0;1"
63,51,False,"Fe Iron",0.05,"52;57",16,"0;15;1;1","1;1;0;1"
63,52,False,"Refractive Index",1.52,"53;54",8,"1;1;0;7","0"
63,53,True,"","","",3,"0;3","0"
63,54,False,"Si Silicon",72.69,"55;56",5,"1;1;0;4","0"
63,55,True,"","","",4,"0;4","0"
63,56,True,"","","",1,"1;1","0"
63,57,True,"","","",8,"0;8","1;1;0;1"
63,58,False,"Ba Barium",0.13,"59;64",10,"5;1;1;6;3;1;0;2","1;1;5;1"
63,59,False,"Na Sodium",13.51,"60;63",9,"1;6;3;1;0;2","0"
63,60,False,"K Potassium",0.57,"61;62",3,"3;1;0;2","0"
63,61,True,"","","",2,"0;2","0"
63,62,True,"","","",1,"3;1","0"
63,63,True,"","","",6,"1;6","0"
63,64,True,"","","",1,"5;1","1;1;5;1"
63,65,False,"Na Sodium",14.01,"66;73",23,"1;18;5;4;0;1","5;1;5;2;0;1;3"
63,66,False,"Refractive Index",1.52,"67;72",17,"1;15;5;1;0;1","3;0;1;3"
63,67,False,"Mg Magnesium",3.10,"68;71",3,"5;1;1;1;0;1","0"
63,68,False,"K Potassium",0.45,"69;70",2,"1;1;0;1","0"
63,69,True,"","","",1,"0;1","0"
63,70,True,"","","",1,"1;1","0"
63,71,True,"","","",1,"5;1","0"
63,72,True,"","","",14,"1;14","3;0;1;3"
63,73,False,"Ca Calcium",9.53,"74;75",6,"1;3;5;3","2;1;5;2"
63,74,True,"","","",2,"5;2","2;1;5;2"
63,75,False,"Mg Magnesium",3.78,"76;77",4,"1;3;5;1","0"
63,76,True,"","","",1,"5;1","0"
63,77,True,"","","",3,"1;3","0"
63,78,False,"Refractive Index",1.52,"79;82",20,"0;17;1;2;3;1","3;1;0;1;3;0;1;0;1;1"
63,79,False,"Refractive Index",1.51,"80;81",3,"1;2;3;1","1;0;1;1"
63,80,True,"","","",1,"3;1","0"
63,81,True,"","","",2,"1;2","1;0;1;1"
63,82,True,"","","",17,"0;17","2;1;0;1;3;0;1"
64,0,False,"Na Sodium",14.20,"1;74",173,"0;56;1;63;4;7;3;24;2;12;5;11","41;5;1;5;0;1;0;4;1;2;4;1;15;3;4;2;0;1;1;2;4;1;2;1;0;3;5;2;4;2;2;0;1"
64,1,False,"Si Silicon",72.73,"2;43",142,"2;12;1;59;0;54;5;11;3;4;4;2","38;0;2;4;1;15;4;1;2;1;0;3;5;2;4;2;3;0;1;1;2;4;1;2;0;1;5;1;4;0;1"
64,2,False,"K Potassium",0.36,"3;16",65,"0;30;2;6;1;20;5;7;4;2","17;2;0;1;0;1;3;2;2;3;1;1;4;1;5;1;4;0;1;1;5;2;4;2"
64,3,False,"Ca Calcium",10.85,"4;11",21,"0;3;2;2;1;12;5;2;4;2","9;0;2;2;1;1;5;1;1;1;5;2;4;2;3;4;1"
64,4,False,"Refractive Index",1.52,"5;10",16,"1;12;5;2;4;2","7;0;1;1;5;1;1;1;5;2;4;2;3;4;1"
64,5,False,"Refractive Index",1.52,"6;7",5,"1;1;5;2;4;2","5;1;5;2;4;2;3;4;1"
64,6,True,"","","",2,"4;2","3;1;4;2;3;4;1"
64,7,False,"Ba Barium",0.42,"8;9",3,"1;1;5;2","2;1;5;2"
64,8,True,"","","",2,"5;2","2;1;5;2"
64,9,True,"","","",1,"1;1","0"
64,10,True,"","","",11,"1;11","2;0;1;1;5;1;1"
64,11,False,"Mg Magnesium",1.58,"12;15",5,"0;3;2;2","2;0;2;2"
64,12,False,"Na Sodium",13.54,"13;14",4,"0;2;2;2","2;0;2;2"
64,13,True,"","","",2,"2;2","2;0;2;2"
64,14,True,"","","",2,"0;2","0"
64,15,True,"","","",1,"0;1","0"
64,16,False,"Ca Calcium",8.73,"17;32",44,"0;27;2;4;1;8;5;5","8;2;0;1;0;1;2;3;1;1;5;1;3;0;1"
64,17,False,"Ca Calcium",7.44,"18;19",29,"0;22;1;3;5;1;2;3","4;5;1;3;0;1"
64,18,True,"","","",3,"2;3","0"
64,19,False,"Ca Calcium",8.22,"20;21",26,"0;22;1;3;5;1","4;5;1;3;0;1"
64,20,True,"","","",13,"0;13","0"
64,21,False,"K Potassium",0.56,"22;23",13,"0;9;1;3;5;1","4;5;1;3;0;1"
64,22,True,"","","",5,"0;5","1;5;0;1"
64,23,False,"Refractive Index",1.52,"24;27",8,"0;4;1;3;5;1","3;5;1;3"
64,24,False,"Na Sodium",13.18,"25;26",3,"1;2;5;1","3;5;1;3"
64,25,True,"","","",1,"5;1","0"
64,26,True,"","","",2,"1;2","3;5;1;3"
64,27,False,"Al Aluminum",1.35,"28;29",5,"0;4;1;1","0"
64,28,True,"","","",3,"0;3","0"
64,29,False,"Al Aluminum",1.46,"30;31",2,"0;1;1;1","0"
64,30,True,"","","",1,"1;1","0"
64,31,True,"","","",1,"0;1","0"
64,32,False,"Na Sodium",12.09,"33;34",15,"0;5;2;1;1;5;5;4","4;2;0;1;0;1;2;3;1;1"
64,33,True,"","","",2,"0;2","0"
64,34,False,"Al Aluminum",1.29,"35;36",13,"0;3;2;1;1;5;5;4","4;2;0;1;0;1;2;3;1;1"
64,35,True,"","","",3,"1;3","3;0;1;2;3;1;1"
64,36,False,"Refractive Index",1.52,"37;38",10,"0;3;2;1;1;2;5;4","1;2;0;1"
64,37,True,"","","",4,"5;4","0"
64,38,False,"Refractive Index",1.52,"39;42",6,"0;3;2;1;1;2","1;2;0;1"
64,39,False,"Refractive Index",1.52,"40;41",3,"2;1;1;2","0"
64,40,True,"","","",2,"1;2","0"
64,41,True,"","","",1,"2;1","0"
64,42,True,"","","",3,"0;3","1;2;0;1"
64,43,False,"Refractive Index",1.52,"44;63",77,"2;6;1;39;0;24;5;4;3;4","21;0;2;2;1;12;4;1;2;1;0;3;3;0;1;1;1"
64,44,False,"Si Silicon",73.03,"45;54",29,"2;1;1;5;3;4;0;17;5;2","13;0;1;10;1;0;1;3;0;1;1;1"
64,45,False,"Al Aluminum",1.23,"46;47",12,"0;6;5;2;1;4","8;0;1;7;3;1;1"
64,46,True,"","","",2,"1;2","1;0;1;1"
64,47,False,"Ca Calcium",8.09,"48;49",10,"0;6;5;2;1;2","7;0;1;6;3;1;1"
64,48,True,"","","",2,"1;2","7;0;1;6;3;1;1"
64,49,False,"Si Silicon",72.85,"50;51",8,"0;6;5;2","0"
64,50,True,"","","",3,"0;3","0"
64,51,False,"K Potassium",0.59,"52;53",5,"0;3;5;2","0"
64,52,True,"","","",2,"5;2","0"
64,53,True,"","","",3,"0;3","0"
64,54,False,"K Potassium",0.68,"55;58",17,"2;1;1;1;3;4;0;11","5;0;1;3;1;0;1;3;0;1"
64,55,False,"Ba Barium",0.46,"56;57",14,"3;3;0;11","2;1;0;1;3;0;1"
64,56,True,"","","",11,"0;11","2;1;0;1;3;0;1"
64,57,True,"","","",3,"3;3","0"
64,58,False,"Na Sodium",12.40,"59;60",3,"2;1;1;1;3;1","3;0;1;3"
64,59,True,"","","",1,"3;1","0"
64,60,False,"K Potassium",0.83,"61;62",2,"2;1;1;1","3;0;1;3"
64,61,True,"","","",1,"1;1","3;0;1;3"
64,62,True,"","","",1,"2;1","0"
64,63,False,"Refractive Index",1.52,"64;67",48,"2;5;1;34;0;7;5;2","8;0;2;2;1;2;4;1;2;1;0;2"
64,64,False,"K Potassium",0.30,"65;66",35,"1;33;5;2","2;0;1;2"
64,65,True,"","","",2,"5;2","0"
64,66,True,"","","",33,"1;33","2;0;1;2"
64,67,False,"Ca Calcium",11.15,"68;73",13,"2;5;1;1;0;7","6;0;2;2;4;1;2;1;0;2"
64,68,False,"Ca Calcium",8.93,"69;70",8,"1;1;0;7","4;4;1;2;1;0;2"
64,69,True,"","","",5,"0;5","1;1;0;1"
64,70,False,"Refractive Index",1.52,"71;72",3,"1;1;0;2","3;4;1;2;1;0;1"
64,71,True,"","","",2,"0;2","1;1;0;1"
64,72,True,"","","",1,"1;1","2;4;1;2"
64,73,True,"","","",5,"2;5","2;0;2;2"
64,74,False,"Mg Magnesium",3.47,"75;82",31,"0;2;1;4;4;5;3;20","3;5;1;1;0;4;1;3;4;1"
64,75,False,"Ca Calcium",10.34,"76;79",26,"0;1;4;5;3;20","2;0;4;1;3;4;1"
64,76,False,"Ba Barium",0.27,"77;78",24,"3;20;4;4","2;0;4;1;3;4;1"
64,77,True,"","","",4,"4;4","2;0;4;1;3;4;1"
64,78,True,"","","",20,"3;20","0"
64,79,False,"Refractive Index",1.52,"80;81",2,"0;1;4;1","0"
64,80,True,"","","",1,"4;1","0"
64,81,True,"","","",1,"0;1","0"
64,82,False,"Al Aluminum",1.31,"83;84",5,"0;1;1;4","1;5;1;1"
64,83,True,"","","",4,"1;4","1;5;1;1"
64,84,True,"","","",1,"0;1","0"
65,0,False,"Al Aluminum",1.44,"1;40",177,"3;23;0;68;4;5;5;12;2;9;1;60","37;0;3;1;1;6;5;1;2;3;1;0;3;4;3;1;0;3;3;4;3;0;2;1;1;1;0;10;5;0;2;1;3"
65,1,False,"Mg Magnesium",2.78,"2;11",97,"1;58;5;9;0;28;2;1;3;1","23;5;1;3;0;1;1;0;7;0;1;6;5;1;3;1;1;0;1;4;0;3"
65,2,False,"Al Aluminum",1.38,"3;8",12,"2;1;0;10;3;1","5;1;0;1;4;0;3;3;0;1"
65,3,False,"Na Sodium",12.12,"4;7",10,"0;9;3;1","5;1;0;1;4;0;3;3;0;1"
65,4,False,"Al Aluminum",0.98,"5;6",3,"3;1;0;2","0"
65,5,True,"","","",2,"0;2","0"
65,6,True,"","","",1,"3;1","0"
65,7,True,"","","",7,"0;7","5;1;0;1;4;0;3;3;0;1"
65,8,False,"Si Silicon",72.12,"9;10",2,"2;1;0;1","0"
65,9,True,"","","",1,"0;1","0"
65,10,True,"","","",1,"2;1","0"
65,11,False,"Refractive Index",1.52,"12;23",85,"1;58;5;9;0;18","18;5;1;3;0;1;1;0;6;0;1;6;5;1;3;1;1"
65,12,False,"Ca Calcium",8.00,"13;14",12,"1;3;5;6;0;3","3;0;1;1;5;1;5;0;1"
65,13,True,"","","",2,"0;2","0"
65,14,False,"Fe Iron",0.12,"15;22",10,"1;3;5;6;0;1","3;0;1;1;5;1;5;0;1"
65,15,False,"Refractive Index",1.52,"16;17",8,"5;6;0;1;1;1","2;5;0;1;0;5;1"
65,16,True,"","","",1,"1;1","0"
65,17,False,"Al Aluminum",1.28,"18;21",7,"5;6;0;1","2;5;0;1;0;5;1"
65,18,False,"Ca Calcium",8.59,"19;20",3,"0;1;5;2","2;5;0;1;0;5;1"
65,19,True,"","","",2,"5;2","1;0;5;1"
65,20,True,"","","",1,"0;1","1;5;0;1"
65,21,True,"","","",4,"5;4","0"
65,22,True,"","","",2,"1;2","1;0;1;1"
65,23,False,"Mg Magnesium",3.67,"24;33",73,"1;55;5;3;0;15","15;5;1;3;1;0;6;0;1;5;3;1;1"
65,24,False,"Al Aluminum",1.42,"25;30",48,"0;2;1;45;5;1","8;0;1;5;5;1;2;3;1;1"
65,25,False,"Mg Magnesium",3.66,"26;27",45,"1;44;5;1","8;0;1;5;5;1;2;3;1;1"
65,26,True,"","","",42,"1;42","8;0;1;5;5;1;2;3;1;1"
65,27,False,"Si Silicon",72.78,"28;29",3,"1;2;5;1","0"
65,28,True,"","","",1,"5;1","0"
65,29,True,"","","",2,"1;2","0"
65,30,False,"Refractive Index",1.52,"31;32",3,"0;2;1;1","0"
65,31,True,"","","",1,"1;1","0"
65,32,True,"","","",2,"0;2","0"
65,33,False,"Ca Calcium",9.05,"34;35",25,"1;10;5;2;0;13","7;5;1;1;1;0;6"
65,34,True,"","","",13,"0;13","6;1;0;6"
65,35,False,"Na Sodium",14.01,"36;37",12,"1;10;5;2","1;5;1;1"
65,36,True,"","","",6,"1;6","0"
65,37,False,"Refractive Index",1.52,"38;39",6,"1;4;5;2","1;5;1;1"
65,38,True,"","","",2,"5;2","0"
65,39,True,"","","",4,"1;4","1;5;1;1"
65,40,False,"Na Sodium",13.79,"41;54",80,"3;22;0;40;4;5;5;3;2;8;1;2","14;0;3;1;2;3;1;0;3;4;3;1;3;4;3;0;1;1;0;3;5;0;1"
65,41,False,"Na Sodium",12.80,"42;47",51,"0;38;5;3;2;8;1;2","8;2;0;3;1;0;3;5;0;1;3;0;1"
65,42,False,"Refractive Index",1.52,"43;44",12,"0;8;2;2;1;2","2;2;0;2"
65,43,True,"","","",2,"1;2","0"
65,44,False,"K Potassium",0.52,"45;46",10,"0;8;2;2","2;2;0;2"
65,45,True,"","","",2,"2;2","0"
65,46,True,"","","",8,"0;8","2;2;0;2"
65,47,False,"Mg Magnesium",1.04,"48;49",39,"0;30;5;3;2;6","6;2;0;1;1;0;3;5;0;1;3;0;1"
65,48,True,"","","",6,"2;6","0"
65,49,False,"Ca Calcium",8.69,"50;51",33,"0;30;5;3","6;2;0;1;1;0;3;5;0;1;3;0;1"
65,50,True,"","","",29,"0;29","5;1;0;3;5;0;1;3;0;1"
65,51,False,"Refractive Index",1.52,"52;53",4,"0;1;5;3","1;2;0;1"
65,52,True,"","","",3,"5;3","0"
65,53,True,"","","",1,"0;1","1;2;0;1"
65,54,False,"Al Aluminum",1.86,"55;58",29,"3;22;0;2;4;5","6;0;3;1;2;3;1;4;3;1;3;4;3"
65,55,False,"Fe Iron",0.06,"56;57",7,"0;2;4;5","3;3;4;3"
65,56,True,"","","",5,"4;5","3;3;4;3"
65,57,True,"","","",2,"0;2","0"
65,58,True,"","","",22,"3;22","3;0;3;1;2;3;1;4;3;1"
66,0,False,"Ca Calcium",8.43,"1;26",175,"1;67;5;11;0;57;3;22;2;9;4;9","39;0;1;12;5;4;4;3;5;1;6;2;0;4;3;4;2;0;1;5;2;1;2;1;0;3"
66,1,False,"Refractive Index",1.52,"2;7",59,"3;1;0;38;5;2;1;13;2;3;4;2","17;3;0;1;5;2;1;2;4;1;0;5;2;1;3;4;2;1;0;3;5;1;1"
66,2,False,"Al Aluminum",2.53,"3;6",7,"2;3;1;2;4;2","6;0;1;1;4;2;3;1;2;4;1"
66,3,False,"Ca Calcium",7.84,"4;5",4,"1;2;4;2","6;0;1;1;4;2;3;1;2;4;1"
66,4,True,"","","",2,"4;2","3;0;4;2;3;4;1"
66,5,True,"","","",2,"1;2","3;0;1;1;3;1;2"
66,6,True,"","","",3,"2;3","0"
66,7,False,"Al Aluminum",1.40,"8;19",52,"3;1;0;38;5;2;1;11","11;3;0;1;5;2;0;5;2;1;2;1;0;3;5;1;1"
66,8,False,"K Potassium",0.53,"9;10",20,"0;8;1;11;5;1","4;0;1;2;5;1;1;1;0;1"
66,9,True,"","","",3,"0;3","1;1;0;1"
66,10,False,"Mg Magnesium",3.75,"11;18",17,"0;5;1;11;5;1","3;0;1;2;5;1;1"
66,11,False,"K Potassium",0.56,"12;17",12,"1;11;5;1","3;0;1;2;5;1;1"
66,12,False,"Na Sodium",13.30,"13;14",4,"5;1;1;3","0"
66,13,True,"","","",2,"1;2","0"
66,14,False,"Ca Calcium",8.32,"15;16",2,"5;1;1;1","0"
66,15,True,"","","",1,"1;1","0"
66,16,True,"","","",1,"5;1","0"
66,17,True,"","","",8,"1;8","3;0;1;2;5;1;1"
66,18,True,"","","",5,"0;5","0"
66,19,False,"Al Aluminum",1.74,"20;21",32,"3;1;0;30;5;1","7;3;0;1;5;2;0;5;2;1;0;2"
66,20,True,"","","",27,"0;27","2;1;0;2"
66,21,False,"K Potassium",0.65,"22;23",5,"3;1;0;3;5;1","5;3;0;1;5;2;0;5;2"
66,22,True,"","","",1,"5;1","4;0;5;2;3;5;2"
66,23,False,"Al Aluminum",2.17,"24;25",4,"3;1;0;3","1;3;0;1"
66,24,True,"","","",3,"0;3","1;3;0;1"
66,25,True,"","","",1,"3;1","0"
66,26,False,"Mg Magnesium",2.54,"27;42",116,"1;54;5;9;0;19;3;21;2;6;4;7","22;0;1;9;5;2;4;1;5;1;5;2;0;4;3;4;1"
66,27,False,"Ca Calcium",9.51,"28;33",45,"0;12;2;6;4;7;3;20","6;2;0;4;0;4;1;3;4;1"
66,28,False,"Refractive Index",1.52,"29;30",21,"4;2;3;19","1;3;4;1"
66,29,True,"","","",18,"3;18","0"
66,30,False,"Si Silicon",71.55,"31;32",3,"4;2;3;1","1;3;4;1"
66,31,True,"","","",1,"3;1","0"
66,32,True,"","","",2,"4;2","1;3;4;1"
66,33,False,"Si Silicon",72.10,"34;37",24,"0;12;2;6;4;5;3;1","5;2;0;4;0;4;1"
66,34,False,"K Potassium",0.62,"35;36",7,"3;1;0;6","0"
66,35,True,"","","",6,"0;6","0"
66,36,True,"","","",1,"3;1","0"
66,37,False,"Refractive Index",1.52,"38;41",17,"0;6;2;6;4;5","5;2;0;4;0;4;1"
66,38,False,"K Potassium",0.17,"39;40",11,"2;6;4;5","1;0;4;1"
66,39,True,"","","",5,"4;5","1;0;4;1"
66,40,True,"","","",6,"2;6","0"
66,41,True,"","","",6,"0;6","4;2;0;4"
66,42,False,"Si Silicon",72.76,"43;64",71,"1;54;5;9;0;7;3;1","16;0;1;9;5;2;5;1;5"
66,43,False,"Ca Calcium",9.07,"44;59",44,"1;29;5;7;0;7;3;1","7;0;1;4;5;1;3"
66,44,False,"Mg Magnesium",3.62,"45;56",26,"1;13;0;7;3;1;5;5","3;0;1;1;5;1;2"
66,45,False,"Refractive Index",1.52,"46;55",17,"3;1;1;10;0;1;5;5","3;0;1;1;5;1;2"
66,46,False,"Si Silicon",72.68,"47;54",16,"1;10;0;1;5;5","3;0;1;1;5;1;2"
66,47,False,"Refractive Index",1.52,"48;49",12,"0;1;5;5;1;6","1;5;1;1"
66,48,True,"","","",2,"5;2","0"
66,49,False,"Al Aluminum",1.42,"50;51",10,"0;1;5;3;1;6","1;5;1;1"
66,50,True,"","","",6,"1;6","1;5;1;1"
66,51,False,"Refractive Index",1.52,"52;53",4,"0;1;5;3","0"
66,52,True,"","","",3,"5;3","0"
66,53,True,"","","",1,"0;1","0"
66,54,True,"","","",4,"1;4","2;0;1;1;5;1;1"
66,55,True,"","","",1,"3;1","0"
66,56,False,"Na Sodium",13.42,"57;58",9,"1;3;0;6","0"
66,57,True,"","","",6,"0;6","0"
66,58,True,"","","",3,"1;3","0"
66,59,False,"Al Aluminum",0.85,"60;63",18,"1;16;5;2","4;0;1;3;5;1;1"
66,60,False,"Refractive Index",1.52,"61;62",10,"1;8;5;2","1;0;1;1"
66,61,True,"","","",2,"5;2","0"
66,62,True,"","","",8,"1;8","1;0;1;1"
66,63,True,"","","",8,"1;8","3;0;1;2;5;1;1"
66,64,False,"Refractive Index",1.52,"65;66",27,"1;25;5;2","9;0;1;5;5;2;5;1;2"
66,65,True,"","","",2,"5;2","2;0;5;2"
66,66,True,"","","",25,"1;25","7;0;1;5;5;1;2"
67,0,False,"K Potassium",0.05,"1;12",183,"3;27;0;68;2;9;5;10;1;61;4;8","31;2;3;2;0;2;0;2;1;1;6;5;1;3;2;1;1;1;1;0;7;5;2;5;0;3;1;4;4;3;1"
67,1,False,"Al Aluminum",1.77,"2;11",31,"3;18;4;8;0;3;1;1;5;1","3;4;3;1;1;5;2"
67,2,False,"Al Aluminum",1.01,"3;10",13,"4;8;0;3;1;1;5;1","2;1;5;2"
67,3,False,"Si Silicon",72.61,"4;7",7,"4;2;0;3;1;1;5;1","2;1;5;2"
67,4,False,"Na Sodium",14.55,"5;6",2,"1;1;5;1","2;1;5;2"
67,5,True,"","","",1,"5;1","2;1;5;2"
67,6,True,"","","",1,"1;1","0"
67,7,False,"Na Sodium",14.14,"8;9",5,"4;2;0;3","0"
67,8,True,"","","",3,"0;3","0"
67,9,True,"","","",2,"4;2","0"
67,10,True,"","","",6,"4;6","0"
67,11,True,"","","",18,"3;18","1;4;3;1"
67,12,False,"K Potassium",0.74,"13;54",152,"3;9;0;65;2;9;5;9;1;60","28;2;3;2;0;2;0;2;1;1;6;5;1;3;2;1;1;1;1;0;7;5;0;3;1;4"
67,13,False,"Refractive Index",1.52,"14;29",144,"2;6;0;64;3;5;5;9;1;60","24;1;0;7;2;0;2;5;0;3;1;4;0;1;6;5;1;3;1;1"
67,14,False,"Ca Calcium",8.30,"15;20",48,"3;4;0;36;5;5;1;3","8;5;0;1;1;2;0;5;1;1;1;1;0;3"
67,15,False,"K Potassium",0.41,"16;19",34,"0;33;1;1","3;1;0;3"
67,16,False,"Refractive Index",1.52,"17;18",5,"1;1;0;4","0"
67,17,True,"","","",4,"0;4","0"
67,18,True,"","","",1,"1;1","0"
67,19,True,"","","",29,"0;29","3;1;0;3"
67,20,False,"Na Sodium",13.64,"21;28",14,"3;4;0;3;5;5;1;2","5;5;0;1;1;2;0;5;1;1;1"
67,21,False,"Al Aluminum",1.27,"22;25",10,"0;3;5;5;1;2","5;5;0;1;1;2;0;5;1;1;1"
67,22,False,"Mg Magnesium",3.53,"23;24",3,"0;1;1;2","3;0;1;1;5;1;2"
67,23,True,"","","",2,"1;2","3;0;1;1;5;1;2"
67,24,True,"","","",1,"0;1","0"
67,25,False,"Al Aluminum",1.47,"26;27",7,"0;2;5;5","2;5;0;1;0;5;1"
67,26,True,"","","",5,"5;5","1;0;5;1"
67,27,True,"","","",2,"0;2","1;5;0;1"
67,28,True,"","","",4,"3;4","0"
67,29,False,"Refractive Index",1.52,"30;33",96,"2;6;0;28;3;1;5;4;1;57","16;1;0;4;2;0;2;5;0;2;1;2;0;1;5;3;1;1"
67,30,False,"K Potassium",0.30,"31;32",34,"1;32;5;2","3;0;1;2;5;1;1"
67,31,True,"","","",2,"5;2","0"
67,32,True,"","","",32,"1;32","3;0;1;2;5;1;1"
67,33,False,"Ca Calcium",8.61,"34;39",62,"2;6;0;28;3;1;5;2;1;25","13;1;0;4;2;0;2;5;0;2;1;1;0;1;3;3;1;1"
67,34,False,"Si Silicon",72.56,"35;36",16,"0;15;1;1","2;1;0;2"
67,35,True,"","","",11,"0;11","1;1;0;1"
67,36,False,"Refractive Index",1.52,"37;38",5,"0;4;1;1","1;1;0;1"
67,37,True,"","","",1,"1;1","0"
67,38,True,"","","",4,"0;4","1;1;0;1"
67,39,False,"Ca Calcium",10.08,"40;51",46,"2;6;0;13;3;1;5;2;1;24","11;1;0;2;2;0;2;5;0;2;1;1;0;1;3;3;1;1"
67,40,False,"Ba Barium",0.12,"41;48",31,"3;1;0;4;5;2;1;24","8;1;0;1;5;0;2;1;1;0;1;3;3;1;1"
67,41,False,"Na Sodium",12.68,"42;43",28,"0;2;5;2;1;24","6;5;0;1;1;1;0;1;3;3;1;1"
67,42,True,"","","",1,"0;1","0"
67,43,False,"Fe Iron",0.26,"44;47",27,"0;1;5;2;1;24","6;5;0;1;1;1;0;1;3;3;1;1"
67,44,False,"Al Aluminum",1.44,"45;46",26,"5;2;1;24","5;0;1;3;5;1;1;3;1;1"
67,45,True,"","","",24,"1;24","5;0;1;3;5;1;1;3;1;1"
67,46,True,"","","",2,"5;2","0"
67,47,True,"","","",1,"0;1","1;5;0;1"
67,48,False,"Na Sodium",14.67,"49;50",3,"3;1;0;2","2;1;0;1;5;0;1"
67,49,True,"","","",2,"0;2","2;1;0;1;5;0;1"
67,50,True,"","","",1,"3;1","0"
67,51,False,"Si Silicon",72.68,"52;53",15,"2;6;0;9","3;1;0;1;2;0;2"
67,52,True,"","","",9,"0;9","3;1;0;1;2;0;2"
67,53,True,"","","",6,"2;6","0"
67,54,False,"K Potassium",2.19,"55;64",8,"3;4;0;1;2;3","4;2;3;2;0;2;1;3;2;1"
67,55,False,"Ba Barium",2.54,"56;63",7,"3;3;0;1;2;3","2;0;2;1;3;2;1"
67,56,False,"Ca Calcium",11.70,"57;62",6,"0;1;3;2;2;3","2;0;2;1;3;2;1"
67,57,False,"Refractive Index",1.52,"58;59",5,"3;2;2;3","2;0;2;1;3;2;1"
67,58,True,"","","",2,"2;2","2;0;2;1;3;2;1"
67,59,False,"Mg Magnesium",1.91,"60;61",3,"3;2;2;1","0"
67,60,True,"","","",1,"2;1","0"
67,61,True,"","","",2,"3;2","0"
67,62,True,"","","",1,"0;1","0"
67,63,True,"","","",1,"3;1","0"
67,64,True,"","","",1,"3;1","2;2;3;2"
68,0,False,"Ba Barium",0.34,"1;78",162,"3;26;0;57;1;51;2;10;5;10;4;8","52;3;2;2;1;1;1;0;8;5;7;2;1;4;3;5;1;6;4;1;0;1;12;5;4;2;1;4;2;2;3;1;0;2;4;1;1"
68,1,False,"Ca Calcium",8.27,"2;17",135,"0;56;1;50;5;10;3;2;2;9;4;8","50;1;0;8;5;7;2;1;4;3;5;1;6;4;1;0;1;12;5;4;2;1;4;2;3;1;1;2;3;1;0;2;4;1;1"
68,2,False,"Al Aluminum",1.17,"3;4",40,"1;8;0;29;2;2;4;1","11;0;1;8;1;0;2;4;1;1"
68,3,True,"","","",3,"1;3","1;4;1;1"
68,4,False,"Mg Magnesium",2.53,"5;8",37,"1;5;0;29;2;2;4;1","10;0;1;8;1;0;2"
68,5,False,"Refractive Index",1.51,"6;7",3,"2;2;4;1","0"
68,6,True,"","","",1,"4;1","0"
68,7,True,"","","",2,"2;2","0"
68,8,False,"Refractive Index",1.52,"9;10",34,"1;5;0;29","10;0;1;8;1;0;2"
68,9,True,"","","",2,"1;2","6;0;1;6"
68,10,False,"Refractive Index",1.52,"11;12",32,"1;3;0;29","4;0;1;2;1;0;2"
68,11,True,"","","",27,"0;27","2;1;0;2"
68,12,False,"Ca Calcium",8.09,"13;14",5,"1;3;0;2","2;0;1;2"
68,13,True,"","","",2,"1;2","0"
68,14,False,"Ca Calcium",8.18,"15;16",3,"1;1;0;2","2;0;1;2"
68,15,True,"","","",2,"0;2","0"
68,16,True,"","","",1,"1;1","2;0;1;2"
68,17,False,"K Potassium",0.09,"18;27",95,"0;27;1;42;5;10;3;2;2;7;4;7","39;1;0;6;5;7;2;1;4;3;5;1;6;4;1;0;1;4;5;4;2;1;4;2;3;1;1;2;3;1;0;2"
68,18,False,"Al Aluminum",0.77,"19;22",13,"5;1;1;1;4;7;0;4","10;1;5;3;4;3;0;5;1;4;2;5;4;1"
68,19,False,"Ca Calcium",11.43,"20;21",5,"0;4;4;1","5;1;4;3;0;4;1;5;4;1"
68,20,True,"","","",1,"4;1","5;1;4;3;0;4;1;5;4;1"
68,21,True,"","","",4,"0;4","0"
68,22,False,"Mg Magnesium",3.11,"23;24",8,"5;1;1;1;4;6","5;1;5;3;0;5;1;4;1"
68,23,True,"","","",6,"4;6","1;0;4;1"
68,24,False,"Al Aluminum",0.80,"25;26",2,"5;1;1;1","4;1;5;3;0;5;1"
68,25,True,"","","",1,"1;1","0"
68,26,True,"","","",1,"5;1","4;1;5;3;0;5;1"
68,27,False,"Mg Magnesium",2.80,"28;39",82,"0;23;1;41;5;9;3;2;2;7","29;1;0;6;5;4;2;1;5;1;6;0;1;4;5;3;2;1;3;1;1;2;3;1;0;2"
68,28,False,"Refractive Index",1.52,"29;30",18,"3;2;0;9;2;7","5;2;3;1;0;2;1;2;1;0;2;1"
68,29,True,"","","",1,"3;1","0"
68,30,False,"Al Aluminum",1.97,"31;38",17,"3;1;0;9;2;7","5;2;3;1;0;2;1;2;1;0;2;1"
68,31,False,"Refractive Index",1.52,"32;37",16,"0;9;2;7","4;2;0;2;1;2;1;0;2;1"
68,32,False,"Si Silicon",72.44,"33;34",11,"2;7;0;4","3;1;2;1;0;2;1;2;0;1"
68,33,True,"","","",3,"0;3","1;2;0;1"
68,34,False,"Al Aluminum",1.19,"35;36",8,"2;7;0;1","2;1;2;1;0;2;1"
68,35,True,"","","",1,"0;1","0"
68,36,True,"","","",7,"2;7","2;1;2;1;0;2;1"
68,37,True,"","","",5,"0;5","1;2;0;1"
68,38,True,"","","",1,"3;1","1;2;3;1"
68,39,False,"K Potassium",0.63,"40;77",64,"0;14;1;41;5;9","24;1;0;6;5;4;5;1;6;0;1;4;5;3;3;1;1"
68,40,False,"Na Sodium",12.90,"41;44",61,"1;41;5;9;0;11","21;1;5;4;0;3;5;1;6;0;1;4;5;3;3;1;1"
68,41,False,"Fe Iron",0.28,"42;43",18,"0;1;1;17","6;1;0;1;0;1;3;5;1;2"
68,42,True,"","","",17,"1;17","5;0;1;3;5;1;2"
68,43,True,"","","",1,"0;1","1;1;0;1"
68,44,False,"Ca Calcium",8.90,"45;70",43,"1;24;5;9;0;10","15;1;5;4;0;2;5;1;4;0;1;1;5;3;3;1;1"
68,45,False,"K Potassium",0.53,"46;51",26,"0;10;1;9;5;7","12;0;1;1;5;3;3;1;1;5;1;3;1;0;2;5;2"
68,46,False,"Ba Barium",0.05,"47;48",5,"5;4;1;1","4;1;5;2;0;5;2"
68,47,True,"","","",3,"5;3","4;1;5;2;0;5;2"
68,48,False,"Si Silicon",72.23,"49;50",2,"5;1;1;1","0"
68,49,True,"","","",1,"1;1","0"
68,50,True,"","","",1,"5;1","0"
68,51,False,"Refractive Index",1.52,"52;65",21,"0;10;1;8;5;3","8;0;1;1;5;1;3;1;1;5;1;3;1;0;2"
68,52,False,"K Potassium",0.58,"53;62",11,"5;3;1;6;0;2","6;5;1;3;1;0;2;0;5;1"
68,53,False,"Mg Magnesium",3.57,"54;61",6,"0;2;1;2;5;2","5;1;0;2;5;1;2;0;5;1"
68,54,False,"Mg Magnesium",3.40,"55;56",4,"1;2;5;2","3;5;1;2;0;5;1"
68,55,True,"","","",1,"5;1","1;0;5;1"
68,56,False,"Al Aluminum",1.28,"57;58",3,"1;2;5;1","2;5;1;2"
68,57,True,"","","",1,"1;1","0"
68,58,False,"Ca Calcium",8.38,"59;60",2,"1;1;5;1","2;5;1;2"
68,59,True,"","","",1,"5;1","0"
68,60,True,"","","",1,"1;1","2;5;1;2"
68,61,True,"","","",2,"0;2","2;1;0;2"
68,62,False,"Na Sodium",13.32,"63;64",5,"5;1;1;4","1;5;1;1"
68,63,True,"","","",4,"1;4","1;5;1;1"
68,64,True,"","","",1,"5;1","0"
68,65,False,"Refractive Index",1.52,"66;67",10,"0;8;1;2","2;0;1;1;3;1;1"
68,66,True,"","","",7,"0;7","0"
68,67,False,"Si Silicon",72.74,"68;69",3,"0;1;1;2","2;0;1;1;3;1;1"
68,68,True,"","","",2,"1;2","2;0;1;1;3;1;1"
68,69,True,"","","",1,"0;1","0"
68,70,False,"K Potassium",0.21,"71;72",17,"1;15;5;2","3;1;5;2;5;1;1"
68,71,True,"","","",9,"1;9","1;5;1;1"
68,72,False,"Refractive Index",1.52,"73;74",8,"1;6;5;2","2;1;5;2"
68,73,True,"","","",1,"5;1","2;1;5;2"
68,74,False,"Si Silicon",71.72,"75;76",7,"1;6;5;1","0"
68,75,True,"","","",1,"5;1","0"
68,76,True,"","","",6,"1;6","0"
68,77,True,"","","",3,"0;3","3;1;0;3"
68,78,False,"Na Sodium",14.11,"79;86",27,"3;24;0;1;1;1;2;1","2;3;2;2"
68,79,False,"Ca Calcium",5.65,"80;81",4,"0;1;1;1;2;1;3;1","2;3;2;2"
68,80,True,"","","",1,"3;1","0"
68,81,False,"Refractive Index",1.52,"82;83",3,"0;1;1;1;2;1","2;3;2;2"
68,82,True,"","","",1,"2;1","2;3;2;2"
68,83,False,"K Potassium",0.35,"84;85",2,"0;1;1;1","0"
68,84,True,"","","",1,"1;1","0"
68,85,True,"","","",1,"0;1","0"
68,86,True,"","","",23,"3;23","0"
69,0,False,"Ba Barium",0.32,"1;72",170,"3;29;2;11;0;62;1;58;5;10","44;1;3;5;5;6;0;1;0;2;2;1;4;5;5;3;3;5;0;3;1;4;2;0;2;4;0;9"
69,1,False,"Mg Magnesium",2.80,"2;15",143,"0;62;1;58;5;10;3;3;2;10","42;5;0;3;1;4;0;1;4;5;5;3;3;2;1;1;5;6;3;4;0;1;2;0;2;4;0;9"
69,2,False,"K Potassium",0.43,"3;8",22,"3;2;2;10;0;10","16;1;3;1;0;3;3;2;1;2;0;2;4;0;9"
69,3,False,"Al Aluminum",1.38,"4;5",12,"2;2;0;10","11;2;0;2;4;0;9"
69,4,True,"","","",9,"0;9","3;4;0;3"
69,5,False,"Ca Calcium",11.53,"6;7",3,"2;2;0;1","8;2;0;2;4;0;6"
69,6,True,"","","",1,"0;1","8;2;0;2;4;0;6"
69,7,True,"","","",2,"2;2","0"
69,8,False,"Mg Magnesium",2.04,"9;14",10,"3;2;2;8","5;1;3;1;0;3;3;2;1"
69,9,False,"K Potassium",1.84,"10;11",9,"2;8;3;1","1;0;2;1"
69,10,True,"","","",6,"2;6","1;0;2;1"
69,11,False,"Al Aluminum",2.11,"12;13",3,"2;2;3;1","0"
69,12,True,"","","",1,"3;1","0"
69,13,True,"","","",2,"2;2","0"
69,14,True,"","","",1,"3;1","4;1;3;1;0;3;3"
69,15,False,"Na Sodium",12.82,"16;23",121,"0;52;1;58;5;10;3;1","26;5;0;3;1;4;0;1;4;5;5;1;5;6;3;3;0;1"
69,16,False,"Mg Magnesium",3.38,"17;18",19,"1;14;5;1;0;4","4;1;5;2;0;5;2"
69,17,True,"","","",4,"0;4","0"
69,18,False,"Ca Calcium",8.53,"19;22",15,"1;14;5;1","4;1;5;2;0;5;2"
69,19,False,"Fe Iron",0.12,"20;21",3,"1;2;5;1","4;1;5;2;0;5;2"
69,20,True,"","","",1,"5;1","4;1;5;2;0;5;2"
69,21,True,"","","",2,"1;2","0"
69,22,True,"","","",12,"1;12","0"
69,23,False,"Al Aluminum",1.41,"24;57",102,"0;48;1;44;5;9;3;1","22;5;0;3;1;4;0;1;4;5;3;1;5;4;3;3;0;1"
69,24,False,"Ca Calcium",8.98,"25;46",65,"0;16;1;41;5;7;3;1","18;0;1;2;5;3;5;1;4;0;1;1;5;4;3;3;0;1"
69,25,False,"Ca Calcium",8.60,"26;37",44,"0;15;5;5;3;1;1;23","12;1;5;1;3;3;0;1;0;5;2;1;1;5;0;1;1;3"
69,26,False,"Na Sodium",13.31,"27;30",35,"0;12;1;21;5;2","5;0;5;1;1;1;1;0;1;5;1;2"
69,27,False,"Refractive Index",1.52,"28;29",22,"0;6;1;16","4;1;0;1;0;1;1;5;1;2"
69,28,True,"","","",16,"1;16","3;0;1;1;5;1;2"
69,29,True,"","","",6,"0;6","1;1;0;1"
69,30,False,"Mg Magnesium",3.78,"31;36",13,"0;6;1;5;5;2","1;0;5;1"
69,31,False,"Refractive Index",1.52,"32;35",8,"1;5;0;1;5;2","1;0;5;1"
69,32,False,"Na Sodium",13.67,"33;34",3,"0;1;5;2","1;0;5;1"
69,33,True,"","","",2,"5;2","1;0;5;1"
69,34,True,"","","",1,"0;1","0"
69,35,True,"","","",5,"1;5","0"
69,36,True,"","","",5,"0;5","0"
69,37,False,"K Potassium",0.62,"38;45",9,"0;3;5;3;3;1;1;2","7;1;5;1;3;3;0;5;1;5;0;1;1;1"
69,38,False,"Ca Calcium",8.77,"39;42",7,"5;3;3;1;0;1;1;2","7;1;5;1;3;3;0;5;1;5;0;1;1;1"
69,39,False,"K Potassium",0.31,"40;41",3,"0;1;1;2","2;5;0;1;1;1"
69,40,True,"","","",2,"1;2","1;5;1;1"
69,41,True,"","","",1,"0;1","1;5;0;1"
69,42,False,"Si Silicon",72.49,"43;44",4,"5;3;3;1","5;1;5;1;3;3;0;5;1"
69,43,True,"","","",1,"3;1","3;1;3;3"
69,44,True,"","","",3,"5;3","2;1;5;1;0;5;1"
69,45,True,"","","",2,"0;2","0"
69,46,False,"Refractive Index",1.53,"47;56",21,"0;1;1;18;5;2","6;0;1;1;5;1;5;1;1;1;5;3"
69,47,False,"K Potassium",0.12,"48;55",20,"1;18;5;2","6;0;1;1;5;1;5;1;1;1;5;3"
69,48,False,"K Potassium",0.07,"49;52",7,"1;5;5;2","4;1;5;3;0;5;1"
69,49,False,"Mg Magnesium",3.86,"50;51",4,"5;1;1;3","0"
69,50,True,"","","",3,"1;3","0"
69,51,True,"","","",1,"5;1","0"
69,52,False,"Na Sodium",14.12,"53;54",3,"1;2;5;1","4;1;5;3;0;5;1"
69,53,True,"","","",1,"5;1","4;1;5;3;0;5;1"
69,54,True,"","","",2,"1;2","0"
69,55,True,"","","",13,"1;13","2;0;1;1;5;1;1"
69,56,True,"","","",1,"0;1","0"
69,57,False,"Na Sodium",13.49,"58;67",37,"0;32;1;3;5;2","4;5;0;2;0;1;2"
69,58,False,"Al Aluminum",1.63,"59;62",31,"5;1;1;2;0;28","2;5;0;1;0;1;1"
69,59,False,"Na Sodium",12.86,"60;61",24,"0;23;1;1","2;5;0;1;0;1;1"
69,60,True,"","","",1,"1;1","1;0;1;1"
69,61,True,"","","",23,"0;23","1;5;0;1"
69,62,False,"Ca Calcium",8.28,"63;64",7,"5;1;1;1;0;5","0"
69,63,True,"","","",5,"0;5","0"
69,64,False,"Al Aluminum",1.73,"65;66",2,"5;1;1;1","0"
69,65,True,"","","",1,"1;1","0"
69,66,True,"","","",1,"5;1","0"
69,67,False,"Na Sodium",13.51,"68;69",6,"0;4;1;1;5;1","2;5;0;1;0;1;1"
69,68,True,"","","",1,"5;1","0"
69,69,False,"K Potassium",0.47,"70;71",5,"0;4;1;1","2;5;0;1;0;1;1"
69,70,True,"","","",1,"1;1","1;0;1;1"
69,71,True,"","","",4,"0;4","1;5;0;1"
69,72,False,"Si Silicon",70.16,"73;74",27,"3;26;2;1","2;1;3;1;0;2;1"
69,73,True,"","","",1,"2;1","1;0;2;1"
69,74,True,"","","",26,"3;26","1;1;3;1"
70,0,False,"Mg Magnesium",3.34,"1;26",174,"1;64;0;55;5;9;2;11;4;7;3;28","40;0;1;12;2;5;4;2;3;2;1;0;4;5;2;5;1;7;2;1;2;0;2;4;0;2;3;2;1"
70,1,False,"Ca Calcium",9.77,"2;15",65,"2;11;0;14;4;7;3;28;1;5","17;0;2;5;4;2;1;2;3;2;2;0;2;4;0;2;5;2;1;3;2;1"
70,2,False,"Si Silicon",72.28,"3;6",45,"3;28;4;3;1;5;0;5;2;4","10;0;1;2;3;2;2;2;4;0;2;5;2;1;3;2;1"
70,3,False,"Refractive Index",1.52,"4;5",6,"3;2;2;4","4;0;2;2;5;2;1;3;2;1"
70,4,True,"","","",4,"2;4","4;0;2;2;5;2;1;3;2;1"
70,5,True,"","","",2,"3;2","0"
70,6,False,"Ba Barium",0.26,"7;14",39,"3;26;4;3;1;5;0;5","6;0;1;2;3;2;4;0;2"
70,7,False,"Ca Calcium",8.98,"8;11",15,"4;3;1;5;3;2;0;5","6;0;1;2;3;2;4;0;2"
70,8,False,"Ca Calcium",8.81,"9;10",7,"3;2;0;5","4;0;3;2;4;0;2"
70,9,True,"","","",5,"0;5","2;4;0;2"
70,10,True,"","","",2,"3;2","2;0;3;2"
70,11,False,"Na Sodium",13.76,"12;13",8,"4;3;1;5","2;0;1;2"
70,12,True,"","","",5,"1;5","2;0;1;2"
70,13,True,"","","",3,"4;3","0"
70,14,True,"","","",24,"3;24","0"
70,15,False,"K Potassium",0.03,"16;19",20,"2;7;0;9;4;4","7;0;2;3;4;2;2;0;2"
70,16,False,"Refractive Index",1.52,"17;18",5,"4;4;0;1","2;0;4;2"
70,17,True,"","","",1,"0;1","0"
70,18,True,"","","",4,"4;4","2;0;4;2"
70,19,False,"Mg Magnesium",1.60,"20;25",15,"2;7;0;8","5;0;2;3;2;0;2"
70,20,False,"Na Sodium",12.96,"21;22",12,"0;8;2;4","2;2;0;2"
70,21,True,"","","",4,"0;4","2;2;0;2"
70,22,False,"Na Sodium",13.54,"23;24",8,"0;4;2;4","0"
70,23,True,"","","",4,"2;4","0"
70,24,True,"","","",4,"0;4","0"
70,25,True,"","","",3,"2;3","3;0;2;3"
70,26,False,"K Potassium",0.61,"27;68",109,"1;59;0;41;5;9","23;0;1;10;1;0;4;5;2;5;1;7"
70,27,False,"Ca Calcium",8.43,"28;47",76,"1;52;0;16;5;8","16;0;1;8;5;1;7;1;0;1"
70,28,False,"Al Aluminum",1.25,"29;32",28,"1;12;0;13;5;3","5;0;1;5"
70,29,False,"Refractive Index",1.52,"30;31",7,"1;6;5;1","3;0;1;3"
70,30,True,"","","",1,"5;1","0"
70,31,True,"","","",6,"1;6","3;0;1;3"
70,32,False,"Na Sodium",13.88,"33;46",21,"1;6;0;13;5;2","2;0;1;2"
70,33,False,"Mg Magnesium",3.73,"34;45",19,"0;13;1;4;5;2","0"
70,34,False,"Si Silicon",72.69,"35;38",12,"1;4;0;6;5;2","0"
70,35,False,"Al Aluminum",1.31,"36;37",3,"5;2;1;1","0"
70,36,True,"","","",1,"1;1","0"
70,37,True,"","","",2,"5;2","0"
70,38,False,"Ca Calcium",7.94,"39;40",9,"1;3;0;6","0"
70,39,True,"","","",1,"1;1","0"
70,40,False,"Fe Iron",0.09,"41;42",8,"1;2;0;6","0"
70,41,True,"","","",5,"0;5","0"
70,42,False,"Mg Magnesium",3.49,"43;44",3,"1;2;0;1","0"
70,43,True,"","","",1,"0;1","0"
70,44,True,"","","",2,"1;2","0"
70,45,True,"","","",7,"0;7","0"
70,46,True,"","","",2,"1;2","2;0;1;2"
70,47,False,"Mg Magnesium",3.44,"48;57",48,"1;40;0;3;5;5","11;0;1;3;5;1;7;1;0;1"
70,48,False,"Na Sodium",13.38,"49;52",7,"5;3;1;3;0;1","2;1;0;1;5;1;1"
70,49,False,"Mg Magnesium",3.41,"50;51",3,"0;1;1;2","2;1;0;1;5;1;1"
70,50,True,"","","",2,"1;2","1;5;1;1"
70,51,True,"","","",1,"0;1","1;1;0;1"
70,52,False,"Si Silicon",72.36,"53;56",4,"5;3;1;1","0"
70,53,False,"Refractive Index",1.52,"54;55",3,"1;1;5;2","0"
70,54,True,"","","",2,"5;2","0"
70,55,True,"","","",1,"1;1","0"
70,56,True,"","","",1,"5;1","0"
70,57,False,"Si Silicon",71.53,"58;63",41,"1;37;0;2;5;2","9;0;1;3;5;1;6"
70,58,False,"Ca Calcium",9.14,"59;60",4,"1;2;5;2","0"
70,59,True,"","","",1,"5;1","0"
70,60,False,"Refractive Index",1.52,"61;62",3,"1;2;5;1","0"
70,61,True,"","","",1,"5;1","0"
70,62,True,"","","",2,"1;2","0"
70,63,False,"Ca Calcium",8.54,"64;67",37,"1;35;0;2","9;0;1;3;5;1;6"
70,64,False,"Refractive Index",1.52,"65;66",10,"0;2;1;8","3;0;1;1;5;1;2"
70,65,True,"","","",8,"1;8","3;0;1;1;5;1;2"
70,66,True,"","","",2,"0;2","0"
70,67,True,"","","",27,"1;27","6;0;1;2;5;1;4"
70,68,False,"Na Sodium",12.78,"69;70",33,"1;7;0;25;5;1","7;0;1;2;1;0;3;5;2"
70,69,True,"","","",5,"1;5","1;0;1;1"
70,70,False,"Si Silicon",73.21,"71;78",28,"1;2;0;25;5;1","6;0;1;1;1;0;3;5;2"
70,71,False,"Ca Calcium",8.29,"72;73",27,"0;25;1;1;5;1","5;1;0;3;5;2"
70,72,True,"","","",22,"0;22","1;1;0;1"
70,73,False,"Refractive Index",1.52,"74;77",5,"0;3;1;1;5;1","4;1;0;2;5;2"
70,74,False,"Fe Iron",0.16,"75;76",2,"1;1;5;1","2;1;5;2"
70,75,True,"","","",1,"5;1","2;1;5;2"
70,76,True,"","","",1,"1;1","0"
70,77,True,"","","",3,"0;3","2;1;0;2"
70,78,True,"","","",1,"1;1","1;0;1;1"
71,0,False,"Mg Magnesium",3.41,"1;36",176,"1;58;0;66;5;7;3;28;2;9;4;8","38;0;1;4;3;2;2;1;4;2;5;1;1;0;10;5;2;5;0;5;1;5;2;3;1;0;3;4;2;1;3;2;1"
71,1,False,"Al Aluminum",1.78,"2;29",74,"3;28;0;19;2;9;4;8;1;5;5;5","15;0;3;2;2;1;4;2;5;1;2;3;1;0;3;4;2;1;3;2;1;1;5;2;0;1"
71,2,False,"Na Sodium",13.99,"3;26",42,"3;2;4;8;2;4;0;18;1;5;5;5","11;0;4;2;5;1;3;1;3;2;1;2;0;3;1;5;2;0;1"
71,3,False,"Al Aluminum",1.71,"4;25",34,"2;4;0;18;1;5;4;1;5;5;3;1","10;3;2;1;2;0;3;0;4;1;5;1;3;1;1;5;2;0;1"
71,4,False,"Refractive Index",1.52,"5;20",33,"0;18;2;3;1;5;4;1;5;5;3;1","10;3;2;1;2;0;3;0;4;1;5;1;3;1;1;5;2;0;1"
71,5,False,"Na Sodium",13.00,"6;9",19,"1;5;4;1;5;5;0;7;3;1","7;0;4;1;5;1;3;1;1;5;2;0;1;2;0;1"
71,6,False,"Na Sodium",12.28,"7;8",8,"0;7;3;1","3;1;0;1;2;0;1;0;3;1"
71,7,True,"","","",1,"3;1","1;0;3;1"
71,8,True,"","","",7,"0;7","2;1;0;1;2;0;1"
71,9,False,"Ca Calcium",9.03,"10;17",11,"1;5;4;1;5;5","4;0;4;1;5;1;1;5;2"
71,10,False,"Refractive Index",1.52,"11;16",8,"1;3;5;5","3;1;5;2;0;5;1"
71,11,False,"K Potassium",0.58,"12;13",6,"1;1;5;5","3;1;5;2;0;5;1"
71,12,True,"","","",4,"5;4","3;1;5;2;0;5;1"
71,13,False,"Ca Calcium",8.45,"14;15",2,"1;1;5;1","0"
71,14,True,"","","",1,"5;1","0"
71,15,True,"","","",1,"1;1","0"
71,16,True,"","","",2,"1;2","0"
71,17,False,"K Potassium",0.28,"18;19",3,"1;2;4;1","1;0;4;1"
71,18,True,"","","",1,"4;1","1;0;4;1"
71,19,True,"","","",2,"1;2","0"
71,20,False,"Na Sodium",13.47,"21;24",14,"0;11;2;3","3;3;2;1;2;0;2"
71,21,False,"Na Sodium",12.84,"22;23",7,"2;3;0;4","3;3;2;1;2;0;2"
71,22,True,"","","",4,"0;4","2;2;0;2"
71,23,True,"","","",3,"2;3","1;3;2;1"
71,24,True,"","","",7,"0;7","0"
71,25,True,"","","",1,"2;1","0"
71,26,False,"K Potassium",0.16,"27;28",8,"3;1;4;7","1;0;4;1"
71,27,True,"","","",7,"4;7","1;0;4;1"
71,28,True,"","","",1,"3;1","0"
71,29,False,"Ba Barium",0.26,"30;35",32,"3;26;0;1;2;5","4;0;3;1;2;1;2;3;1;4;2;1"
71,30,False,"Refractive Index",1.52,"31;32",7,"3;1;0;1;2;5","2;0;2;1;4;2;1"
71,31,True,"","","",5,"2;5","2;0;2;1;4;2;1"
71,32,False,"Mg Magnesium",1.10,"33;34",2,"3;1;0;1","0"
71,33,True,"","","",1,"0;1","0"
71,34,True,"","","",1,"3;1","0"
71,35,True,"","","",25,"3;25","2;0;3;1;2;3;1"
71,36,False,"Si Silicon",73.18,"37;64",102,"1;53;0;47;5;2","23;0;1;4;1;0;9;5;0;5;1;5"
71,37,False,"Al Aluminum",1.39,"38;57",92,"0;46;1;44;5;2","20;1;0;9;5;0;5;1;5;0;1;1"
71,38,False,"K Potassium",0.51,"39;46",61,"0;16;1;43;5;2","13;1;0;4;5;0;3;1;5;0;1;1"
71,39,False,"Refractive Index",1.52,"40;41",25,"1;23;5;1;0;1","6;0;1;1;5;1;5"
71,40,True,"","","",1,"0;1","0"
71,41,False,"Al Aluminum",0.85,"42;45",24,"1;23;5;1","6;0;1;1;5;1;5"
71,42,False,"Mg Magnesium",3.86,"43;44",10,"5;1;1;9","3;5;1;3"
71,43,True,"","","",9,"1;9","3;5;1;3"
71,44,True,"","","",1,"5;1","0"
71,45,True,"","","",14,"1;14","3;0;1;1;5;1;2"
71,46,False,"Mg Magnesium",3.67,"47;56",36,"0;15;1;20;5;1","7;1;0;4;5;0;3"
71,47,False,"Na Sodium",12.42,"48;49",25,"1;20;0;4;5;1","4;1;0;1;5;0;3"
71,48,True,"","","",1,"5;1","0"
71,49,False,"Al Aluminum",1.09,"50;51",24,"1;20;0;4","4;1;0;1;5;0;3"
71,50,True,"","","",2,"0;2","0"
71,51,False,"Refractive Index",1.52,"52;55",22,"1;20;0;2","4;1;0;1;5;0;3"
71,52,False,"Al Aluminum",1.19,"53;54",3,"0;2;1;1","4;1;0;1;5;0;3"
71,53,True,"","","",1,"1;1","0"
71,54,True,"","","",2,"0;2","4;1;0;1;5;0;3"
71,55,True,"","","",19,"1;19","0"
71,56,True,"","","",11,"0;11","3;1;0;3"
71,57,False,"Mg Magnesium",3.49,"58;63",31,"0;30;1;1","7;1;0;5;5;0;2"
71,58,False,"Na Sodium",13.11,"59;60",6,"0;5;1;1","2;5;0;2"
71,59,True,"","","",2,"0;2","0"
71,60,False,"Al Aluminum",1.42,"61;62",4,"0;3;1;1","2;5;0;2"
71,61,True,"","","",1,"1;1","0"
71,62,True,"","","",3,"0;3","2;5;0;2"
71,63,True,"","","",25,"0;25","5;1;0;5"
71,64,False,"K Potassium",0.31,"65;66",10,"1;9;0;1","3;0;1;3"
71,65,True,"","","",1,"0;1","0"
71,66,True,"","","",9,"1;9","3;0;1;3"
72,0,False,"Na Sodium",14.19,"1;56",166,"4;2;3;22;1;58;0;59;5;14;2;11","48;0;3;1;1;8;5;6;2;2;5;1;2;0;1;4;0;3;2;3;1;1;1;0;7;5;5;3;0;2;2;4;1;1;2;0;2"
72,1,False,"Refractive Index",1.52,"2;55",136,"0;57;1;54;5;14;2;11","43;1;0;7;5;5;0;1;8;5;6;2;2;3;0;2;2;4;1;1;2;0;2;4;2;3;1;1;5;0;1;1;1"
72,2,False,"Al Aluminum",1.44,"3;40",128,"1;54;0;49;5;14;2;11","42;0;1;8;5;6;2;2;1;0;6;5;5;3;0;2;2;4;1;1;2;0;2;4;2;3;1;1;5;0;1;1;1"
72,3,False,"Fe Iron",0.10,"4;23",78,"0;16;1;51;5;10;2;1","26;0;1;6;5;5;2;1;1;0;4;5;5;5;0;1;1;1;4;1;1;3;1;1;0;1"
72,4,False,"Mg Magnesium",1.40,"5;8",51,"5;8;0;3;1;39;2;1","20;1;5;5;0;5;5;1;5;2;1;5;1;1;4;1;1;3;1;1;0;1"
72,5,False,"Refractive Index",1.52,"6;7",2,"2;1;0;1","2;0;2;1;3;0;1"
72,6,True,"","","",1,"0;1","1;3;0;1"
72,7,True,"","","",1,"2;1","1;0;2;1"
72,8,False,"Mg Magnesium",3.64,"9;14",49,"5;8;0;2;1;39","18;1;5;5;0;5;5;1;5;5;1;1;4;1;1;3;1;1"
72,9,False,"Refractive Index",1.52,"10;13",39,"1;34;5;5","9;0;1;3;5;3;5;1;1;4;1;1;3;1;1"
72,10,False,"Al Aluminum",1.22,"11;12",6,"5;5;1;1","3;0;5;3"
72,11,True,"","","",1,"1;1","0"
72,12,True,"","","",5,"5;5","3;0;5;3"
72,13,True,"","","",33,"1;33","6;0;1;3;5;1;1;4;1;1;3;1;1"
72,14,False,"Si Silicon",72.69,"15;22",10,"5;3;0;2;1;5","9;1;5;5;0;5;2;1;2"
72,15,False,"Si Silicon",72.18,"16;19",8,"0;2;1;5;5;1","4;0;1;2;1;5;2"
72,16,False,"Mg Magnesium",3.76,"17;18",5,"1;4;5;1","2;1;5;2"
72,17,True,"","","",1,"5;1","2;1;5;2"
72,18,True,"","","",4,"1;4","0"
72,19,False,"Al Aluminum",1.31,"20;21",3,"0;2;1;1","2;0;1;2"
72,20,True,"","","",1,"1;1","2;0;1;2"
72,21,True,"","","",2,"0;2","0"
72,22,True,"","","",2,"5;2","5;1;5;3;0;5;2"
72,23,False,"Si Silicon",72.91,"24;35",27,"0;13;1;12;5;2","6;0;1;1;1;0;4;5;0;1"
72,24,False,"Refractive Index",1.52,"25;32",18,"5;2;1;6;0;10","3;1;0;2;5;0;1"
72,25,False,"K Potassium",0.27,"26;27",12,"0;10;1;1;5;1","3;1;0;2;5;0;1"
72,26,True,"","","",1,"5;1","0"
72,27,False,"Refractive Index",1.52,"28;31",11,"0;10;1;1","3;1;0;2;5;0;1"
72,28,False,"Refractive Index",1.52,"29;30",2,"1;1;0;1","1;5;0;1"
72,29,True,"","","",1,"0;1","1;5;0;1"
72,30,True,"","","",1,"1;1","0"
72,31,True,"","","",9,"0;9","2;1;0;2"
72,32,False,"Na Sodium",13.95,"33;34",6,"5;1;1;5","0"
72,33,True,"","","",5,"1;5","0"
72,34,True,"","","",1,"5;1","0"
72,35,False,"Na Sodium",12.67,"36;37",9,"0;3;1;6","3;0;1;1;1;0;2"
72,36,True,"","","",2,"0;2","2;1;0;2"
72,37,False,"Mg Magnesium",3.64,"38;39",7,"0;1;1;6","1;0;1;1"
72,38,True,"","","",6,"1;6","1;0;1;1"
72,39,True,"","","",1,"0;1","0"
72,40,False,"Mg Magnesium",2.76,"41;44",50,"1;3;0;33;5;4;2;10","16;0;1;2;5;1;2;1;1;0;2;3;0;1;2;4;2;0;2;4;2;3"
72,41,False,"Fe Iron",0.09,"42;43",12,"0;2;2;10","10;2;0;2;0;2;1;4;2;3;3;2;4"
72,42,True,"","","",10,"2;10","8;0;2;1;4;2;3;3;2;4"
72,43,True,"","","",2,"0;2","2;2;0;2"
72,44,False,"Si Silicon",72.51,"45;48",38,"1;3;0;31;5;4","6;0;1;2;5;1;1;0;2;3;0;1"
72,45,False,"K Potassium",0.62,"46;47",7,"0;3;5;4","1;0;5;1"
72,46,True,"","","",4,"5;4","1;0;5;1"
72,47,True,"","","",3,"0;3","0"
72,48,False,"Mg Magnesium",3.53,"49;50",31,"1;3;0;28","5;0;1;2;1;0;2;3;0;1"
72,49,True,"","","",17,"0;17","2;1;0;1;3;0;1"
72,50,False,"Al Aluminum",1.62,"51;54",14,"1;3;0;11","3;0;1;2;1;0;1"
72,51,False,"Na Sodium",13.43,"52;53",12,"1;1;0;11","1;1;0;1"
72,52,True,"","","",11,"0;11","1;1;0;1"
72,53,True,"","","",1,"1;1","0"
72,54,True,"","","",2,"1;2","2;0;1;2"
72,55,True,"","","",8,"0;8","1;1;0;1"
72,56,False,"Si Silicon",74.08,"57;64",30,"4;2;3;22;1;4;0;2","5;0;3;1;5;1;1;4;0;3"
72,57,False,"Ba Barium",0.20,"58;63",28,"3;22;1;4;0;2","5;0;3;1;5;1;1;4;0;3"
72,58,False,"Al Aluminum",1.90,"59;62",7,"3;1;1;4;0;2","5;0;3;1;5;1;1;4;0;3"
72,59,False,"Mg Magnesium",3.75,"60;61",6,"1;4;0;2","4;5;1;1;4;0;3"
72,60,True,"","","",2,"0;2","3;4;0;3"
72,61,True,"","","",4,"1;4","1;5;1;1"
72,62,True,"","","",1,"3;1","1;0;3;1"
72,63,True,"","","",21,"3;21","0"
72,64,True,"","","",2,"4;2","0"
73,0,False,"Al Aluminum",1.92,"1;72",178,"3;26;2;12;0;58;1;62;5;14;4;6","36;0;3;2;2;3;1;11;5;2;4;3;2;0;1;1;0;8;5;1;3;3;0;1;4;2;2;0;1"
73,1,False,"Mg Magnesium",2.62,"2;17",153,"0;58;1;62;5;14;3;5;2;8;4;6","32;0;1;11;3;1;5;2;2;1;1;0;8;5;1;3;3;0;1;4;2;2;0;1;4;0;1;3;1"
73,2,False,"Fe Iron",0.04,"3;16",29,"0;11;2;8;4;6;3;4","6;2;0;1;0;2;1;4;0;1;3;1;3;4;2"
73,3,False,"Ca Calcium",9.93,"4;9",22,"2;8;4;6;0;4;3;4","5;0;2;1;4;0;1;3;1;3;4;2"
73,4,False,"Na Sodium",14.67,"5;8",9,"3;4;4;5","3;4;3;1;3;4;2"
73,5,False,"Ca Calcium",7.03,"6;7",6,"4;5;3;1","2;3;4;2"
73,6,True,"","","",1,"3;1","0"
73,7,True,"","","",5,"4;5","2;3;4;2"
73,8,True,"","","",3,"3;3","1;4;3;1"
73,9,False,"K Potassium",0.17,"10;15",13,"2;8;4;1;0;4","2;0;2;1;4;0;1"
73,10,False,"Si Silicon",73.35,"11;12",5,"4;1;0;4","1;4;0;1"
73,11,True,"","","",3,"0;3","1;4;0;1"
73,12,False,"Na Sodium",14.14,"13;14",2,"4;1;0;1","0"
73,13,True,"","","",1,"0;1","0"
73,14,True,"","","",1,"4;1","0"
73,15,True,"","","",8,"2;8","1;0;2;1"
73,16,True,"","","",7,"0;7","1;2;0;1"
73,17,False,"Ca Calcium",8.23,"18;33",124,"0;47;1;62;5;14;3;1","26;0;1;11;3;1;5;2;1;0;8;5;1;3;3;0;1"
73,18,False,"Refractive Index",1.52,"19;22",36,"0;29;1;7","8;0;1;5;1;0;2;3;0;1"
73,19,False,"Al Aluminum",1.65,"20;21",3,"0;1;1;2","2;3;0;1;0;1;1"
73,20,True,"","","",2,"1;2","1;0;1;1"
73,21,True,"","","",1,"0;1","1;3;0;1"
73,22,False,"K Potassium",0.45,"23;26",33,"0;28;1;5","6;0;1;4;1;0;2"
73,23,False,"Na Sodium",13.72,"24;25",2,"0;1;1;1","2;0;1;2"
73,24,True,"","","",1,"1;1","2;0;1;2"
73,25,True,"","","",1,"0;1","0"
73,26,False,"Al Aluminum",1.25,"27;28",31,"0;27;1;4","4;0;1;2;1;0;2"
73,27,True,"","","",3,"1;3","1;0;1;1"
73,28,False,"Mg Magnesium",3.65,"29;30",28,"0;27;1;1","3;0;1;1;1;0;2"
73,29,True,"","","",24,"0;24","2;1;0;2"
73,30,False,"Refractive Index",1.52,"31;32",4,"0;3;1;1","1;0;1;1"
73,31,True,"","","",1,"1;1","1;0;1;1"
73,32,True,"","","",3,"0;3","0"
73,33,False,"Mg Magnesium",3.88,"34;67",88,"0;18;1;55;5;14;3;1","18;0;1;6;3;1;5;2;1;0;6;5;1;3"
73,34,False,"Al Aluminum",1.51,"35;62",82,"0;14;1;54;5;13;3;1","18;0;1;6;3;1;5;2;1;0;6;5;1;3"
73,35,False,"Na Sodium",12.36,"36;37",74,"0;11;5;9;3;1;1;53","17;1;0;6;0;3;1;1;5;5;2;5;1;3"
73,36,True,"","","",1,"5;1","1;0;5;1"
73,37,False,"Refractive Index",1.52,"38;47",73,"0;11;5;8;3;1;1;53","16;1;0;6;0;3;1;1;5;5;1;5;1;3"
73,38,False,"Si Silicon",72.72,"39;40",11,"0;3;1;2;5;6","2;0;1;1;5;1"
73,39,True,"","","",5,"5;5","0"
73,40,False,"Mg Magnesium",3.54,"41;46",6,"0;3;1;2;5;1","2;0;1;1;5;1"
73,41,False,"Mg Magnesium",3.43,"42;45",5,"1;2;0;2;5;1","2;0;1;1;5;1"
73,42,False,"Si Silicon",73.15,"43;44",3,"0;2;5;1","1;0;5;1"
73,43,True,"","","",1,"5;1","1;0;5;1"
73,44,True,"","","",2,"0;2","0"
73,45,True,"","","",2,"1;2","1;0;1;1"
73,46,True,"","","",1,"0;1","0"
73,47,False,"Fe Iron",0.23,"48;59",62,"0;8;5;2;3;1;1;51","14;1;0;6;0;3;1;1;4;5;1;3"
73,48,False,"Refractive Index",1.52,"49;50",58,"0;6;3;1;1;51","12;1;0;4;0;3;1;1;4;5;1;3"
73,49,True,"","","",30,"1;30","5;0;1;3;5;1;2"
73,50,False,"Si Silicon",72.18,"51;54",28,"0;6;3;1;1;21","7;1;0;4;0;3;1;1;1;5;1;1"
73,51,False,"Ca Calcium",10.85,"52;53",20,"0;1;1;19","2;0;1;1;5;1;1"
73,52,True,"","","",19,"1;19","2;0;1;1;5;1;1"
73,53,True,"","","",1,"0;1","0"
73,54,False,"Mg Magnesium",3.48,"55;58",8,"0;5;3;1;1;2","5;1;0;4;0;3;1"
73,55,False,"Na Sodium",13.32,"56;57",3,"3;1;1;2","1;0;3;1"
73,56,True,"","","",2,"1;2","0"
73,57,True,"","","",1,"3;1","1;0;3;1"
73,58,True,"","","",5,"0;5","4;1;0;4"
73,59,False,"Al Aluminum",1.08,"60;61",4,"0;2;5;2","2;1;0;2"
73,60,True,"","","",2,"5;2","0"
73,61,True,"","","",2,"0;2","2;1;0;2"
73,62,False,"Si Silicon",72.50,"63;64",8,"0;3;1;1;5;4","1;0;1;1"
73,63,True,"","","",4,"5;4","0"
73,64,False,"Ca Calcium",8.49,"65;66",4,"0;3;1;1","1;0;1;1"
73,65,True,"","","",1,"1;1","1;0;1;1"
73,66,True,"","","",3,"0;3","0"
73,67,False,"Si Silicon",72.06,"68;71",6,"0;4;1;1;5;1","0"
73,68,False,"K Potassium",0.03,"69;70",2,"1;1;5;1","0"
73,69,True,"","","",1,"5;1","0"
73,70,True,"","","",1,"1;1","0"
73,71,True,"","","",4,"0;4","0"
73,72,False,"Si Silicon",72.51,"73;78",25,"3;21;2;4","4;0;3;1;2;2;4;3;1"
73,73,False,"Fe Iron",0.25,"74;77",6,"2;4;3;2","2;0;2;2"
73,74,False,"Refractive Index",1.52,"75;76",5,"3;2;2;3","1;0;2;1"
73,75,True,"","","",3,"2;3","1;0;2;1"
73,76,True,"","","",2,"3;2","0"
73,77,True,"","","",1,"2;1","1;0;2;1"
73,78,True,"","","",19,"3;19","2;0;3;1;4;3;1"
74,0,False,"Al Aluminum",1.42,"1;34",176,"0;52;1;67;5;13;3;27;2;10;4;7","38;0;1;14;5;2;2;3;4;4;3;1;1;0;1;5;1;2;1;2;0;1;3;2;3;4;1;1;1;4;3;1;0;1;5;1;4"
74,1,False,"Refractive Index",1.52,"2;11",92,"1;62;0;16;5;9;2;1;4;2;3;2","23;0;1;8;2;2;4;3;3;1;5;1;5;1;4;3;1;1;1;5;1;2;1;4;0;1"
74,2,False,"Fe Iron",0.19,"3;10",12,"1;3;3;1;5;6;0;2","3;0;1;1;5;1;4;0;1"
74,3,False,"Ca Calcium",8.21,"4;5",10,"3;1;5;6;1;1;0;2","2;0;5;1;4;0;1"
74,4,True,"","","",2,"0;2","1;4;0;1"
74,5,False,"Refractive Index",1.52,"6;7",8,"3;1;5;6;1;1","1;0;5;1"
74,6,True,"","","",1,"1;1","0"
74,7,False,"Si Silicon",74.10,"8;9",7,"3;1;5;6","1;0;5;1"
74,8,True,"","","",6,"5;6","1;0;5;1"
74,9,True,"","","",1,"3;1","0"
74,10,True,"","","",2,"1;2","1;0;1;1"
74,11,False,"Mg Magnesium",2.80,"12;19",80,"1;59;0;14;5;3;2;1;4;2;3;1","20;0;1;7;2;2;4;3;3;1;5;1;4;3;1;1;1;5;1;2;1"
74,12,False,"Si Silicon",71.22,"13;14",7,"2;1;0;3;4;2;3;1","7;1;2;1;0;2;2;4;3;3;1"
74,13,True,"","","",1,"3;1","1;0;3;1"
74,14,False,"K Potassium",0.03,"15;16",6,"2;1;0;3;4;2","6;1;2;1;0;2;2;4;3"
74,15,True,"","","",2,"4;2","3;0;4;3"
74,16,False,"Al Aluminum",1.20,"17;18",4,"2;1;0;3","3;1;2;1;0;2;2"
74,17,True,"","","",3,"0;3","0"
74,18,True,"","","",1,"2;1","3;1;2;1;0;2;2"
74,19,False,"Si Silicon",72.78,"20;33",73,"1;59;0;11;5;3","13;0;1;7;5;1;4;3;1;1;1;5;1"
74,20,False,"Si Silicon",72.33,"21;26",43,"0;11;1;29;5;3","9;5;1;3;3;1;1;1;5;1;0;1;4"
74,21,False,"Na Sodium",14.18,"22;23",24,"1;23;5;1","6;5;1;2;0;1;4"
74,22,True,"","","",19,"1;19","5;0;1;4;5;1;1"
74,23,False,"Na Sodium",14.20,"24;25",5,"1;4;5;1","1;5;1;1"
74,24,True,"","","",1,"5;1","0"
74,25,True,"","","",4,"1;4","1;5;1;1"
74,26,False,"K Potassium",0.32,"27;28",19,"0;11;1;6;5;2","3;5;1;1;3;1;1;1;5;1"
74,27,True,"","","",2,"5;2","1;1;5;1"
74,28,False,"Mg Magnesium",3.61,"29;30",17,"0;11;1;6","2;5;1;1;3;1;1"
74,29,True,"","","",5,"1;5","2;5;1;1;3;1;1"
74,30,False,"Refractive Index",1.52,"31;32",12,"0;11;1;1","0"
74,31,True,"","","",1,"1;1","0"
74,32,True,"","","",11,"0;11","0"
74,33,True,"","","",30,"1;30","4;0;1;3;5;1;1"
74,34,False,"K Potassium",0.15,"35;38",84,"0;36;1;5;5;4;3;25;2;9;4;5","15;0;1;6;5;1;2;1;4;1;1;0;1;2;0;1;3;2;3;4;1;4;3;1"
74,35,False,"Mg Magnesium",0.39,"36;37",26,"4;5;3;21","4;0;4;1;3;4;1;2;3;1;4;3;1"
74,36,True,"","","",21,"3;21","2;2;3;1;4;3;1"
74,37,True,"","","",5,"4;5","2;0;4;1;3;4;1"
74,38,False,"Ca Calcium",6.70,"39;40",58,"0;36;1;5;5;4;3;4;2;9","11;0;1;6;5;1;2;1;1;0;1;2;0;1;3;1"
74,39,True,"","","",3,"3;3","1;2;3;1"
74,40,False,"Mg Magnesium",1.97,"41;44",55,"0;36;1;5;5;4;3;1;2;9","10;0;1;6;5;1;2;1;1;0;1;2;0;1"
74,41,False,"Refractive Index",1.52,"42;43",11,"0;2;2;9","2;2;0;1;0;2;1"
74,42,True,"","","",9,"2;9","1;0;2;1"
74,43,True,"","","",2,"0;2","1;2;0;1"
74,44,False,"Ca Calcium",8.31,"45;54",44,"0;34;1;5;5;4;3;1","8;0;1;6;5;1;1;0;1"
74,45,False,"Mg Magnesium",3.47,"46;49",31,"0;29;1;2","5;1;0;1;0;1;4"
74,46,False,"Si Silicon",73.24,"47;48",2,"0;1;1;1","4;0;1;4"
74,47,True,"","","",1,"1;1","4;0;1;4"
74,48,True,"","","",1,"0;1","0"
74,49,False,"Ca Calcium",8.06,"50;51",29,"0;28;1;1","1;1;0;1"
74,50,True,"","","",18,"0;18","1;1;0;1"
74,51,False,"Ca Calcium",8.07,"52;53",11,"0;10;1;1","0"
74,52,True,"","","",1,"1;1","0"
74,53,True,"","","",10,"0;10","0"
74,54,False,"K Potassium",0.53,"55;56",13,"0;5;1;3;5;4;3;1","3;0;1;2;5;1"
74,55,True,"","","",3,"0;3","0"
74,56,False,"Si Silicon",72.61,"57;60",10,"0;2;1;3;5;4;3;1","3;0;1;2;5;1"
74,57,False,"Si Silicon",71.10,"58;59",5,"5;4;3;1","1;0;5;1"
74,58,True,"","","",1,"3;1","0"
74,59,True,"","","",4,"5;4","1;0;5;1"
74,60,False,"Ba Barium",0.05,"61;62",5,"0;2;1;3","2;0;1;2"
74,61,True,"","","",3,"1;3","2;0;1;2"
74,62,True,"","","",2,"0;2","0"
75,0,False,"Na Sodium",13.84,"1;70",177,"1;60;5;10;4;6;2;11;0;63;3;27","37;0;1;9;2;1;4;1;3;2;5;1;4;0;3;3;1;1;2;1;1;5;3;0;6;3;1;4;3;3;2;0;2"
75,1,False,"Al Aluminum",1.36,"2;43",136,"5;9;0;62;1;51;3;3;2;10;4;1","25;0;1;7;3;2;1;0;6;5;2;3;1;5;0;3;1;2;2;0;2"
75,2,False,"Ca Calcium",8.53,"3;14",71,"0;20;1;42;5;6;4;1;3;2","17;1;5;2;3;1;0;5;5;1;2;0;1;0;1;6"
75,3,False,"Al Aluminum",1.27,"4;11",20,"0;11;1;9","8;0;1;1;5;1;1;0;1;1;0;5"
75,4,False,"Refractive Index",1.52,"5;10",13,"0;9;1;4","6;1;0;5;5;0;1"
75,5,False,"Fe Iron",0.05,"6;9",5,"1;4;0;1","6;1;0;5;5;0;1"
75,6,False,"Na Sodium",13.44,"7;8",2,"1;1;0;1","6;1;0;5;5;0;1"
75,7,True,"","","",1,"0;1","6;1;0;5;5;0;1"
75,8,True,"","","",1,"1;1","0"
75,9,True,"","","",3,"1;3","0"
75,10,True,"","","",8,"0;8","0"
75,11,False,"Mg Magnesium",3.79,"12;13",7,"0;2;1;5","2;0;1;1;5;1;1"
75,12,True,"","","",5,"1;5","2;0;1;1;5;1;1"
75,13,True,"","","",2,"0;2","0"
75,14,False,"Ca Calcium",10.53,"15;42",51,"0;9;1;33;5;6;4;1;3;2","9;1;5;2;3;1;5;1;1;0;1;5"
75,15,False,"Na Sodium",12.05,"16;17",44,"1;33;5;6;0;2;4;1;3;2","9;1;5;2;3;1;5;1;1;0;1;5"
75,16,True,"","","",1,"3;1","0"
75,17,False,"Mg Magnesium",3.34,"18;23",43,"1;33;5;6;0;2;4;1;3;1","9;1;5;2;3;1;5;1;1;0;1;5"
75,18,False,"Si Silicon",72.57,"19;20",6,"1;4;4;1;3;1","4;0;1;3;1;3;1"
75,19,True,"","","",1,"3;1","1;1;3;1"
75,20,False,"Si Silicon",72.81,"21;22",5,"1;4;4;1","3;0;1;3"
75,21,True,"","","",1,"4;1","0"
75,22,True,"","","",4,"1;4","3;0;1;3"
75,23,False,"Si Silicon",72.44,"24;25",37,"1;29;5;6;0;2","5;1;5;2;5;1;1;0;1;2"
75,24,True,"","","",14,"1;14","2;0;1;2"
75,25,False,"Mg Magnesium",3.51,"26;31",23,"1;15;5;6;0;2","3;1;5;2;5;1;1"
75,26,False,"Mg Magnesium",3.41,"27;30",10,"1;9;5;1","1;5;1;1"
75,27,False,"Na Sodium",13.12,"28;29",3,"1;2;5;1","1;5;1;1"
75,28,True,"","","",1,"5;1","0"
75,29,True,"","","",2,"1;2","1;5;1;1"
75,30,True,"","","",7,"1;7","0"
75,31,False,"Al Aluminum",1.18,"32;33",13,"1;6;5;5;0;2","2;1;5;2"
75,32,True,"","","",3,"5;3","2;1;5;2"
75,33,False,"Si Silicon",72.77,"34;39",10,"1;6;5;2;0;2","0"
75,34,False,"Refractive Index",1.52,"35;36",3,"0;2;5;1","0"
75,35,True,"","","",1,"0;1","0"
75,36,False,"Refractive Index",1.52,"37;38",2,"0;1;5;1","0"
75,37,True,"","","",1,"5;1","0"
75,38,True,"","","",1,"0;1","0"
75,39,False,"Refractive Index",1.52,"40;41",7,"1;6;5;1","0"
75,40,True,"","","",1,"5;1","0"
75,41,True,"","","",6,"1;6","0"
75,42,True,"","","",7,"0;7","0"
75,43,False,"Mg Magnesium",1.98,"44;49",65,"5;3;0;42;1;9;3;1;2;10","8;0;1;1;3;2;1;0;1;5;0;2;2;0;2"
75,44,False,"Si Silicon",72.22,"45;48",14,"2;10;0;4","2;2;0;2"
75,45,False,"Refractive Index",1.52,"46;47",6,"0;4;2;2","2;2;0;2"
75,46,True,"","","",2,"2;2","0"
75,47,True,"","","",4,"0;4","2;2;0;2"
75,48,True,"","","",8,"2;8","0"
75,49,False,"K Potassium",0.41,"50;53",51,"5;3;0;38;1;9;3;1","6;0;1;1;3;2;1;0;1;5;0;2"
75,50,False,"Refractive Index",1.52,"51;52",4,"1;1;0;3","0"
75,51,True,"","","",3,"0;3","0"
75,52,True,"","","",1,"1;1","0"
75,53,False,"Refractive Index",1.52,"54;57",47,"5;3;0;35;1;8;3;1","6;0;1;1;3;2;1;0;1;5;0;2"
75,54,False,"Fe Iron",0.12,"55;56",3,"1;2;3;1","2;0;3;2"
75,55,True,"","","",1,"3;1","2;0;3;2"
75,56,True,"","","",2,"1;2","0"
75,57,False,"Refractive Index",1.52,"58;59",44,"5;3;0;35;1;6","4;0;1;1;1;0;1;5;0;2"
75,58,True,"","","",28,"0;28","3;1;0;1;5;0;2"
75,59,False,"Na Sodium",13.22,"60;65",16,"5;3;0;7;1;6","1;0;1;1"
75,60,False,"Al Aluminum",1.52,"61;62",8,"0;2;1;6","1;0;1;1"
75,61,True,"","","",5,"1;5","1;0;1;1"
75,62,False,"K Potassium",0.56,"63;64",3,"0;2;1;1","0"
75,63,True,"","","",1,"1;1","0"
75,64,True,"","","",2,"0;2","0"
75,65,False,"Ca Calcium",8.65,"66;67",8,"5;3;0;5","0"
75,66,True,"","","",3,"0;3","0"
75,67,False,"Mg Magnesium",2.81,"68;69",5,"5;3;0;2","0"
75,68,True,"","","",2,"0;2","0"
75,69,True,"","","",3,"5;3","0"
75,70,False,"Mg Magnesium",2.01,"71;76",41,"1;9;5;1;4;5;2;1;0;1;3;24","12;0;1;2;2;1;4;1;5;1;2;3;1;1;2;1;1;5;1;4;3;3"
75,71,False,"Ca Calcium",10.34,"72;73",27,"0;1;4;2;3;24","4;0;4;1;4;3;3"
75,72,True,"","","",24,"3;24","3;4;3;3"
75,73,False,"Ca Calcium",11.37,"74;75",3,"0;1;4;2","1;0;4;1"
75,74,True,"","","",2,"4;2","1;0;4;1"
75,75,True,"","","",1,"0;1","0"
75,76,False,"Ca Calcium",7.32,"77;78",14,"1;9;5;1;4;3;2;1","8;0;1;2;2;1;5;1;2;3;1;1;2;1;1;5;1"
75,77,True,"","","",1,"2;1","2;0;2;1;3;2;1"
75,78,False,"K Potassium",0.01,"79;82",13,"1;9;5;1;4;3","6;0;1;2;5;1;2;3;1;1;1;5;1"
75,79,False,"Refractive Index",1.52,"80;81",4,"5;1;4;3","1;1;5;1"
75,80,True,"","","",3,"4;3","0"
75,81,True,"","","",1,"5;1","1;1;5;1"
75,82,True,"","","",9,"1;9","5;0;1;2;5;1;2;3;1;1"
76,0,False,"Ca Calcium",8.34,"1;22",174,"0;64;1;62;3;25;5;5;2;10;4;8","40;0;1;8;3;3;4;1;5;1;8;0;4;1;0;8;3;4;2;0;1;1;1;2;4;2;3;1;4;0;1"
76,1,False,"K Potassium",1.06,"2;19",56,"2;3;3;3;1;9;4;2;0;39","8;0;3;1;1;1;3;1;1;1;0;3;5;1;2"
76,2,False,"Si Silicon",72.97,"3;8",50,"1;9;4;2;0;39","7;3;1;1;1;0;3;0;1;1;5;1;2"
76,3,False,"Ca Calcium",8.22,"4;5",31,"1;3;0;28","3;5;1;2;1;0;1"
76,4,True,"","","",25,"0;25","1;1;0;1"
76,5,False,"K Potassium",0.56,"6;7",6,"1;3;0;3","2;5;1;2"
76,6,True,"","","",3,"0;3","0"
76,7,True,"","","",3,"1;3","2;5;1;2"
76,8,False,"Mg Magnesium",3.60,"9;18",19,"1;6;4;2;0;11","4;3;1;1;1;0;2;0;1;1"
76,9,False,"Na Sodium",13.39,"10;15",15,"1;2;4;2;0;11","4;3;1;1;1;0;2;0;1;1"
76,10,False,"Na Sodium",12.79,"11;14",12,"0;11;1;1","3;1;0;2;0;1;1"
76,11,False,"Al Aluminum",1.52,"12;13",2,"1;1;0;1","1;0;1;1"
76,12,True,"","","",1,"0;1","0"
76,13,True,"","","",1,"1;1","1;0;1;1"
76,14,True,"","","",10,"0;10","2;1;0;2"
76,15,False,"Ca Calcium",7.69,"16;17",3,"1;1;4;2","1;3;1;1"
76,16,True,"","","",2,"4;2","0"
76,17,True,"","","",1,"1;1","1;3;1;1"
76,18,True,"","","",4,"1;4","0"
76,19,False,"Al Aluminum",2.62,"20;21",6,"2;3;3;3","1;0;3;1"
76,20,True,"","","",3,"3;3","1;0;3;1"
76,21,True,"","","",3,"2;3","0"
76,22,False,"Refractive Index",1.52,"23;30",118,"0;25;1;53;3;22;5;5;2;7;4;6","32;0;1;7;3;2;4;1;5;1;6;0;4;1;0;5;3;4;2;0;1;2;4;2;3;1;4;0;1"
76,23,False,"Mg Magnesium",1.42,"24;25",25,"1;1;5;2;0;4;3;18","9;0;1;1;1;0;2;5;0;4;3;0;1;2;3;1"
76,24,True,"","","",18,"3;18","1;2;3;1"
76,25,False,"K Potassium",0.59,"26;27",7,"1;1;5;2;0;4","8;0;1;1;1;0;2;5;0;4;3;0;1"
76,26,True,"","","",4,"0;4","7;1;0;2;5;0;4;3;0;1"
76,27,False,"K Potassium",0.62,"28;29",3,"1;1;5;2","1;0;1;1"
76,28,True,"","","",2,"5;2","0"
76,29,True,"","","",1,"1;1","1;0;1;1"
76,30,False,"Mg Magnesium",2.61,"31;46",93,"0;21;1;52;3;4;5;3;2;7;4;6","23;0;1;6;3;2;4;1;5;1;6;1;0;3;3;4;2;2;4;2;4;0;1"
76,31,False,"K Potassium",0.32,"32;39",27,"2;7;3;3;0;11;4;6","7;0;3;1;4;1;3;4;2;2;4;2;4;0;1"
76,32,False,"Al Aluminum",1.10,"33;34",14,"3;2;4;6;0;6","6;3;4;2;0;4;1;2;4;2;4;0;1"
76,33,True,"","","",6,"0;6","1;4;0;1"
76,34,False,"Na Sodium",14.37,"35;36",8,"3;2;4;6","5;3;4;2;0;4;1;2;4;2"
76,35,True,"","","",4,"4;4","4;0;4;1;2;4;2;3;4;1"
76,36,False,"Ba Barium",0.77,"37;38",4,"3;2;4;2","1;3;4;1"
76,37,True,"","","",2,"4;2","1;3;4;1"
76,38,True,"","","",2,"3;2","0"
76,39,False,"Si Silicon",72.22,"40;45",13,"2;7;3;1;0;5","1;0;3;1"
76,40,False,"Al Aluminum",1.97,"41;42",7,"2;1;3;1;0;5","1;0;3;1"
76,41,True,"","","",5,"0;5","0"
76,42,False,"Al Aluminum",2.12,"43;44",2,"2;1;3;1","1;0;3;1"
76,43,True,"","","",1,"3;1","1;0;3;1"
76,44,True,"","","",1,"2;1","0"
76,45,True,"","","",6,"2;6","0"
76,46,False,"Refractive Index",1.52,"47;52",66,"0;10;1;52;3;1;5;3","16;0;1;6;3;1;5;1;6;1;0;3"
76,47,False,"Si Silicon",72.78,"48;51",28,"1;27;5;1","6;0;1;3;5;1;3"
76,48,False,"K Potassium",0.33,"49;50",5,"1;4;5;1","3;0;1;1;5;1;2"
76,49,True,"","","",1,"5;1","0"
76,50,True,"","","",4,"1;4","3;0;1;1;5;1;2"
76,51,True,"","","",23,"1;23","3;0;1;2;5;1;1"
76,52,False,"Na Sodium",13.11,"53;54",38,"0;10;1;25;3;1;5;2","10;0;1;3;3;1;5;1;3;1;0;3"
76,53,True,"","","",8,"0;8","3;1;0;3"
76,54,False,"Si Silicon",70.96,"55;56",30,"0;2;1;25;3;1;5;2","7;0;1;3;3;1;5;1;3"
76,55,True,"","","",1,"0;1","0"
76,56,False,"Si Silicon",72.37,"57;64",29,"0;1;1;25;3;1;5;2","7;0;1;3;3;1;5;1;3"
76,57,False,"Si Silicon",71.53,"58;63",23,"1;21;5;2","4;0;1;2;5;1;2"
76,58,False,"Ca Calcium",9.14,"59;60",4,"5;2;1;2","1;0;1;1"
76,59,True,"","","",1,"5;1","0"
76,60,False,"Mg Magnesium",3.88,"61;62",3,"5;1;1;2","1;0;1;1"
76,61,True,"","","",2,"1;2","1;0;1;1"
76,62,True,"","","",1,"5;1","0"
76,63,True,"","","",19,"1;19","3;0;1;1;5;1;2"
76,64,False,"Si Silicon",72.55,"65;66",6,"0;1;1;4;3;1","3;0;1;1;3;1;5;1;1"
76,65,True,"","","",1,"3;1","1;0;3;1"
76,66,False,"Refractive Index",1.52,"67;68",5,"0;1;1;4","2;0;1;1;5;1;1"
76,67,True,"","","",4,"1;4","2;0;1;1;5;1;1"
76,68,True,"","","",1,"0;1","0"
77,0,False,"Al Aluminum",1.75,"1;54",169,"3;29;2;11;5;10;0;53;1;60;4;6","45;0;3;7;2;4;1;6;5;2;4;4;2;3;1;0;1;4;3;1;1;2;1;0;3;5;7;5;1;6;0;1"
77,1,False,"Ca Calcium",8.34,"2;17",132,"0;49;1;60;5;9;4;6;2;5;3;3","39;1;0;3;5;7;5;1;6;0;1;0;1;6;5;2;4;4;2;2;3;5;2;0;1;4;1;2"
77,2,False,"Al Aluminum",1.25,"3;4",40,"1;10;0;30","11;0;1;5;4;1;2;1;0;2;5;0;1;1;1"
77,3,True,"","","",5,"1;5","3;0;1;1;5;1;1;4;1;1"
77,4,False,"Si Silicon",73.18,"5;16",35,"1;5;0;30","8;0;1;4;4;1;1;1;0;2;5;0;1"
77,5,False,"Si Silicon",72.93,"6;11",33,"1;3;0;30","4;0;1;1;1;0;2;5;0;1"
77,6,False,"Si Silicon",72.21,"7;10",22,"0;21;1;1","3;1;0;2;5;0;1"
77,7,False,"K Potassium",0.55,"8;9",4,"1;1;0;3","0"
77,8,True,"","","",3,"0;3","0"
77,9,True,"","","",1,"1;1","0"
77,10,True,"","","",18,"0;18","3;1;0;2;5;0;1"
77,11,False,"Ca Calcium",7.81,"12;13",11,"1;2;0;9","1;0;1;1"
77,12,True,"","","",1,"1;1","0"
77,13,False,"Mg Magnesium",3.60,"14;15",10,"1;1;0;9","1;0;1;1"
77,14,True,"","","",9,"0;9","0"
77,15,True,"","","",1,"1;1","1;0;1;1"
77,16,True,"","","",2,"1;2","4;0;1;3;4;1;1"
77,17,False,"Mg Magnesium",3.34,"18;31",92,"0;19;1;50;5;9;4;6;2;5;3;3","28;1;0;1;5;7;5;1;5;0;1;1;5;2;4;4;2;2;3;5;2;0;1"
77,18,False,"Refractive Index",1.52,"19;30",26,"0;8;4;6;2;5;1;3;5;1;3;3","15;0;4;4;2;2;5;1;3;5;2;0;1;1;5;2"
77,19,False,"Ca Calcium",8.96,"20;21",20,"4;6;0;2;2;5;1;3;5;1;3;3","15;0;4;4;2;2;5;1;3;5;2;0;1;1;5;2"
77,20,True,"","","",3,"3;3","5;0;3;5"
77,21,False,"Ca Calcium",9.23,"22;25",17,"4;6;0;2;2;5;1;3;5;1","10;0;4;4;2;2;5;1;2;0;1;1;5;2"
77,22,False,"Fe Iron",0.05,"23;24",4,"1;3;5;1","3;1;5;2;0;5;1"
77,23,True,"","","",1,"5;1","3;1;5;2;0;5;1"
77,24,True,"","","",3,"1;3","0"
77,25,False,"Na Sodium",13.76,"26;29",13,"4;6;0;2;2;5","7;0;4;4;2;2;2;0;1"
77,26,False,"Si Silicon",73.62,"27;28",7,"0;2;2;5","3;2;0;1;0;2;2"
77,27,True,"","","",5,"2;5","2;0;2;2"
77,28,True,"","","",2,"0;2","1;2;0;1"
77,29,True,"","","",6,"4;6","4;0;4;4"
77,30,True,"","","",6,"0;6","0"
77,31,False,"Mg Magnesium",3.60,"32;45",66,"0;11;1;47;5;8","13;1;0;1;5;5;5;1;5;0;1;1;5;1"
77,32,False,"Refractive Index",1.52,"33;38",39,"1;32;5;7","5;0;1;1;5;1;5;1;1;1;5;2"
77,33,False,"Mg Magnesium",3.43,"34;35",7,"5;5;1;2","1;0;5;1"
77,34,True,"","","",2,"5;2","1;0;5;1"
77,35,False,"Mg Magnesium",3.50,"36;37",5,"5;3;1;2","0"
77,36,True,"","","",2,"1;2","0"
77,37,True,"","","",3,"5;3","0"
77,38,False,"Al Aluminum",0.82,"39;40",32,"1;30;5;2","4;0;1;1;5;1;1;1;5;2"
77,39,True,"","","",1,"5;1","1;1;5;1"
77,40,False,"Si Silicon",71.95,"41;44",31,"1;30;5;1","3;0;1;1;5;1;1;1;5;1"
77,41,False,"Na Sodium",13.66,"42;43",3,"1;2;5;1","1;1;5;1"
77,42,True,"","","",1,"5;1","1;1;5;1"
77,43,True,"","","",2,"1;2","0"
77,44,True,"","","",28,"1;28","2;0;1;1;5;1;1"
77,45,False,"Al Aluminum",0.98,"46;47",27,"0;11;1;15;5;1","8;1;0;1;5;3;5;1;4"
77,46,True,"","","",13,"1;13","4;5;1;4"
77,47,False,"K Potassium",0.33,"48;49",14,"0;11;1;2;5;1","4;1;0;1;5;3"
77,48,True,"","","",1,"5;1","3;1;5;3"
77,49,False,"Al Aluminum",1.26,"50;51",13,"0;11;1;2","1;1;0;1"
77,50,True,"","","",8,"0;8","1;1;0;1"
77,51,False,"Refractive Index",1.52,"52;53",5,"0;3;1;2","0"
77,52,True,"","","",2,"1;2","0"
77,53,True,"","","",3,"0;3","0"
77,54,False,"Na Sodium",13.48,"55;62",37,"3;26;2;6;5;1;0;4","6;0;3;2;2;2;2;3;1;4;3;1"
77,55,False,"Ca Calcium",9.04,"56;61",11,"2;6;5;1;0;4","2;0;2;2"
77,56,False,"Fe Iron",0.13,"57;60",7,"5;1;0;4;2;2","0"
77,57,False,"Refractive Index",1.51,"58;59",6,"0;4;2;2","0"
77,58,True,"","","",2,"2;2","0"
77,59,True,"","","",4,"0;4","0"
77,60,True,"","","",1,"5;1","0"
77,61,True,"","","",4,"2;4","2;0;2;2"
77,62,True,"","","",26,"3;26","4;0;3;2;2;3;1;4;3;1"
78,0,False,"Al Aluminum",1.42,"1;38",178,"3;27;0;61;4;6;2;7;1;62;5;15","36;2;3;1;0;4;4;1;4;0;2;3;1;0;4;4;1;9;5;2;1;0;3;5;5;5;0;1;1;1;3;1;1;0;1"
78,1,False,"Mg Magnesium",2.78,"2;9",94,"1;57;5;12;0;22;3;1;4;2","21;1;5;5;0;2;0;1;6;4;3;3;1;1;0;1;5;1;1;4;3;1;2;4;1"
78,2,False,"Si Silicon",74.49,"3;8",9,"3;1;0;6;4;2","7;4;3;1;3;0;1;1;0;1;0;4;3;2;4;1"
78,3,False,"Refractive Index",1.52,"4;7",8,"0;6;4;2","6;3;0;1;1;0;1;0;4;3;2;4;1"
78,4,False,"Fe Iron",0.10,"5;6",3,"0;1;4;2","5;1;0;1;0;4;3;2;4;1"
78,5,True,"","","",2,"4;2","4;0;4;3;2;4;1"
78,6,True,"","","",1,"0;1","1;1;0;1"
78,7,True,"","","",5,"0;5","1;3;0;1"
78,8,True,"","","",1,"3;1","1;4;3;1"
78,9,False,"Refractive Index",1.52,"10;17",85,"1;57;5;12;0;16","14;1;5;5;0;1;0;1;6;3;1;1;5;1;1"
78,10,False,"Mg Magnesium",3.50,"11;14",11,"5;6;0;3;1;2","3;1;5;1;0;1;1;5;1;1"
78,11,False,"Al Aluminum",1.24,"12;13",4,"5;2;1;2","3;1;5;1;0;1;1;5;1;1"
78,12,True,"","","",2,"1;2","2;0;1;1;5;1;1"
78,13,True,"","","",2,"5;2","1;1;5;1"
78,14,False,"Al Aluminum",1.28,"15;16",7,"5;4;0;3","0"
78,15,True,"","","",3,"0;3","0"
78,16,True,"","","",4,"5;4","0"
78,17,False,"Mg Magnesium",3.75,"18;29",74,"1;55;5;6;0;13","11;1;5;4;0;1;0;1;5;3;1;1"
78,18,False,"Na Sodium",13.56,"19;24",55,"1;49;0;3;5;3","9;1;5;2;0;1;0;1;5;3;1;1"
78,19,False,"Fe Iron",0.13,"20;21",41,"1;40;0;1","7;0;1;5;1;0;1;3;1;1"
78,20,True,"","","",33,"1;33","2;0;1;1;3;1;1"
78,21,False,"Fe Iron",0.16,"22;23",8,"1;7;0;1","5;0;1;4;1;0;1"
78,22,True,"","","",1,"0;1","1;1;0;1"
78,23,True,"","","",7,"1;7","4;0;1;4"
78,24,False,"Na Sodium",13.68,"25;26",14,"1;9;0;2;5;3","2;1;5;2"
78,25,True,"","","",3,"5;3","2;1;5;2"
78,26,False,"Mg Magnesium",3.38,"27;28",11,"1;9;0;2","0"
78,27,True,"","","",2,"0;2","0"
78,28,True,"","","",9,"1;9","0"
78,29,False,"Ca Calcium",8.59,"30;31",19,"1;6;5;3;0;10","2;1;5;2"
78,30,True,"","","",10,"0;10","0"
78,31,False,"Si Silicon",71.63,"32;35",9,"1;6;5;3","2;1;5;2"
78,32,False,"Na Sodium",14.34,"33;34",3,"1;1;5;2","1;1;5;1"
78,33,True,"","","",2,"5;2","1;1;5;1"
78,34,True,"","","",1,"1;1","0"
78,35,False,"Mg Magnesium",3.79,"36;37",6,"1;5;5;1","1;1;5;1"
78,36,True,"","","",1,"5;1","1;1;5;1"
78,37,True,"","","",5,"1;5","0"
78,38,False,"Na Sodium",13.82,"39;62",84,"3;26;0;39;4;4;2;7;1;5;5;3","15;2;3;1;0;4;4;0;2;0;4;1;1;3;5;2;1;0;1;5;0;1"
78,39,False,"Ca Calcium",9.97,"40;59",53,"2;7;0;37;1;5;5;3;3;1","11;2;0;4;1;0;1;0;1;3;5;2;5;0;1"
78,40,False,"Mg Magnesium",3.47,"41;50",44,"1;5;0;35;5;3;3;1","10;1;0;1;0;1;3;5;2;5;0;1;2;0;3"
78,41,False,"Mg Magnesium",3.34,"42;45",15,"5;3;0;10;1;1;3;1","7;0;5;2;1;1;5;0;1;2;0;3"
78,42,False,"Ba Barium",0.67,"43;44",9,"3;1;0;8","4;5;0;1;2;0;3"
78,43,True,"","","",8,"0;8","4;5;0;1;2;0;3"
78,44,True,"","","",1,"3;1","0"
78,45,False,"Refractive Index",1.52,"46;49",6,"5;3;0;2;1;1","3;0;5;2;1;1"
78,46,False,"Ca Calcium",8.24,"47;48",3,"0;2;1;1","1;0;1;1"
78,47,True,"","","",1,"1;1","1;0;1;1"
78,48,True,"","","",2,"0;2","0"
78,49,True,"","","",3,"5;3","2;0;5;2"
78,50,False,"K Potassium",0.55,"51;54",29,"1;4;0;25","3;1;0;1;0;1;2"
78,51,False,"Si Silicon",72.27,"52;53",4,"1;3;0;1","2;0;1;2"
78,52,True,"","","",1,"0;1","0"
78,53,True,"","","",3,"1;3","2;0;1;2"
78,54,False,"Fe Iron",0.25,"55;56",25,"1;1;0;24","1;1;0;1"
78,55,True,"","","",23,"0;23","1;1;0;1"
78,56,False,"Ca Calcium",8.05,"57;58",2,"1;1;0;1","0"
78,57,True,"","","",1,"0;1","0"
78,58,True,"","","",1,"1;1","0"
78,59,False,"Na Sodium",11.51,"60;61",9,"2;7;0;2","1;2;0;1"
78,60,True,"","","",2,"0;2","1;2;0;1"
78,61,True,"","","",7,"2;7","0"
78,62,False,"Ba Barium",0.20,"63;68",31,"3;25;0;2;4;4","4;2;3;1;4;0;2;0;4;1"
78,63,False,"Mg Magnesium",2.20,"64;65",7,"3;1;0;2;4;4","3;4;0;2;0;4;1"
78,64,True,"","","",4,"4;4","1;0;4;1"
78,65,False,"Refractive Index",1.52,"66;67",3,"3;1;0;2","2;4;0;2"
78,66,True,"","","",2,"0;2","2;4;0;2"
78,67,True,"","","",1,"3;1","0"
78,68,True,"","","",24,"3;24","1;2;3;1"
79,0,False,"Ba Barium",0.32,"1;72",175,"2;9;0;65;1;58;3;26;5;10;4;7","39;3;2;1;0;2;1;0;5;5;7;5;0;2;1;5;0;1;7;5;3;4;1;2;0;3;4;1;4;0;2"
79,1,False,"Mg Magnesium",2.78,"2;15",147,"5;10;0;64;1;57;3;1;4;7;2;8","38;1;0;5;5;7;5;0;2;1;5;0;1;7;5;3;4;1;2;0;3;4;1;3;0;2;4;0;2"
79,2,False,"Refractive Index",1.52,"3;14",28,"0;13;4;7;2;8","10;2;0;3;4;1;3;0;2;4;0;2;1;0;1;0;4;1"
79,3,False,"Si Silicon",74.16,"4;13",21,"0;6;4;7;2;8","8;4;0;2;3;0;1;1;0;1;0;4;1;2;0;2;4;1"
79,4,False,"Mg Magnesium",2.02,"5;10",20,"0;5;4;7;2;8","5;1;0;1;0;4;1;2;0;2;4;1"
79,5,False,"K Potassium",0.43,"6;9",13,"2;8;0;2;4;3","3;2;0;2;4;1"
79,6,False,"K Potassium",0.19,"7;8",5,"0;2;4;3","3;2;0;2;4;1"
79,7,True,"","","",3,"4;3","1;2;4;1"
79,8,True,"","","",2,"0;2","2;2;0;2"
79,9,True,"","","",8,"2;8","0"
79,10,False,"Fe Iron",0.10,"11;12",7,"0;3;4;4","2;1;0;1;0;4;1"
79,11,True,"","","",4,"4;4","1;0;4;1"
79,12,True,"","","",3,"0;3","1;1;0;1"
79,13,True,"","","",1,"0;1","3;4;0;2;3;0;1"
79,14,True,"","","",7,"0;7","2;2;0;1;3;0;1"
79,15,False,"Al Aluminum",1.39,"16;51",119,"5;10;0;51;1;57;3;1","28;1;0;4;5;7;5;0;2;1;5;0;1;7;5;3"
79,16,False,"Al Aluminum",1.25,"17;38",74,"0;15;1;51;5;7;3;1","21;5;1;5;0;1;0;5;3;1;3;1;5;7;0;2"
79,17,False,"Si Silicon",72.78,"18;33",44,"0;8;1;31;5;4;3;1","14;0;1;2;5;2;5;1;2;0;1;1;5;5;0;2"
79,18,False,"Al Aluminum",1.11,"19;28",26,"5;4;3;1;0;6;1;15","11;1;5;5;0;2;0;5;2;5;0;1;1;1"
79,19,False,"Ca Calcium",10.85,"20;27",19,"0;1;1;15;5;3","3;5;1;1;0;5;1;1;5;1"
79,20,False,"Mg Magnesium",3.80,"21;26",18,"1;15;5;3","3;5;1;1;0;5;1;1;5;1"
79,21,False,"Al Aluminum",0.91,"22;25",11,"5;3;1;8","2;0;5;1;1;5;1"
79,22,False,"Refractive Index",1.52,"23;24",10,"1;8;5;2","1;1;5;1"
79,23,True,"","","",2,"5;2","1;1;5;1"
79,24,True,"","","",8,"1;8","0"
79,25,True,"","","",1,"5;1","1;0;5;1"
79,26,True,"","","",7,"1;7","1;5;1;1"
79,27,True,"","","",1,"0;1","0"
79,28,False,"Na Sodium",13.43,"29;30",7,"5;1;3;1;0;5","8;1;5;4;0;2;0;5;1;5;0;1"
79,29,True,"","","",5,"0;5","3;1;0;2;5;0;1"
79,30,False,"Na Sodium",13.54,"31;32",2,"5;1;3;1","5;1;5;4;0;5;1"
79,31,True,"","","",1,"3;1","0"
79,32,True,"","","",1,"5;1","5;1;5;4;0;5;1"
79,33,False,"Fe Iron",0.11,"34;35",18,"0;2;1;16","3;0;1;2;5;1;1"
79,34,True,"","","",13,"1;13","1;5;1;1"
79,35,False,"Si Silicon",73.03,"36;37",5,"0;2;1;3","2;0;1;2"
79,36,True,"","","",3,"1;3","2;0;1;2"
79,37,True,"","","",2,"0;2","0"
79,38,False,"Mg Magnesium",3.71,"39;50",30,"0;7;1;20;5;3","7;5;1;3;0;5;1;1;1;1;5;2"
79,39,False,"Al Aluminum",1.32,"40;49",24,"1;20;0;1;5;3","7;5;1;3;0;5;1;1;1;1;5;2"
79,40,False,"K Potassium",0.51,"41;42",13,"1;9;0;1;5;3","4;0;5;1;1;1;1;5;2"
79,41,True,"","","",1,"1;1","1;0;1;1"
79,42,False,"Si Silicon",72.72,"43;44",12,"1;8;0;1;5;3","3;0;5;1;1;5;2"
79,43,True,"","","",2,"5;2","2;1;5;2"
79,44,False,"Refractive Index",1.52,"45;48",10,"1;8;0;1;5;1","1;0;5;1"
79,45,False,"K Potassium",0.60,"46;47",2,"0;1;5;1","1;0;5;1"
79,46,True,"","","",1,"5;1","1;0;5;1"
79,47,True,"","","",1,"0;1","0"
79,48,True,"","","",8,"1;8","0"
79,49,True,"","","",11,"1;11","3;5;1;3"
79,50,True,"","","",6,"0;6","0"
79,51,False,"Na Sodium",12.84,"52;57",45,"5;3;0;36;1;6","7;1;0;2;5;0;1;0;1;4"
79,52,False,"Na Sodium",12.72,"53;56",7,"1;4;0;3","3;0;1;3"
79,53,False,"Mg Magnesium",3.50,"54;55",4,"1;1;0;3","0"
79,54,True,"","","",3,"0;3","0"
79,55,True,"","","",1,"1;1","0"
79,56,True,"","","",3,"1;3","3;0;1;3"
79,57,False,"Ca Calcium",8.80,"58;71",38,"5;3;0;33;1;2","4;1;0;2;5;0;1;0;1;1"
79,58,False,"Fe Iron",0.16,"59;66",36,"0;33;5;1;1;2","4;1;0;2;5;0;1;0;1;1"
79,59,False,"K Potassium",0.55,"60;65",31,"0;29;1;2","3;1;0;1;5;0;1;0;1;1"
79,60,False,"Na Sodium",13.62,"61;64",8,"0;6;1;2","1;0;1;1"
79,61,False,"Al Aluminum",1.48,"62;63",6,"1;2;0;4","1;0;1;1"
79,62,True,"","","",4,"0;4","0"
79,63,True,"","","",2,"1;2","1;0;1;1"
79,64,True,"","","",2,"0;2","0"
79,65,True,"","","",23,"0;23","2;1;0;1;5;0;1"
79,66,False,"Na Sodium",13.13,"67;68",5,"0;4;5;1","1;1;0;1"
79,67,True,"","","",3,"0;3","1;1;0;1"
79,68,False,"Refractive Index",1.52,"69;70",2,"0;1;5;1","0"
79,69,True,"","","",1,"5;1","0"
79,70,True,"","","",1,"0;1","0"
79,71,True,"","","",2,"5;2","0"
79,72,False,"K Potassium",1.57,"73;78",28,"2;1;0;1;1;1;3;25","1;3;2;1"
79,73,False,"Ba Barium",3.02,"74;77",27,"0;1;1;1;3;25","0"
79,74,False,"Mg Magnesium",3.42,"75;76",26,"1;1;3;25","0"
79,75,True,"","","",25,"3;25","0"
79,76,True,"","","",1,"1;1","0"
79,77,True,"","","",1,"0;1","0"
79,78,True,"","","",1,"2;1","1;3;2;1"
80,0,False,"K Potassium",0.05,"1;12",171,"5;12;3;25;0;63;2;12;1;54;4;5","43;0;3;3;2;2;1;6;5;2;2;3;1;1;0;9;5;6;4;1;5;0;1;1;4;3;2;2;1;2;4;3;1;5;3"
80,1,False,"Al Aluminum",1.76,"2;11",28,"3;19;1;1;4;5;0;2;5;1","7;4;3;1;5;3;0;1;1;1;5;1;4;1"
80,2,False,"Refractive Index",1.53,"3;10",9,"1;1;4;5;0;2;5;1","6;0;1;1;1;5;1;4;1;4;5;3"
80,3,False,"Ca Calcium",10.24,"4;7",8,"4;5;0;2;5;1","5;1;5;1;4;1;4;5;3"
80,4,False,"Ca Calcium",9.40,"5;6",5,"5;1;4;4","5;1;5;1;4;1;4;5;3"
80,5,True,"","","",4,"4;4","1;1;4;1"
80,6,True,"","","",1,"5;1","4;1;5;1;4;5;3"
80,7,False,"Na Sodium",14.14,"8;9",3,"4;1;0;2","0"
80,8,True,"","","",2,"0;2","0"
80,9,True,"","","",1,"4;1","0"
80,10,True,"","","",1,"1;1","1;0;1;1"
80,11,True,"","","",19,"3;19","1;4;3;1"
80,12,False,"Al Aluminum",1.42,"13;50",143,"5;11;3;6;0;61;2;12;1;53","36;0;3;3;2;2;1;5;5;2;2;3;1;1;0;9;5;5;5;0;1;1;4;3;2;2;1;2"
80,13,False,"Refractive Index",1.52,"14;31",82,"1;50;0;22;5;8;2;1;3;1","23;0;1;4;5;2;5;1;4;3;1;2;1;0;6;5;5"
80,14,False,"Al Aluminum",1.12,"15;16",44,"1;35;0;2;5;6;3;1","9;0;1;3;5;2;5;1;3;1;5;1"
80,15,True,"","","",2,"5;2","2;1;5;1;0;5;1"
80,16,False,"Fe Iron",0.26,"17;28",42,"1;35;0;2;5;4;3;1","7;0;1;3;5;1;5;1;3"
80,17,False,"Refractive Index",1.52,"18;27",39,"1;33;0;1;5;4;3;1","7;0;1;3;5;1;5;1;3"
80,18,False,"Ca Calcium",8.59,"19;22",8,"0;1;5;4;3;1;1;2","5;0;5;1;1;2;5;1;2"
80,19,False,"Si Silicon",72.72,"20;21",5,"1;2;5;3","4;0;1;2;5;1;2"
80,20,True,"","","",3,"5;3","0"
80,21,True,"","","",2,"1;2","4;0;1;2;5;1;2"
80,22,False,"Al Aluminum",1.23,"23;24",3,"0;1;5;1;3;1","1;0;5;1"
80,23,True,"","","",1,"3;1","0"
80,24,False,"Refractive Index",1.52,"25;26",2,"0;1;5;1","1;0;5;1"
80,25,True,"","","",1,"5;1","1;0;5;1"
80,26,True,"","","",1,"0;1","0"
80,27,True,"","","",31,"1;31","2;0;1;1;5;1;1"
80,28,False,"Fe Iron",0.30,"29;30",3,"1;2;0;1","0"
80,29,True,"","","",1,"0;1","0"
80,30,True,"","","",2,"1;2","0"
80,31,False,"Ba Barium",0.05,"32;49",38,"1;15;0;20;5;2;2;1","14;0;1;1;5;1;1;3;1;2;1;0;6;5;4"
80,32,False,"Si Silicon",72.26,"33;44",36,"0;20;1;13;5;2;2;1","11;1;0;6;5;4;3;1;1"
80,33,False,"Mg Magnesium",3.37,"34;37",20,"0;7;1;10;5;2;2;1","7;1;0;3;5;4"
80,34,False,"Si Silicon",72.22,"35;36",7,"2;1;0;6","1;1;0;1"
80,35,True,"","","",6,"0;6","1;1;0;1"
80,36,True,"","","",1,"2;1","0"
80,37,False,"K Potassium",0.39,"38;43",13,"0;1;1;10;5;2","6;1;0;2;5;4"
80,38,False,"Mg Magnesium",3.75,"39;40",12,"1;10;5;2","4;1;5;4"
80,39,True,"","","",7,"1;7","0"
80,40,False,"Refractive Index",1.52,"41;42",5,"1;3;5;2","4;1;5;4"
80,41,True,"","","",2,"5;2","4;1;5;4"
80,42,True,"","","",3,"1;3","0"
80,43,True,"","","",1,"0;1","2;1;0;2"
80,44,False,"Mg Magnesium",3.49,"45;48",16,"0;13;1;3","4;1;0;3;3;1;1"
80,45,False,"Mg Magnesium",3.06,"46;47",5,"1;3;0;2","2;3;1;1;1;0;1"
80,46,True,"","","",2,"0;2","1;1;0;1"
80,47,True,"","","",3,"1;3","1;3;1;1"
80,48,True,"","","",11,"0;11","2;1;0;2"
80,49,True,"","","",2,"1;2","3;0;1;1;5;1;1;3;1;1"
80,50,False,"Ca Calcium",8.80,"51;68",61,"5;3;3;5;0;39;2;11;1;3","13;0;3;3;2;2;1;1;2;3;1;1;0;3;5;0;1;3;2;2"
80,51,False,"Ca Calcium",7.81,"52;57",45,"0;37;1;3;5;1;2;3;3;1","8;1;0;3;5;0;1;0;2;1;1;1;3;2;2"
80,52,False,"K Potassium",1.03,"53;54",5,"2;3;3;1;1;1","4;0;2;1;1;1;3;2;2"
80,53,True,"","","",1,"1;1","1;0;1;1"
80,54,False,"Ca Calcium",5.65,"55;56",4,"2;3;3;1","3;0;2;1;3;2;2"
80,55,True,"","","",1,"3;1","0"
80,56,True,"","","",3,"2;3","3;0;2;1;3;2;2"
80,57,False,"Fe Iron",0.16,"58;59",40,"0;37;1;2;5;1","4;1;0;3;5;0;1"
80,58,True,"","","",32,"0;32","3;1;0;2;5;0;1"
80,59,False,"Si Silicon",72.99,"60;67",8,"0;5;1;2;5;1","1;1;0;1"
80,60,False,"Fe Iron",0.18,"61;62",5,"0;2;1;2;5;1","0"
80,61,True,"","","",1,"5;1","0"
80,62,False,"Fe Iron",0.20,"63;64",4,"0;2;1;2","0"
80,63,True,"","","",1,"1;1","0"
80,64,False,"Na Sodium",12.86,"65;66",3,"0;2;1;1","0"
80,65,True,"","","",1,"1;1","0"
80,66,True,"","","",2,"0;2","0"
80,67,True,"","","",3,"0;3","1;1;0;1"
80,68,False,"Na Sodium",13.30,"69;72",16,"5;2;3;4;0;2;2;8","5;0;3;3;2;1;2;3;1"
80,69,False,"Refractive Index",1.52,"70;71",10,"0;2;2;8","1;0;2;1"
80,70,True,"","","",8,"2;8","1;0;2;1"
80,71,True,"","","",2,"0;2","0"
80,72,False,"Refractive Index",1.52,"73;74",6,"5;2;3;4","4;0;3;3;2;3;1"
80,73,True,"","","",3,"3;3","0"
80,74,False,"Mg Magnesium",2.77,"75;76",3,"5;2;3;1","4;0;3;3;2;3;1"
80,75,True,"","","",1,"3;1","4;0;3;3;2;3;1"
80,76,True,"","","",2,"5;2","0"
81,0,False,"Na Sodium",14.22,"1;68",166,"3;25;0;59;1;52;4;6;5;13;2;11","48;4;0;1;1;1;2;1;3;0;1;1;2;4;1;1;0;8;5;9;4;1;5;0;2;1;2;0;4;1;1;9;5;3;2;3;3;1;2;0;2"
81,1,False,"Ca Calcium",8.43,"2;31",140,"0;57;1;51;5;13;2;11;3;5;4;3","42;1;0;7;5;9;4;1;2;0;2;0;1;9;5;3;2;3;3;1;4;2;1;5;0;1;1;2;3;1;2;4;1"
81,2,False,"Ca Calcium",7.88,"3;8",56,"0;34;1;15;5;3;2;3;3;1","10;0;1;8;3;1;1;0;1"
81,3,False,"Al Aluminum",1.67,"4;5",6,"2;3;3;1;1;2","3;0;3;1;1;2"
81,4,True,"","","",2,"1;2","2;0;1;2"
81,5,False,"Al Aluminum",2.41,"6;7",4,"2;3;3;1","1;0;3;1"
81,6,True,"","","",1,"3;1","1;0;3;1"
81,7,True,"","","",3,"2;3","0"
81,8,False,"Refractive Index",1.52,"9;14",50,"0;34;1;13;5;3","7;0;1;6;1;0;1"
81,9,False,"Al Aluminum",1.57,"10;11",7,"1;4;0;3","5;0;1;5"
81,10,True,"","","",3,"1;3","5;0;1;5"
81,11,False,"Refractive Index",1.52,"12;13",4,"1;1;0;3","0"
81,12,True,"","","",3,"0;3","0"
81,13,True,"","","",1,"1;1","0"
81,14,False,"Ca Calcium",8.22,"15;20",43,"0;31;1;9;5;3","2;0;1;1;1;0;1"
81,15,False,"Si Silicon",73.02,"16;17",25,"0;23;1;2","1;1;0;1"
81,16,True,"","","",20,"0;20","1;1;0;1"
81,17,False,"Si Silicon",73.11,"18;19",5,"0;3;1;2","0"
81,18,True,"","","",2,"1;2","0"
81,19,True,"","","",3,"0;3","0"
81,20,False,"Mg Magnesium",3.73,"21;30",18,"0;8;1;7;5;3","1;0;1;1"
81,21,False,"Refractive Index",1.52,"22;29",13,"1;7;0;3;5;3","1;0;1;1"
81,22,False,"K Potassium",0.64,"23;28",6,"0;3;5;3","0"
81,23,False,"Al Aluminum",1.34,"24;25",4,"5;3;0;1","0"
81,24,True,"","","",1,"5;1","0"
81,25,False,"Ca Calcium",8.33,"26;27",3,"5;2;0;1","0"
81,26,True,"","","",1,"0;1","0"
81,27,True,"","","",2,"5;2","0"
81,28,True,"","","",2,"0;2","0"
81,29,True,"","","",7,"1;7","1;0;1;1"
81,30,True,"","","",5,"0;5","0"
81,31,False,"Fe Iron",0.11,"32;61",84,"0;23;1;36;5;10;2;8;3;4;4;3","32;1;0;6;5;9;4;1;2;0;2;0;1;1;5;3;2;3;4;2;1;5;0;1;1;2;3;1;2;4;1"
81,32,False,"Ca Calcium",10.06,"33;58",65,"2;8;0;10;5;8;3;4;1;32;4;3","22;0;2;3;5;2;4;2;1;1;0;4;5;5;4;1;5;0;1;1;2;3;1;2;4;1"
81,33,False,"K Potassium",0.01,"34;35",52,"5;8;3;4;0;5;1;32;4;3","17;1;5;5;0;3;4;1;0;5;2;5;0;1;1;2;3;1;2;4;1"
81,34,True,"","","",3,"4;3","2;1;4;1;3;4;1"
81,35,False,"Al Aluminum",1.40,"36;53",49,"5;8;3;4;0;5;1;32","15;1;5;5;0;3;0;5;2;5;0;1;1;2;3;1;2"
81,36,False,"Mg Magnesium",3.91,"37;52",39,"0;2;1;32;5;5","11;1;0;1;5;4;0;5;1;5;0;1;1;2;3;1;2"
81,37,False,"Mg Magnesium",3.38,"38;39",38,"1;32;5;5;0;1","10;1;5;4;0;5;1;5;0;1;1;2;3;1;2"
81,38,True,"","","",5,"1;5","2;3;1;2"
81,39,False,"Si Silicon",72.30,"40;41",33,"1;27;5;5;0;1","8;1;5;4;0;5;1;5;0;1;1;2"
81,40,True,"","","",12,"1;12","1;5;1;1"
81,41,False,"Refractive Index",1.52,"42;49",21,"1;15;5;5;0;1","7;1;5;4;0;5;1;5;0;1;1;1"
81,42,False,"Si Silicon",72.82,"43;48",5,"5;3;0;1;1;1","2;5;0;1;1;1"
81,43,False,"Mg Magnesium",3.51,"44;45",3,"0;1;5;1;1;1","2;5;0;1;1;1"
81,44,True,"","","",1,"1;1","1;5;1;1"
81,45,False,"Si Silicon",72.68,"46;47",2,"0;1;5;1","1;5;0;1"
81,46,True,"","","",1,"5;1","0"
81,47,True,"","","",1,"0;1","1;5;0;1"
81,48,True,"","","",2,"5;2","0"
81,49,False,"Al Aluminum",1.16,"50;51",16,"1;14;5;2","5;1;5;4;0;5;1"
81,50,True,"","","",2,"5;2","5;1;5;4;0;5;1"
81,51,True,"","","",14,"1;14","0"
81,52,True,"","","",1,"0;1","1;1;0;1"
81,53,False,"Na Sodium",13.14,"54;55",10,"5;3;3;4;0;3","4;1;5;1;0;2;0;5;1"
81,54,True,"","","",3,"0;3","2;1;0;2"
81,55,False,"Refractive Index",1.52,"56;57",7,"5;3;3;4","2;1;5;1;0;5;1"
81,56,True,"","","",4,"3;4","0"
81,57,True,"","","",3,"5;3","2;1;5;1;0;5;1"
81,58,False,"Al Aluminum",1.06,"59;60",13,"2;8;0;5","5;0;2;3;4;2;1;1;0;1"
81,59,True,"","","",5,"0;5","1;1;0;1"
81,60,True,"","","",8,"2;8","4;0;2;3;4;2;1"
81,61,False,"Al Aluminum",0.96,"62;63",19,"0;13;1;4;5;2","10;1;0;2;5;4;2;0;2;0;1;1;5;1"
81,62,True,"","","",2,"5;2","5;1;5;4;0;5;1"
81,63,False,"Si Silicon",72.62,"64;65",17,"0;13;1;4","5;1;0;2;2;0;2;0;1;1"
81,64,True,"","","",11,"0;11","1;2;0;1"
81,65,False,"Si Silicon",73.01,"66;67",6,"0;2;1;4","4;1;0;2;2;0;1;0;1;1"
81,66,True,"","","",4,"1;4","1;0;1;1"
81,67,True,"","","",2,"0;2","3;1;0;2;2;0;1"
81,68,False,"Ba Barium",0.26,"69;76",26,"3;20;0;2;1;1;4;3","6;4;0;1;1;1;3;0;1;1;0;1;5;0;1;0;4;1"
81,69,False,"Na Sodium",14.67,"70;73",6,"0;2;1;1;4;3","6;4;0;1;1;1;3;0;1;1;0;1;5;0;1;0;4;1"
81,70,False,"Refractive Index",1.52,"71;72",4,"0;1;4;3","3;1;0;1;5;0;1;0;4;1"
81,71,True,"","","",3,"4;3","1;0;4;1"
81,72,True,"","","",1,"0;1","2;1;0;1;5;0;1"
81,73,False,"Al Aluminum",1.02,"74;75",2,"0;1;1;1","3;4;0;1;1;1;3;0;1"
81,74,True,"","","",1,"1;1","1;4;1;1"
81,75,True,"","","",1,"0;1","2;4;0;1;3;0;1"
81,76,True,"","","",20,"3;20","0"
82,0,False,"Ba Barium",0.27,"1;60",173,"0;64;3;29;2;9;5;9;4;5;1;57","41;1;3;2;0;10;5;1;0;3;1;2;2;4;2;5;1;1;6;2;3;1;0;1;1;2;4;2;1;1;1;0;1;3;1;5;4;1;0;3;1;4"
82,1,False,"Al Aluminum",1.38,"2;39",146,"2;9;0;63;5;9;3;3;4;5;1;57","38;0;2;2;4;2;5;1;1;6;4;2;1;1;1;0;1;3;1;2;0;1;1;2;5;4;1;0;3;1;4;1;0;10;3;1;5;1"
82,2,False,"Mg Magnesium",1.42,"3;6",91,"1;56;0;26;3;2;5;7","18;0;1;4;1;0;3;3;1;5;1;5;1;4;0;2;4;1;1;0;1;3;1"
82,3,False,"Refractive Index",1.52,"4;5",9,"0;8;3;1","2;4;0;1;3;1"
82,4,True,"","","",1,"3;1","1;4;3;1"
82,5,True,"","","",8,"0;8","1;4;0;1"
82,6,False,"Refractive Index",1.52,"7;14",82,"1;56;0;18;3;1;5;7","16;0;1;4;1;0;3;3;1;5;1;5;1;4;0;2;4;1;1"
82,7,False,"K Potassium",0.44,"8;9",11,"0;4;5;5;1;2","2;5;0;2"
82,8,True,"","","",1,"0;1","0"
82,9,False,"Refractive Index",1.52,"10;11",10,"0;3;5;5;1;2","2;5;0;2"
82,10,True,"","","",2,"1;2","0"
82,11,False,"Si Silicon",72.71,"12;13",8,"0;3;5;5","2;5;0;2"
82,12,True,"","","",5,"5;5","0"
82,13,True,"","","",3,"0;3","2;5;0;2"
82,14,False,"Si Silicon",72.76,"15;32",71,"1;54;0;14;3;1;5;2","14;0;1;4;1;0;3;3;1;5;1;5;1;4;4;1;1"
82,15,False,"K Potassium",0.49,"16;27",39,"0;13;3;1;1;23;5;2","6;1;0;2;3;1;5;1;5;1;2"
82,16,False,"Mg Magnesium",3.37,"17;18",23,"1;19;5;2;0;2","3;5;1;2;1;5;1"
82,17,True,"","","",2,"0;2","0"
82,18,False,"Al Aluminum",0.64,"19;22",21,"1;19;5;2","3;5;1;2;1;5;1"
82,19,False,"Si Silicon",71.78,"20;21",4,"5;1;1;3","1;1;5;1"
82,20,True,"","","",3,"1;3","0"
82,21,True,"","","",1,"5;1","1;1;5;1"
82,22,False,"Si Silicon",71.53,"23;26",17,"1;16;5;1","2;5;1;2"
82,23,False,"Refractive Index",1.52,"24;25",3,"1;2;5;1","1;5;1;1"
82,24,True,"","","",1,"5;1","0"
82,25,True,"","","",2,"1;2","1;5;1;1"
82,26,True,"","","",14,"1;14","1;5;1;1"
82,27,False,"Mg Magnesium",3.57,"28;31",16,"0;11;3;1;1;4","3;1;0;2;3;1"
82,28,False,"Si Silicon",72.37,"29;30",5,"3;1;1;4","1;1;3;1"
82,29,True,"","","",4,"1;4","0"
82,30,True,"","","",1,"3;1","1;1;3;1"
82,31,True,"","","",11,"0;11","2;1;0;2"
82,32,False,"K Potassium",0.56,"33;38",32,"1;31;0;1","8;0;1;4;1;0;1;5;1;2;4;1;1"
82,33,False,"K Potassium",0.56,"34;35",9,"1;8;0;1","6;1;0;1;0;1;2;5;1;2;4;1;1"
82,34,True,"","","",6,"1;6","5;0;1;2;5;1;2;4;1;1"
82,35,False,"Al Aluminum",1.21,"36;37",3,"1;2;0;1","1;1;0;1"
82,36,True,"","","",1,"0;1","1;1;0;1"
82,37,True,"","","",2,"1;2","0"
82,38,True,"","","",23,"1;23","2;0;1;2"
82,39,False,"Ca Calcium",10.01,"40;59",55,"2;9;0;37;5;2;3;1;4;5;1;1","20;0;2;2;4;2;5;1;1;2;4;2;1;2;0;1;1;2;5;4;1;0;1;1;0;7"
82,40,False,"Ca Calcium",8.80,"41;52",46,"0;37;5;2;3;1;4;5;1;1","17;2;0;1;1;2;0;4;2;5;1;1;2;5;4;1;0;1;1;0;7"
82,41,False,"Ca Calcium",7.87,"42;47",39,"0;36;5;1;4;1;1;1","14;1;0;7;0;5;1;4;1;1;2;5;0;1;2;1;2"
82,42,False,"Na Sodium",13.96,"43;44",3,"0;1;4;1;1;1","5;0;4;1;1;2;2;1;2"
82,43,True,"","","",1,"1;1","4;0;1;2;2;1;2"
82,44,False,"Na Sodium",14.63,"45;46",2,"0;1;4;1","1;0;4;1"
82,45,True,"","","",1,"4;1","1;0;4;1"
82,46,True,"","","",1,"0;1","0"
82,47,False,"Mg Magnesium",3.46,"48;51",36,"0;35;5;1","9;1;0;7;0;5;1;5;0;1"
82,48,False,"Al Aluminum",1.67,"49;50",8,"5;1;0;7","4;0;5;1;1;0;2;5;0;1"
82,49,True,"","","",7,"0;7","3;1;0;2;5;0;1"
82,50,True,"","","",1,"5;1","1;0;5;1"
82,51,True,"","","",28,"0;28","5;1;0;5"
82,52,False,"Fe Iron",0.05,"53;56",7,"0;1;5;1;3;1;4;4","3;2;0;1;0;4;1;5;4;1"
82,53,False,"Refractive Index",1.52,"54;55",5,"3;1;4;4","2;0;4;1;5;4;1"
82,54,True,"","","",4,"4;4","2;0;4;1;5;4;1"
82,55,True,"","","",1,"3;1","0"
82,56,False,"Si Silicon",71.97,"57;58",2,"0;1;5;1","1;2;0;1"
82,57,True,"","","",1,"5;1","0"
82,58,True,"","","",1,"0;1","1;2;0;1"
82,59,True,"","","",9,"2;9","3;0;2;2;4;2;1"
82,60,False,"Refractive Index",1.53,"61;62",27,"0;1;3;26","3;1;3;1;0;3;1;2;3;1"
82,61,True,"","","",26,"3;26","3;1;3;1;0;3;1;2;3;1"
82,62,True,"","","",1,"0;1","0"
83,0,False,"Mg Magnesium",2.61,"1;22",170,"5;14;3;27;1;51;0;64;2;9;4;5","44;0;5;3;1;8;3;1;1;0;8;5;10;3;1;2;0;1;4;3;3;5;1;4;1;5;1;3;4;2;1;0;1;3;2"
83,1,False,"Ca Calcium",9.81,"2;11",51,"2;9;0;12;4;5;3;25","9;4;2;1;0;1;3;2;2;4;3;0;3;1;3;4;1"
83,2,False,"Mg Magnesium",2.30,"3;10",30,"4;4;3;25;2;1","6;0;3;1;4;3;2;2;4;2;3;4;1"
83,3,False,"Ca Calcium",7.99,"4;5",28,"3;25;2;1;4;2","6;0;3;1;4;3;2;2;4;2;3;4;1"
83,4,True,"","","",2,"4;2","3;2;4;2;3;4;1"
83,5,False,"Ca Calcium",9.57,"6;7",26,"3;25;2;1","3;0;3;1;4;3;2"
83,6,True,"","","",24,"3;24","3;0;3;1;4;3;2"
83,7,False,"Na Sodium",13.86,"8;9",2,"3;1;2;1","0"
83,8,True,"","","",1,"2;1","0"
83,9,True,"","","",1,"3;1","0"
83,10,True,"","","",2,"4;2","0"
83,11,False,"Al Aluminum",1.49,"12;17",21,"2;8;0;12;4;1","3;4;2;1;0;1;2;4;1"
83,12,False,"Al Aluminum",1.38,"13;14",10,"0;9;2;1","1;4;0;1"
83,13,True,"","","",8,"0;8","1;4;0;1"
83,14,False,"K Potassium",0.41,"15;16",2,"0;1;2;1","0"
83,15,True,"","","",1,"2;1","0"
83,16,True,"","","",1,"0;1","0"
83,17,False,"Si Silicon",72.68,"18;21",11,"2;7;0;3;4;1","2;4;2;1;2;4;1"
83,18,False,"Fe Iron",0.09,"19;20",4,"0;3;4;1","1;2;4;1"
83,19,True,"","","",1,"4;1","1;2;4;1"
83,20,True,"","","",3,"0;3","0"
83,21,True,"","","",7,"2;7","1;4;2;1"
83,22,False,"Al Aluminum",1.42,"23;64",119,"5;14;3;2;1;51;0;52","35;0;5;3;1;8;1;0;8;5;10;3;1;2;0;1;3;5;1;5;1;3"
83,23,False,"Fe Iron",0.11,"24;55",77,"1;49;0;17;5;10;3;1","24;5;1;3;1;0;4;5;10;3;1;0;1;6"
83,24,False,"Si Silicon",72.82,"25;48",61,"5;9;1;43;0;8;3;1","14;1;5;8;3;1;5;1;2;0;1;3"
83,25,False,"Si Silicon",72.21,"26;33",41,"0;8;1;25;5;7;3;1","7;5;1;1;1;5;2;3;1;0;1;3"
83,26,False,"Refractive Index",1.52,"27;32",21,"1;19;5;2","2;0;1;2"
83,27,False,"Al Aluminum",0.97,"28;31",11,"1;9;5;2","0"
83,28,False,"Na Sodium",14.55,"29;30",3,"1;1;5;2","0"
83,29,True,"","","",2,"5;2","0"
83,30,True,"","","",1,"1;1","0"
83,31,True,"","","",8,"1;8","0"
83,32,True,"","","",10,"1;10","2;0;1;2"
83,33,False,"Mg Magnesium",3.67,"34;45",20,"0;8;1;6;5;5;3;1","5;5;1;1;1;5;2;3;1;0;1;1"
83,34,False,"Al Aluminum",1.35,"35;44",12,"1;5;5;5;0;1;3;1","5;5;1;1;1;5;2;3;1;0;1;1"
83,35,False,"Si Silicon",72.73,"36;39",10,"5;5;1;3;0;1;3;1","4;1;5;2;3;1;0;1;1"
83,36,False,"Na Sodium",13.43,"37;38",5,"3;1;5;4","2;1;3;1;5;1"
83,37,True,"","","",4,"5;4","1;1;5;1"
83,38,True,"","","",1,"3;1","1;1;3;1"
83,39,False,"Mg Magnesium",3.64,"40;43",5,"5;1;1;3;0;1","2;1;5;1;0;1;1"
83,40,False,"Ca Calcium",8.35,"41;42",4,"1;3;0;1","1;0;1;1"
83,41,True,"","","",1,"0;1","0"
83,42,True,"","","",3,"1;3","1;0;1;1"
83,43,True,"","","",1,"5;1","1;1;5;1"
83,44,True,"","","",2,"1;2","1;5;1;1"
83,45,False,"Refractive Index",1.52,"46;47",8,"0;7;1;1","0"
83,46,True,"","","",1,"1;1","0"
83,47,True,"","","",7,"0;7","0"
83,48,False,"Al Aluminum",1.32,"49;54",20,"5;2;1;18","7;1;5;6;5;1;1"
83,49,False,"K Potassium",0.53,"50;53",19,"1;18;5;1","1;5;1;1"
83,50,False,"Refractive Index",1.52,"51;52",3,"1;2;5;1","1;5;1;1"
83,51,True,"","","",1,"5;1","0"
83,52,True,"","","",2,"1;2","1;5;1;1"
83,53,True,"","","",16,"1;16","0"
83,54,True,"","","",1,"5;1","6;1;5;6"
83,55,False,"Mg Magnesium",3.48,"56;57",16,"1;6;0;9;5;1","10;5;1;1;1;0;4;5;2;0;1;3"
83,56,True,"","","",5,"1;5","3;0;1;3"
83,57,False,"Ca Calcium",8.66,"58;59",11,"1;1;0;9;5;1","7;5;1;1;1;0;4;5;2"
83,58,True,"","","",6,"0;6","2;1;0;2"
83,59,False,"Mg Magnesium",3.58,"60;61",5,"1;1;0;3;5;1","5;5;1;1;1;0;2;5;2"
83,60,True,"","","",1,"5;1","2;1;5;2"
83,61,False,"Na Sodium",13.37,"62;63",4,"1;1;0;3","3;5;1;1;1;0;2"
83,62,True,"","","",3,"0;3","2;1;0;2"
83,63,True,"","","",1,"1;1","1;5;1;1"
83,64,False,"Refractive Index",1.52,"65;74",42,"5;4;3;1;1;2;0;35","11;0;5;3;1;2;1;0;4;2;0;1;3;5;1"
83,65,False,"Al Aluminum",1.75,"66;71",35,"0;33;5;1;1;1","8;2;0;1;0;5;2;1;1;3;5;1;1;0;3"
83,66,False,"Na Sodium",13.50,"67;68",30,"0;29;1;1","4;0;1;1;1;0;3"
83,67,True,"","","",28,"0;28","3;1;0;3"
83,68,False,"Al Aluminum",1.64,"69;70",2,"0;1;1;1","1;0;1;1"
83,69,True,"","","",1,"1;1","1;0;1;1"
83,70,True,"","","",1,"0;1","0"
83,71,False,"Al Aluminum",1.83,"72;73",5,"0;4;5;1","4;2;0;1;0;5;2;3;5;1"
83,72,True,"","","",1,"5;1","3;0;5;2;3;5;1"
83,73,True,"","","",4,"0;4","1;2;0;1"
83,74,False,"Ca Calcium",8.71,"75;80",7,"5;3;3;1;1;1;0;2","3;0;5;1;1;1;1;0;1"
83,75,False,"K Potassium",0.56,"76;77",4,"3;1;1;1;0;2","2;0;1;1;1;0;1"
83,76,True,"","","",2,"0;2","1;1;0;1"
83,77,False,"Na Sodium",13.44,"78;79",2,"3;1;1;1","1;0;1;1"
83,78,True,"","","",1,"1;1","1;0;1;1"
83,79,True,"","","",1,"3;1","0"
83,80,True,"","","",3,"5;3","1;0;5;1"
84,0,False,"Ba Barium",0.38,"1;62",181,"2;10;0;66;3;28;5;10;4;7;1;60","33;1;3;1;5;7;0;2;0;2;2;5;2;4;3;1;3;2;0;2;4;1;5;1;4;0;3;3;1;1;4;1;1;3;1"
84,1,False,"Refractive Index",1.52,"2;19",153,"0;65;3;2;2;9;5;10;4;7;1;60","32;0;2;2;5;2;4;3;1;3;2;0;2;4;1;5;1;4;0;3;1;5;7;0;2;3;1;1;4;1;1;3;1"
84,2,False,"Al Aluminum",1.39,"3;10",50,"2;3;0;37;1;4;3;1;5;5","9;0;2;1;1;1;1;0;2;5;0;3;4;1;1;3;1"
84,3,False,"Si Silicon",72.72,"4;5",12,"3;1;0;4;1;2;5;5","3;4;3;1;5;0;2"
84,4,True,"","","",5,"5;5","0"
84,5,False,"Si Silicon",74.08,"6;9",7,"3;1;0;4;1;2","3;4;3;1;5;0;2"
84,6,False,"Refractive Index",1.52,"7;8",6,"0;4;1;2","2;5;0;2"
84,7,True,"","","",2,"1;2","0"
84,8,True,"","","",4,"0;4","2;5;0;2"
84,9,True,"","","",1,"3;1","1;4;3;1"
84,10,False,"K Potassium",0.85,"11;18",38,"2;3;0;33;1;2","6;0;2;1;1;1;1;0;2;5;0;1;4;1;1"
84,11,False,"Refractive Index",1.52,"12;13",35,"0;33;1;2","5;1;0;2;5;0;1;0;1;1;4;1;1"
84,12,True,"","","",1,"1;1","2;0;1;1;4;1;1"
84,13,False,"Na Sodium",13.50,"14;15",34,"0;33;1;1","3;1;0;2;5;0;1"
84,14,True,"","","",30,"0;30","3;1;0;2;5;0;1"
84,15,False,"Mg Magnesium",3.56,"16;17",4,"0;3;1;1","0"
84,16,True,"","","",1,"1;1","0"
84,17,True,"","","",3,"0;3","0"
84,18,True,"","","",3,"2;3","1;0;2;1"
84,19,False,"Al Aluminum",1.38,"20;45",103,"0;28;3;1;2;6;5;5;4;7;1;56","23;0;2;1;5;2;4;3;1;2;2;0;2;4;1;5;1;4;1;5;7;3;1;1"
84,20,False,"Ca Calcium",10.60,"21;42",77,"4;2;0;21;1;52;5;2","17;0;4;3;1;2;5;1;4;1;5;7;3;1;1"
84,21,False,"Mg Magnesium",3.74,"22;35",69,"0;14;1;52;5;2;4;1","14;5;1;4;1;5;7;0;1;2;3;1;1"
84,22,False,"K Potassium",0.01,"23;24",51,"1;44;0;5;5;1;4;1","11;0;1;2;3;1;1;1;5;6;5;1;2"
84,23,True,"","","",1,"4;1","0"
84,24,False,"Al Aluminum",1.16,"25;34",50,"1;44;0;5;5;1","11;0;1;2;3;1;1;1;5;6;5;1;2"
84,25,False,"Na Sodium",13.66,"26;33",15,"1;9;0;5;5;1","9;1;5;6;0;1;1;5;1;2"
84,26,False,"Refractive Index",1.52,"27;28",12,"0;5;5;1;1;6","9;1;5;6;0;1;1;5;1;2"
84,27,True,"","","",6,"1;6","3;0;1;1;5;1;2"
84,28,False,"Si Silicon",72.70,"29;32",6,"0;5;5;1","6;1;5;6"
84,29,False,"K Potassium",0.40,"30;31",3,"0;2;5;1","6;1;5;6"
84,30,True,"","","",1,"5;1","6;1;5;6"
84,31,True,"","","",2,"0;2","0"
84,32,True,"","","",3,"0;3","0"
84,33,True,"","","",3,"1;3","0"
84,34,True,"","","",35,"1;35","2;0;1;1;3;1;1"
84,35,False,"K Potassium",0.37,"36;41",18,"0;9;1;8;5;1","3;5;1;2;1;5;1"
84,36,False,"Ca Calcium",9.14,"37;40",9,"1;8;5;1","3;5;1;2;1;5;1"
84,37,False,"Na Sodium",13.91,"38;39",2,"5;1;1;1","1;1;5;1"
84,38,True,"","","",1,"1;1","0"
84,39,True,"","","",1,"5;1","1;1;5;1"
84,40,True,"","","",7,"1;7","2;5;1;2"
84,41,True,"","","",9,"0;9","0"
84,42,False,"Si Silicon",73.08,"43;44",8,"4;1;0;7","3;0;4;3"
84,43,True,"","","",7,"0;7","0"
84,44,True,"","","",1,"4;1","3;0;4;3"
84,45,False,"Ca Calcium",8.71,"46;51",26,"0;7;3;1;2;6;5;3;4;5;1;4","6;0;2;1;5;2;2;0;2;4;1"
84,46,False,"Mg Magnesium",3.59,"47;50",8,"0;4;1;4","0"
84,47,False,"Ca Calcium",8.57,"48;49",5,"0;1;1;4","0"
84,48,True,"","","",4,"1;4","0"
84,49,True,"","","",1,"0;1","0"
84,50,True,"","","",3,"0;3","0"
84,51,False,"K Potassium",0.17,"52;53",18,"0;3;3;1;2;6;5;3;4;5","6;0;2;1;5;2;2;0;2;4;1"
84,52,True,"","","",5,"4;5","1;2;4;1"
84,53,False,"Refractive Index",1.52,"54;55",13,"0;3;3;1;2;6;5;3","5;0;2;1;5;2;2;0;2"
84,54,True,"","","",3,"5;3","2;0;5;2"
84,55,False,"Na Sodium",13.68,"56;59",10,"0;3;3;1;2;6","3;0;2;1;2;0;2"
84,56,False,"Na Sodium",12.15,"57;58",7,"2;6;0;1","3;0;2;1;2;0;2"
84,57,True,"","","",1,"0;1","2;2;0;2"
84,58,True,"","","",6,"2;6","1;0;2;1"
84,59,False,"Fe Iron",0.09,"60;61",3,"0;2;3;1","0"
84,60,True,"","","",1,"3;1","0"
84,61,True,"","","",2,"0;2","0"
84,62,False,"Al Aluminum",3.12,"63;66",28,"2;1;0;1;3;26","1;1;3;1"
84,63,False,"Ca Calcium",11.38,"64;65",27,"0;1;3;26","1;1;3;1"
84,64,True,"","","",26,"3;26","1;1;3;1"
84,65,True,"","","",1,"0;1","0"
84,66,True,"","","",1,"2;1","0"
85,0,False,"Mg Magnesium",2.72,"1;18",182,"3;27;0;64;1;59;5;14;2;10;4;8","32;0;1;6;2;4;3;2;1;0;6;5;3;3;2;5;1;3;3;4;1;0;1;2;0;2;3;1;4;3;1"
85,1,False,"Al Aluminum",2.90,"2;17",50,"2;10;4;8;3;24;0;8","13;0;2;4;3;2;3;4;1;0;1;2;0;2;3;1;1;3;1;4;3;1"
85,2,False,"Refractive Index",1.52,"3;6",47,"2;7;4;8;3;24;0;8","13;0;2;4;3;2;3;4;1;0;1;2;0;2;3;1;1;3;1;4;3;1"
85,3,False,"Refractive Index",1.51,"4;5",25,"3;23;4;2","5;1;3;1;0;3;2;2;3;1;4;3;1"
85,4,True,"","","",2,"4;2","0"
85,5,True,"","","",23,"3;23","5;1;3;1;0;3;2;2;3;1;4;3;1"
85,6,False,"Si Silicon",72.28,"7;12",22,"2;7;4;6;3;1;0;8","8;0;2;4;3;4;1;0;1;2;0;2"
85,7,False,"K Potassium",0.67,"8;9",10,"2;1;3;1;0;8","4;0;2;1;2;0;2;3;0;1"
85,8,True,"","","",8,"0;8","3;2;0;2;3;0;1"
85,9,False,"Fe Iron",0.25,"10;11",2,"2;1;3;1","1;0;2;1"
85,10,True,"","","",1,"3;1","0"
85,11,True,"","","",1,"2;1","1;0;2;1"
85,12,False,"Ca Calcium",11.27,"13;16",12,"2;6;4;6","4;0;2;3;3;4;1"
85,13,False,"Na Sodium",13.36,"14;15",7,"4;6;2;1","1;3;4;1"
85,14,True,"","","",1,"2;1","0"
85,15,True,"","","",6,"4;6","1;3;4;1"
85,16,True,"","","",5,"2;5","3;0;2;3"
85,17,True,"","","",3,"2;3","0"
85,18,False,"Al Aluminum",1.41,"19;62",132,"3;3;0;56;1;59;5;14","19;0;1;6;1;0;6;5;3;3;1;5;1;3"
85,19,False,"Al Aluminum",1.27,"20;53",87,"0;19;1;57;5;10;3;1","13;1;5;3;0;2;3;1;0;1;4;5;1;3"
85,20,False,"Fe Iron",0.31,"21;50",61,"0;17;5;8;1;35;3;1","7;0;1;2;1;0;2;3;1;5;2"
85,21,False,"K Potassium",0.29,"22;31",58,"0;15;1;35;5;7;3;1","7;0;1;2;1;0;2;3;1;5;2"
85,22,False,"Refractive Index",1.52,"23;28",24,"1;17;0;2;5;5","2;1;5;2"
85,23,False,"Al Aluminum",1.12,"24;27",8,"1;3;5;5","2;1;5;2"
85,24,False,"Mg Magnesium",4.19,"25;26",6,"1;1;5;5","2;1;5;2"
85,25,True,"","","",5,"5;5","2;1;5;2"
85,26,True,"","","",1,"1;1","0"
85,27,True,"","","",2,"1;2","0"
85,28,False,"Mg Magnesium",3.37,"29;30",16,"1;14;0;2","0"
85,29,True,"","","",2,"0;2","0"
85,30,True,"","","",14,"1;14","0"
85,31,False,"Si Silicon",72.78,"32;39",34,"0;13;1;18;5;2;3;1","5;0;1;2;1;0;2;3;1"
85,32,False,"Mg Magnesium",3.50,"33;38",12,"0;8;3;1;5;1;1;2","1;1;3;1"
85,33,False,"K Potassium",0.58,"34;35",4,"3;1;5;1;1;2","1;1;3;1"
85,34,True,"","","",2,"1;2","0"
85,35,False,"Na Sodium",13.43,"36;37",2,"3;1;5;1","1;1;3;1"
85,36,True,"","","",1,"5;1","0"
85,37,True,"","","",1,"3;1","1;1;3;1"
85,38,True,"","","",8,"0;8","0"
85,39,False,"Refractive Index",1.52,"40;49",22,"0;5;1;16;5;1","4;0;1;2;1;0;2"
85,40,False,"Ca Calcium",8.11,"41;42",20,"0;3;1;16;5;1","4;0;1;2;1;0;2"
85,41,True,"","","",2,"0;2","2;1;0;2"
85,42,False,"Mg Magnesium",3.73,"43;48",18,"0;1;1;16;5;1","2;0;1;2"
85,43,False,"K Potassium",0.53,"44;47",17,"1;16;5;1","2;0;1;2"
85,44,False,"Refractive Index",1.52,"45;46",2,"1;1;5;1","0"
85,45,True,"","","",1,"5;1","0"
85,46,True,"","","",1,"1;1","0"
85,47,True,"","","",15,"1;15","2;0;1;2"
85,48,True,"","","",1,"0;1","0"
85,49,True,"","","",2,"0;2","0"
85,50,False,"Al Aluminum",1.08,"51;52",3,"0;2;5;1","0"
85,51,True,"","","",1,"5;1","0"
85,52,True,"","","",2,"0;2","0"
85,53,False,"Fe Iron",0.26,"54;61",26,"0;2;1;22;5;2","6;1;5;1;0;1;2;5;1;3"
85,54,False,"Na Sodium",13.27,"55;56",25,"1;22;5;2;0;1","6;1;5;1;0;1;2;5;1;3"
85,55,True,"","","",18,"1;18","5;0;1;2;5;1;3"
85,56,False,"Na Sodium",13.61,"57;60",7,"1;4;5;2;0;1","1;1;5;1"
85,57,False,"Ca Calcium",8.30,"58;59",3,"5;2;0;1","1;1;5;1"
85,58,True,"","","",1,"0;1","0"
85,59,True,"","","",2,"5;2","1;1;5;1"
85,60,True,"","","",4,"1;4","0"
85,61,True,"","","",1,"0;1","0"
85,62,False,"Ba Barium",0.67,"63;78",45,"3;2;0;37;1;2;5;4","6;0;1;2;1;0;4"
85,63,False,"Mg Magnesium",3.47,"64;73",43,"0;37;1;2;5;4","6;0;1;2;1;0;4"
85,64,False,"Na Sodium",13.13,"65;68",15,"5;4;0;10;1;1","0"
85,65,False,"Ca Calcium",8.16,"66;67",7,"0;6;1;1","0"
85,66,True,"","","",1,"1;1","0"
85,67,True,"","","",6,"0;6","0"
85,68,False,"Ca Calcium",8.71,"69;72",8,"5;4;0;4","0"
85,69,False,"Na Sodium",13.20,"70;71",5,"0;4;5;1","0"
85,70,True,"","","",1,"5;1","0"
85,71,True,"","","",4,"0;4","0"
85,72,True,"","","",3,"5;3","0"
85,73,False,"Fe Iron",0.20,"74;75",28,"0;27;1;1","6;0;1;2;1;0;4"
85,74,True,"","","",26,"0;26","4;1;0;4"
85,75,False,"Na Sodium",13.05,"76;77",2,"0;1;1;1","2;0;1;2"
85,76,True,"","","",1,"1;1","2;0;1;2"
85,77,True,"","","",1,"0;1","0"
85,78,True,"","","",2,"3;2","0"
86,0,False,"Mg Magnesium",2.52,"1;20",178,"1;51;5;15;0;64;3;29;4;8;2;11","36;1;5;8;0;10;3;1;0;5;3;3;2;1;5;4;1;2;1;5;0;2;2;3;1;0;1;4;3;1"
86,1,False,"Na Sodium",13.78,"2;11",55,"0;10;4;8;3;26;2;11","5;0;4;1;2;1;3;1;4;3;1;2;0;1"
86,2,False,"Refractive Index",1.52,"3;10",21,"0;9;2;11;3;1","3;2;0;1;0;2;1;3;1"
86,3,False,"Al Aluminum",1.30,"4;5",14,"2;11;0;2;3;1","2;0;2;1;3;1"
86,4,True,"","","",1,"3;1","1;0;3;1"
86,5,False,"Si Silicon",72.22,"6;9",13,"2;11;0;2","1;0;2;1"
86,6,False,"Mg Magnesium",1.85,"7;8",5,"0;2;2;3","1;0;2;1"
86,7,True,"","","",3,"2;3","1;0;2;1"
86,8,True,"","","",2,"0;2","0"
86,9,True,"","","",8,"2;8","0"
86,10,True,"","","",7,"0;7","1;2;0;1"
86,11,False,"Ca Calcium",9.86,"12;17",34,"0;1;4;8;3;25","2;0;4;1;4;3;1"
86,12,False,"Al Aluminum",1.74,"13;16",30,"3;25;4;5","1;4;3;1"
86,13,False,"Na Sodium",15.09,"14;15",6,"3;1;4;5","1;4;3;1"
86,14,True,"","","",5,"4;5","0"
86,15,True,"","","",1,"3;1","1;4;3;1"
86,16,True,"","","",24,"3;24","0"
86,17,False,"Refractive Index",1.52,"18;19",4,"0;1;4;3","1;0;4;1"
86,18,True,"","","",3,"4;3","1;0;4;1"
86,19,True,"","","",1,"0;1","0"
86,20,False,"Ca Calcium",8.32,"21;30",123,"1;51;5;15;0;54;3;3","31;1;5;8;0;10;3;1;0;5;3;3;1;1;5;5;0;2;2;3;1"
86,21,False,"Si Silicon",72.93,"22;25",46,"1;6;0;38;3;2","11;0;1;3;1;0;6;2;3;1;5;0;1"
86,22,False,"K Potassium",1.22,"23;24",29,"3;2;0;27","6;2;3;1;1;0;4;5;0;1"
86,23,True,"","","",27,"0;27","5;1;0;4;5;0;1"
86,24,True,"","","",2,"3;2","1;2;3;1"
86,25,False,"Mg Magnesium",3.58,"26;29",17,"1;6;0;11","5;0;1;3;1;0;2"
86,26,False,"Si Silicon",73.00,"27;28",12,"0;11;1;1","3;1;0;2;0;1;1"
86,27,True,"","","",1,"1;1","1;0;1;1"
86,28,True,"","","",11,"0;11","2;1;0;2"
86,29,True,"","","",5,"1;5","2;0;1;2"
86,30,False,"Na Sodium",13.96,"31;62",77,"1;45;5;15;0;16;3;1","20;1;5;8;0;4;3;1;0;5;3;3;1;1;2;5;0;1"
86,31,False,"Mg Magnesium",3.60,"32;57",72,"1;43;0;16;5;12;3;1","16;1;0;4;5;4;3;1;0;5;3;3;1;1;2;5;0;1"
86,32,False,"Al Aluminum",1.39,"33;50",52,"5;10;1;36;0;5;3;1","10;1;5;1;3;1;0;1;0;5;3;3;1;1;2;5;0;1"
86,33,False,"Al Aluminum",0.82,"34;37",42,"1;33;3;1;5;7;0;1","6;1;3;1;0;1;0;3;1;1;2;5;1"
86,34,False,"Fe Iron",0.12,"35;36",2,"5;1;0;1","1;1;0;1"
86,35,True,"","","",1,"0;1","1;1;0;1"
86,36,True,"","","",1,"5;1","0"
86,37,False,"Na Sodium",12.38,"38;39",40,"1;33;3;1;5;6","5;1;3;1;0;3;1;1;2;5;1"
86,38,True,"","","",1,"5;1","1;0;5;1"
86,39,False,"Refractive Index",1.52,"40;45",39,"1;33;3;1;5;5","4;1;3;1;0;3;1;1;2"
86,40,False,"Mg Magnesium",3.49,"41;44",7,"5;5;1;2","1;0;1;1"
86,41,False,"Al Aluminum",1.24,"42;43",4,"5;2;1;2","1;0;1;1"
86,42,True,"","","",2,"1;2","1;0;1;1"
86,43,True,"","","",2,"5;2","0"
86,44,True,"","","",3,"5;3","0"
86,45,False,"Mg Magnesium",3.35,"46;49",32,"1;31;3;1","3;1;3;1;0;3;1;1;1"
86,46,False,"Na Sodium",13.43,"47;48",6,"3;1;1;5","3;1;3;1;0;3;1;1;1"
86,47,True,"","","",5,"1;5","1;0;1;1"
86,48,True,"","","",1,"3;1","2;1;3;1;0;3;1"
86,49,True,"","","",26,"1;26","0"
86,50,False,"Al Aluminum",1.61,"51;56",10,"5;3;1;3;0;4","4;1;5;1;0;5;2;5;0;1"
86,51,False,"Mg Magnesium",3.48,"52;55",8,"1;3;5;1;0;4","1;5;0;1"
86,52,False,"Ca Calcium",8.89,"53;54",5,"5;1;0;4","1;5;0;1"
86,53,True,"","","",4,"0;4","1;5;0;1"
86,54,True,"","","",1,"5;1","0"
86,55,True,"","","",3,"1;3","0"
86,56,True,"","","",2,"5;2","3;1;5;1;0;5;2"
86,57,False,"Ca Calcium",9.25,"58;61",20,"1;7;0;11;5;2","6;1;0;3;5;3"
86,58,False,"K Potassium",0.33,"59;60",13,"0;11;5;2","6;1;0;3;5;3"
86,59,True,"","","",2,"5;2","3;1;5;3"
86,60,True,"","","",11,"0;11","3;1;0;3"
86,61,True,"","","",7,"1;7","0"
86,62,False,"Na Sodium",14.34,"63;64",5,"1;2;5;3","4;1;5;4"
86,63,True,"","","",3,"5;3","4;1;5;4"
86,64,True,"","","",2,"1;2","0"
87,0,False,"Ba Barium",0.41,"1;60",171,"1;63;3;29;0;59;2;5;4;3;5;12","43;0;4;2;1;14;5;1;2;0;8;4;0;3;3;2;1;1;1;0;4;5;3;5;1;2;0;3"
87,1,False,"Ca Calcium",9.84,"2;53",143,"4;3;2;4;1;62;0;58;5;12;3;4","43;0;4;2;1;14;5;1;2;0;8;4;0;3;3;2;1;1;1;0;4;5;3;5;1;2;0;3"
87,2,False,"Refractive Index",1.52,"3;16",121,"4;2;1;57;0;46;5;12;3;4","35;0;4;1;1;14;5;1;1;0;4;5;3;5;1;2;0;3;4;3;2;1;1;0;1;2;0;3"
87,3,False,"Fe Iron",0.23,"4;13",43,"1;5;0;31;3;2;5;5","18;0;1;7;5;1;4;1;1;0;1;5;0;3;2;0;2;1;0;1;5;2"
87,4,False,"Ca Calcium",8.86,"5;12",38,"3;2;1;1;0;30;5;5","16;0;1;5;5;1;4;1;1;0;1;5;0;3;2;0;2;1;0;1;5;2"
87,5,False,"Al Aluminum",1.38,"6;9",36,"1;1;0;30;5;5","16;0;1;5;5;1;4;1;1;0;1;5;0;3;2;0;2;1;0;1;5;2"
87,6,False,"Na Sodium",13.37,"7;8",7,"0;2;5;5","7;1;0;1;5;2;5;0;2;4;0;1;0;5;1"
87,7,True,"","","",5,"5;5","3;1;5;2;0;5;1"
87,8,True,"","","",2,"0;2","4;1;0;1;5;0;2;4;0;1"
87,9,False,"Na Sodium",13.46,"10;11",29,"1;1;0;28","9;0;1;5;4;1;1;5;0;1;2;0;2"
87,10,True,"","","",28,"0;28","3;5;0;1;2;0;2"
87,11,True,"","","",1,"1;1","6;0;1;5;4;1;1"
87,12,True,"","","",2,"3;2","0"
87,13,False,"Ca Calcium",8.05,"14;15",5,"1;4;0;1","2;0;1;2"
87,14,True,"","","",1,"0;1","0"
87,15,True,"","","",4,"1;4","2;0;1;2"
87,16,False,"Si Silicon",72.69,"17;42",78,"4;2;1;52;0;15;5;7;3;2","17;0;4;1;1;7;1;0;3;5;1;5;1;2;4;3;2;2;0;1"
87,17,False,"Na Sodium",13.20,"18;19",38,"4;1;5;5;1;19;0;11;3;2","11;0;1;4;5;1;2;4;3;2;1;0;2;2;0;1"
87,18,True,"","","",6,"0;6","3;1;0;2;2;0;1"
87,19,False,"Ca Calcium",8.43,"20;25",32,"4;1;5;5;1;19;0;5;3;2","8;0;1;4;5;1;2;4;3;2"
87,20,False,"Ca Calcium",8.31,"21;24",6,"0;4;1;2","3;0;1;3"
87,21,False,"K Potassium",0.53,"22;23",3,"1;2;0;1","3;0;1;3"
87,22,True,"","","",1,"0;1","0"
87,23,True,"","","",2,"1;2","3;0;1;3"
87,24,True,"","","",3,"0;3","0"
87,25,False,"Si Silicon",72.66,"26;41",26,"4;1;5;5;1;17;0;1;3;2","5;0;1;1;5;1;2;4;3;2"
87,26,False,"Mg Magnesium",3.34,"27;32",25,"5;5;1;17;0;1;3;2","5;0;1;1;5;1;2;4;3;2"
87,27,False,"Na Sodium",13.38,"28;29",4,"0;1;3;2;5;1","2;4;3;2"
87,28,True,"","","",1,"5;1","0"
87,29,False,"Ba Barium",0.14,"30;31",3,"0;1;3;2","2;4;3;2"
87,30,True,"","","",2,"3;2","2;4;3;2"
87,31,True,"","","",1,"0;1","0"
87,32,False,"Fe Iron",0.17,"33;40",21,"5;4;1;17","3;0;1;1;5;1;2"
87,33,False,"Al Aluminum",1.52,"34;39",19,"5;2;1;17","3;0;1;1;5;1;2"
87,34,False,"Si Silicon",71.53,"35;38",18,"1;17;5;1","3;0;1;1;5;1;2"
87,35,False,"Refractive Index",1.52,"36;37",3,"1;2;5;1","0"
87,36,True,"","","",1,"5;1","0"
87,37,True,"","","",2,"1;2","0"
87,38,True,"","","",15,"1;15","3;0;1;1;5;1;2"
87,39,True,"","","",1,"5;1","0"
87,40,True,"","","",2,"5;2","0"
87,41,True,"","","",1,"4;1","0"
87,42,False,"Ca Calcium",9.40,"43;52",40,"4;1;1;33;0;4;5;2","6;0;4;1;1;3;1;0;1;5;1"
87,43,False,"Al Aluminum",1.12,"44;47",39,"1;33;0;4;5;2","5;0;1;3;1;0;1;5;1"
87,44,False,"Refractive Index",1.52,"45;46",4,"0;2;5;2","1;1;5;1"
87,45,True,"","","",2,"5;2","1;1;5;1"
87,46,True,"","","",2,"0;2","0"
87,47,False,"Mg Magnesium",3.16,"48;51",35,"1;33;0;2","4;0;1;3;1;0;1"
87,48,False,"Na Sodium",13.09,"49;50",5,"1;3;0;2","1;1;0;1"
87,49,True,"","","",2,"0;2","1;1;0;1"
87,50,True,"","","",3,"1;3","0"
87,51,True,"","","",30,"1;30","3;0;1;3"
87,52,True,"","","",1,"4;1","1;0;4;1"
87,53,False,"Si Silicon",73.33,"54;57",22,"4;1;2;4;1;5;0;12","8;0;4;1;2;0;5;4;0;2"
87,54,False,"Mg Magnesium",3.40,"55;56",17,"1;5;0;12","7;2;0;5;4;0;2"
87,55,True,"","","",12,"0;12","7;2;0;5;4;0;2"
87,56,True,"","","",5,"1;5","0"
87,57,False,"Na Sodium",13.71,"58;59",5,"4;1;2;4","1;0;4;1"
87,58,True,"","","",4,"2;4","0"
87,59,True,"","","",1,"4;1","1;0;4;1"
87,60,False,"Mg Magnesium",3.42,"61;66",28,"1;1;3;25;0;1;2;1","0"
87,61,False,"Si Silicon",70.16,"62;65",27,"3;25;0;1;2;1","0"
87,62,False,"Ca Calcium",9.59,"63;64",2,"0;1;2;1","0"
87,63,True,"","","",1,"2;1","0"
87,64,True,"","","",1,"0;1","0"
87,65,True,"","","",25,"3;25","0"
87,66,True,"","","",1,"1;1","0"
88,0,False,"Mg Magnesium",2.59,"1;18",185,"5;14;1;63;0;60;3;29;4;8;2;11","29;1;0;4;5;3;0;1;9;5;5;2;1;3;1;5;1;3;2;3;1;0;1;4;2;1"
88,1,False,"Ca Calcium",9.81,"2;9",56,"4;8;2;11;0;11;3;26","4;0;2;1;3;1;4;2;1;2;0;1"
88,2,False,"Ba Barium",0.32,"3;8",35,"3;26;2;3;4;6","1;0;3;1"
88,3,False,"Al Aluminum",2.12,"4;7",11,"2;3;3;2;4;6","1;0;3;1"
88,4,False,"K Potassium",0.38,"5;6",8,"3;2;4;6","1;0;3;1"
88,5,True,"","","",6,"4;6","0"
88,6,True,"","","",2,"3;2","1;0;3;1"
88,7,True,"","","",3,"2;3","0"
88,8,True,"","","",24,"3;24","0"
88,9,False,"Na Sodium",14.50,"10;17",21,"4;2;2;8;0;11","3;0;2;1;4;2;1;2;0;1"
88,10,False,"K Potassium",0.89,"11;16",19,"2;8;0;11","3;0;2;1;4;2;1;2;0;1"
88,11,False,"Si Silicon",72.22,"12;13",18,"0;11;2;7","3;0;2;1;4;2;1;2;0;1"
88,12,True,"","","",8,"0;8","1;2;0;1"
88,13,False,"Refractive Index",1.52,"14;15",10,"0;3;2;7","2;0;2;1;4;2;1"
88,14,True,"","","",7,"2;7","2;0;2;1;4;2;1"
88,15,True,"","","",3,"0;3","0"
88,16,True,"","","",1,"2;1","0"
88,17,True,"","","",2,"4;2","0"
88,18,False,"Ca Calcium",8.23,"19;34",129,"5;14;1;63;0;49;3;3","25;1;0;4;5;3;0;1;9;5;5;5;1;3;2;3;1"
88,19,False,"K Potassium",1.24,"20;33",43,"3;2;0;32;1;9","5;2;3;1;0;1;4"
88,20,False,"Refractive Index",1.52,"21;30",41,"0;32;1;9","4;0;1;4"
88,21,False,"Ca Calcium",7.82,"22;23",32,"1;4;0;28","4;0;1;4"
88,22,True,"","","",1,"1;1","2;0;1;2"
88,23,False,"Si Silicon",73.26,"24;29",31,"1;3;0;28","2;0;1;2"
88,24,False,"Refractive Index",1.52,"25;28",30,"0;28;1;2","1;0;1;1"
88,25,False,"Ca Calcium",8.06,"26;27",10,"1;2;0;8","1;0;1;1"
88,26,True,"","","",8,"0;8","0"
88,27,True,"","","",2,"1;2","1;0;1;1"
88,28,True,"","","",20,"0;20","0"
88,29,True,"","","",1,"1;1","1;0;1;1"
88,30,False,"Refractive Index",1.52,"31;32",9,"0;4;1;5","0"
88,31,True,"","","",5,"1;5","0"
88,32,True,"","","",4,"0;4","0"
88,33,True,"","","",2,"3;2","1;2;3;1"
88,34,False,"Refractive Index",1.52,"35;42",86,"5;14;1;54;0;17;3;1","20;1;0;4;5;3;0;1;5;5;5;5;1;3"
88,35,False,"Si Silicon",73.03,"36;41",15,"0;5;5;8;1;2","2;0;5;2"
88,36,False,"Si Silicon",72.72,"37;38",10,"5;8;1;2","2;0;5;2"
88,37,True,"","","",6,"5;6","0"
88,38,False,"Refractive Index",1.52,"39;40",4,"5;2;1;2","2;0;5;2"
88,39,True,"","","",2,"1;2","0"
88,40,True,"","","",2,"5;2","2;0;5;2"
88,41,True,"","","",5,"0;5","0"
88,42,False,"Fe Iron",0.11,"43;64",71,"5;6;1;52;0;12;3;1","18;1;0;4;5;3;0;1;5;5;3;5;1;3"
88,43,False,"K Potassium",0.11,"44;53",52,"1;44;3;1;5;4;0;3","14;0;1;4;5;3;1;5;3;0;1;5;1;3"
88,44,False,"Al Aluminum",1.11,"45;52",10,"5;3;1;6;0;1","4;1;5;2;0;5;1;5;1;1"
88,45,False,"Na Sodium",14.10,"46;51",9,"1;6;0;1;5;2","1;5;1;1"
88,46,False,"Al Aluminum",0.69,"47;50",5,"1;2;0;1;5;2","0"
88,47,False,"Ca Calcium",10.64,"48;49",3,"0;1;5;2","0"
88,48,True,"","","",2,"5;2","0"
88,49,True,"","","",1,"0;1","0"
88,50,True,"","","",2,"1;2","0"
88,51,True,"","","",4,"1;4","1;5;1;1"
88,52,True,"","","",1,"5;1","3;1;5;2;0;5;1"
88,53,False,"Si Silicon",72.77,"54;63",42,"1;38;3;1;5;1;0;2","10;0;1;4;5;2;1;5;1;0;1;5;1;2"
88,54,False,"Si Silicon",72.11,"55;56",18,"3;1;5;1;1;14;0;2","8;1;5;1;0;1;0;5;2;1;2;5;1;2"
88,55,True,"","","",11,"1;11","2;5;1;2"
88,56,False,"Na Sodium",13.27,"57;60",7,"3;1;5;1;1;3;0;2","6;1;5;1;0;1;0;5;2;1;2"
88,57,False,"Al Aluminum",1.28,"58;59",5,"1;3;0;2","3;0;1;2;1;0;1"
88,58,True,"","","",2,"0;2","1;1;0;1"
88,59,True,"","","",3,"1;3","2;0;1;2"
88,60,False,"K Potassium",0.58,"61;62",2,"3;1;5;1","3;1;5;1;0;5;2"
88,61,True,"","","",1,"5;1","3;1;5;1;0;5;2"
88,62,True,"","","",1,"3;1","0"
88,63,True,"","","",24,"1;24","2;0;1;2"
88,64,False,"Refractive Index",1.52,"65;70",19,"5;2;1;8;0;9","4;1;0;3;0;1;1"
88,65,False,"Na Sodium",12.83,"66;69",13,"0;9;1;4","4;1;0;3;0;1;1"
88,66,False,"K Potassium",0.48,"67;68",5,"1;4;0;1","1;0;1;1"
88,67,True,"","","",1,"0;1","0"
88,68,True,"","","",4,"1;4","1;0;1;1"
88,69,True,"","","",8,"0;8","3;1;0;3"
88,70,False,"Fe Iron",0.20,"71;72",6,"5;2;1;4","0"
88,71,True,"","","",4,"1;4","0"
88,72,True,"","","",2,"5;2","0"
89,0,False,"Al Aluminum",1.79,"1;56",160,"2;10;0;61;3;20;1;53;5;11;4;5","54;3;2;4;0;3;1;1;4;1;0;3;4;1;7;2;1;5;3;2;3;2;0;1;4;3;1;0;3;1;0;13;5;4;5;0;2;1;4"
89,1,False,"K Potassium",0.63,"2;51",134,"0;58;1;53;2;6;5;11;3;1;4;5","41;1;0;13;5;4;3;0;1;1;1;4;1;0;1;7;2;1;5;3;2;0;1;4;0;3;5;0;2;1;4"
89,2,False,"Ca Calcium",10.29,"3;46",112,"2;6;0;39;1;50;5;11;3;1;4;5","36;0;2;1;1;6;5;3;2;0;1;4;0;3;1;0;10;5;4;5;0;2;1;4;3;1;1;4;1"
89,3,False,"Al Aluminum",1.21,"4;15",96,"0;29;1;50;5;11;3;1;4;5","33;1;0;10;5;4;0;1;6;5;3;5;0;2;1;4;3;1;1;4;1;4;0;2"
89,4,False,"Mg Magnesium",2.81,"5;6",34,"1;27;5;2;0;5","13;0;1;2;5;1;4;1;5;1;0;4;4;0;2"
89,5,True,"","","",1,"0;1","2;4;0;2"
89,6,False,"Ca Calcium",8.58,"7;10",33,"1;27;5;2;0;4","11;0;1;2;5;1;4;1;5;1;0;4"
89,7,False,"Ca Calcium",8.33,"8;9",8,"0;4;1;4","5;1;0;4;0;1;1"
89,8,True,"","","",4,"1;4","1;0;1;1"
89,9,True,"","","",4,"0;4","4;1;0;4"
89,10,False,"Si Silicon",71.63,"11;14",25,"1;23;5;2","6;0;1;1;5;1;4;1;5;1"
89,11,False,"Ca Calcium",9.59,"12;13",4,"1;2;5;2","1;1;5;1"
89,12,True,"","","",2,"5;2","1;1;5;1"
89,13,True,"","","",2,"1;2","0"
89,14,True,"","","",21,"1;21","5;0;1;1;5;1;4"
89,15,False,"K Potassium",0.04,"16;17",62,"0;24;1;23;5;9;3;1;4;5","20;1;0;6;5;3;0;1;4;5;3;5;0;2;3;1;1;4;1"
89,16,True,"","","",5,"4;5","1;3;4;1"
89,17,False,"Fe Iron",0.10,"18;41",57,"0;24;1;23;5;9;3;1","19;1;0;6;5;3;0;1;4;5;3;5;0;2;3;1;1"
89,18,False,"Mg Magnesium",3.42,"19;26",41,"5;9;1;19;0;12;3;1","12;1;5;3;0;3;0;1;2;5;3;3;1;1"
89,19,False,"Refractive Index",1.52,"20;23",10,"3;1;1;2;5;6;0;1","4;3;1;1;1;5;1;0;1;0;5;1"
89,20,False,"Mg Magnesium",3.15,"21;22",7,"5;6;0;1","3;1;5;1;0;1;0;5;1"
89,21,True,"","","",1,"0;1","1;1;0;1"
89,22,True,"","","",6,"5;6","2;1;5;1;0;5;1"
89,23,False,"Na Sodium",14.47,"24;25",3,"3;1;1;2","1;3;1;1"
89,24,True,"","","",2,"1;2","1;3;1;1"
89,25,True,"","","",1,"3;1","0"
89,26,False,"Mg Magnesium",3.46,"27;28",31,"5;3;1;17;0;11","8;1;5;2;0;2;0;1;2;5;2"
89,27,True,"","","",3,"0;3","0"
89,28,False,"Ca Calcium",8.38,"29;36",28,"5;3;1;17;0;8","8;1;5;2;0;2;0;1;2;5;2"
89,29,False,"Refractive Index",1.52,"30;33",12,"1;3;0;8;5;1","4;1;0;2;0;1;1;5;1"
89,30,False,"Refractive Index",1.52,"31;32",2,"1;1;5;1","2;0;1;1;5;1"
89,31,True,"","","",1,"5;1","1;0;5;1"
89,32,True,"","","",1,"1;1","1;0;1;1"
89,33,False,"Na Sodium",13.65,"34;35",10,"1;2;0;8","2;1;0;2"
89,34,True,"","","",8,"0;8","2;1;0;2"
89,35,True,"","","",2,"1;2","0"
89,36,False,"Ca Calcium",8.77,"37;40",16,"5;2;1;14","4;1;5;2;0;1;1;5;1"
89,37,False,"Refractive Index",1.52,"38;39",15,"1;14;5;1","2;0;1;1;5;1"
89,38,True,"","","",1,"5;1","1;0;5;1"
89,39,True,"","","",14,"1;14","1;0;1;1"
89,40,True,"","","",1,"5;1","2;1;5;2"
89,41,False,"Ca Calcium",8.48,"42;43",16,"0;12;1;4","7;1;0;3;0;1;2;5;0;2"
89,42,True,"","","",8,"0;8","4;1;0;2;5;0;2"
89,43,False,"Refractive Index",1.52,"44;45",8,"0;4;1;4","3;1;0;1;0;1;2"
89,44,True,"","","",4,"1;4","2;0;1;2"
89,45,True,"","","",4,"0;4","1;1;0;1"
89,46,False,"K Potassium",0.26,"47;48",16,"2;6;0;10","3;0;2;1;2;0;1;4;0;1"
89,47,True,"","","",9,"0;9","2;2;0;1;4;0;1"
89,48,False,"Ca Calcium",10.99,"49;50",7,"2;6;0;1","1;0;2;1"
89,49,True,"","","",1,"0;1","0"
89,50,True,"","","",6,"2;6","1;0;2;1"
89,51,False,"Na Sodium",12.82,"52;55",22,"0;19;1;3","5;1;0;3;3;0;1;0;1;1"
89,52,False,"Si Silicon",73.15,"53;54",6,"0;3;1;3","3;1;0;1;3;0;1;0;1;1"
89,53,True,"","","",3,"1;3","1;0;1;1"
89,54,True,"","","",3,"0;3","2;1;0;1;3;0;1"
89,55,True,"","","",16,"0;16","2;1;0;2"
89,56,False,"Fe Iron",0.05,"57;60",26,"2;4;0;3;3;19","13;3;2;4;0;2;0;3;4;2;3;2;4;3;1"
89,57,False,"Si Silicon",70.97,"58;59",22,"3;19;2;3","8;0;3;4;2;3;2;4;3;1;3;2;1"
89,58,True,"","","",3,"2;3","1;3;2;1"
89,59,True,"","","",19,"3;19","7;0;3;4;2;3;2;4;3;1"
89,60,False,"Al Aluminum",2.13,"61;62",4,"2;1;0;3","5;3;2;3;0;2"
89,61,True,"","","",3,"0;3","2;3;0;2"
89,62,True,"","","",1,"2;1","3;3;2;3"
90,0,False,"Ba Barium",0.38,"1;68",182,"0;68;3;23;2;9;1;59;5;14;4;9","32;1;3;1;5;3;0;6;2;1;3;2;4;1;1;0;1;5;0;1;1;2;0;1;5;5;1;2;2;2;0;4"
90,1,False,"Mg Magnesium",2.78,"2;11",157,"0;67;1;59;5;14;4;9;2;8","28;5;0;1;1;2;0;1;5;5;1;2;2;1;5;3;0;6;2;1;3;1;1;0;1;2;1;2;0;4"
90,2,False,"Refractive Index",1.52,"3;10",29,"0;12;4;9;2;8","9;2;0;4;3;0;1;2;1;1;2;1;0;2;2"
90,3,False,"Na Sodium",13.76,"4;7",21,"0;4;4;9;2;8","7;1;2;1;0;2;2;3;2;1;2;0;3"
90,4,False,"K Potassium",0.41,"5;6",10,"2;8;0;2","7;1;2;1;0;2;2;3;2;1;2;0;3"
90,5,True,"","","",2,"0;2","3;2;0;3"
90,6,True,"","","",8,"2;8","4;1;2;1;0;2;2;3;2;1"
90,7,False,"K Potassium",0.19,"8;9",11,"0;2;4;9","0"
90,8,True,"","","",9,"4;9","0"
90,9,True,"","","",2,"0;2","0"
90,10,True,"","","",8,"0;8","2;2;0;1;3;0;1"
90,11,False,"Ca Calcium",8.22,"12;21",128,"0;55;1;59;5;14","19;5;0;1;1;2;0;1;5;5;1;1;5;3;0;6;3;1;1"
90,12,False,"Fe Iron",0.22,"13;18",39,"1;5;0;34","3;1;0;3"
90,13,False,"Mg Magnesium",3.59,"14;15",35,"0;33;1;2","3;1;0;3"
90,14,True,"","","",25,"0;25","1;1;0;1"
90,15,False,"Mg Magnesium",3.60,"16;17",10,"0;8;1;2","2;1;0;2"
90,16,True,"","","",2,"1;2","0"
90,17,True,"","","",8,"0;8","2;1;0;2"
90,18,False,"Ca Calcium",8.04,"19;20",4,"1;3;0;1","0"
90,19,True,"","","",1,"0;1","0"
90,20,True,"","","",3,"1;3","0"
90,21,False,"Fe Iron",0.11,"22;57",89,"0;21;1;54;5;14","16;5;0;1;1;2;0;1;5;5;1;1;5;3;0;3;3;1;1"
90,22,False,"Refractive Index",1.52,"23;30",67,"0;10;1;44;5;13","11;1;0;3;5;2;0;1;3;5;1;5;1;1;3;1;1"
90,23,False,"Si Silicon",72.72,"24;25",10,"0;4;5;6","2;1;5;1;0;5;1"
90,24,True,"","","",4,"5;4","0"
90,25,False,"Ca Calcium",8.40,"26;27",6,"0;4;5;2","2;1;5;1;0;5;1"
90,26,True,"","","",3,"0;3","0"
90,27,False,"Mg Magnesium",3.56,"28;29",3,"0;1;5;2","2;1;5;1;0;5;1"
90,28,True,"","","",2,"5;2","2;1;5;1;0;5;1"
90,29,True,"","","",1,"0;1","0"
90,30,False,"Al Aluminum",1.39,"31;50",57,"0;6;1;44;5;7","9;1;0;3;5;1;0;1;3;5;1;1;3;1;1"
90,31,False,"Mg Magnesium",3.91,"32;49",48,"0;3;1;41;5;4","9;1;0;3;5;1;0;1;3;5;1;1;3;1;1"
90,32,False,"Si Silicon",70.96,"33;34",47,"1;41;5;4;0;2","8;0;1;3;5;1;1;3;1;1;1;5;1;0;2"
90,33,True,"","","",1,"0;1","0"
90,34,False,"Al Aluminum",1.17,"35;48",46,"1;41;5;4;0;1","8;0;1;3;5;1;1;3;1;1;1;5;1;0;2"
90,35,False,"Na Sodium",13.20,"36;39",20,"5;4;1;15;0;1","4;1;5;1;0;2;0;1;1"
90,36,False,"Mg Magnesium",3.59,"37;38",3,"0;1;1;2","2;1;0;2"
90,37,True,"","","",2,"1;2","0"
90,38,True,"","","",1,"0;1","2;1;0;2"
90,39,False,"Si Silicon",72.39,"40;45",17,"5;4;1;13","2;1;5;1;0;1;1"
90,40,False,"Mg Magnesium",3.75,"41;42",14,"1;12;5;2","1;0;1;1"
90,41,True,"","","",5,"1;5","1;0;1;1"
90,42,False,"Refractive Index",1.52,"43;44",9,"1;7;5;2","0"
90,43,True,"","","",2,"5;2","0"
90,44,True,"","","",7,"1;7","0"
90,45,False,"Ca Calcium",8.52,"46;47",3,"5;2;1;1","1;1;5;1"
90,46,True,"","","",1,"1;1","0"
90,47,True,"","","",2,"5;2","1;1;5;1"
90,48,True,"","","",26,"1;26","4;0;1;2;5;1;1;3;1;1"
90,49,True,"","","",1,"0;1","1;1;0;1"
90,50,False,"Si Silicon",72.49,"51;54",9,"0;3;1;3;5;3","0"
90,51,False,"Ca Calcium",8.71,"52;53",5,"5;3;0;2","0"
90,52,True,"","","",2,"0;2","0"
90,53,True,"","","",3,"5;3","0"
90,54,False,"Refractive Index",1.52,"55;56",4,"0;1;1;3","0"
90,55,True,"","","",3,"1;3","0"
90,56,True,"","","",1,"0;1","0"
90,57,False,"Mg Magnesium",3.73,"58;67",22,"0;11;1;10;5;1","5;5;0;1;1;1;0;1;2;1;5;1"
90,58,False,"Si Silicon",73.24,"59;66",18,"0;7;1;10;5;1","4;0;1;2;5;1;1;1;5;1"
90,59,False,"Mg Magnesium",3.61,"60;63",15,"0;4;1;10;5;1","4;0;1;2;5;1;1;1;5;1"
90,60,False,"K Potassium",0.35,"61;62",8,"1;7;5;1","4;0;1;2;5;1;1;1;5;1"
90,61,True,"","","",1,"5;1","1;1;5;1"
90,62,True,"","","",7,"1;7","3;0;1;2;5;1;1"
90,63,False,"Al Aluminum",0.88,"64;65",7,"0;4;1;3","0"
90,64,True,"","","",3,"1;3","0"
90,65,True,"","","",4,"0;4","0"
90,66,True,"","","",3,"0;3","0"
90,67,True,"","","",4,"0;4","1;5;0;1"
90,68,False,"Refractive Index",1.52,"69;70",25,"0;1;3;23;2;1","4;1;3;1;3;2;3"
90,69,True,"","","",1,"2;1","3;3;2;3"
90,70,False,"Ba Barium",3.02,"71;72",24,"0;1;3;23","1;1;3;1"
90,71,True,"","","",23,"3;23","1;1;3;1"
90,72,True,"","","",1,"0;1","0"
91,0,False,"Mg Magnesium",2.59,"1;18",171,"1;61;5;15;0;55;3;26;2;7;4;7","43;0;1;9;5;8;2;2;4;2;1;5;7;0;2;3;5;2;1;1;5;1;1;0;1;2;1;1;0;4;3;1;4;3;2"
91,1,False,"Al Aluminum",1.71,"2;13",49,"3;26;2;7;0;9;4;7","11;0;2;2;4;2;4;3;2;2;0;4;3;1"
91,2,False,"Refractive Index",1.52,"3;10",19,"3;2;0;9;4;7;2;1","7;2;0;4;3;1;0;4;2"
91,3,False,"Mg Magnesium",0.87,"4;9",9,"4;7;2;1;3;1","3;0;4;2;2;3;1"
91,4,False,"K Potassium",0.17,"5;6",4,"2;1;3;1;4;2","2;2;3;1;0;4;1"
91,5,True,"","","",2,"4;2","1;0;4;1"
91,6,False,"Na Sodium",12.66,"7;8",2,"2;1;3;1","1;2;3;1"
91,7,True,"","","",1,"3;1","1;2;3;1"
91,8,True,"","","",1,"2;1","0"
91,9,True,"","","",5,"4;5","1;0;4;1"
91,10,False,"Ba Barium",0.84,"11;12",10,"3;1;0;9","4;2;0;4"
91,11,True,"","","",9,"0;9","4;2;0;4"
91,12,True,"","","",1,"3;1","0"
91,13,False,"K Potassium",0.26,"14;15",30,"3;24;2;6","4;0;2;2;4;3;2"
91,14,True,"","","",22,"3;22","2;4;3;2"
91,15,False,"Na Sodium",14.07,"16;17",8,"3;2;2;6","2;0;2;2"
91,16,True,"","","",6,"2;6","2;0;2;2"
91,17,True,"","","",2,"3;2","0"
91,18,False,"Refractive Index",1.52,"19;34",122,"1;61;5;15;0;46","32;0;1;9;5;8;1;5;7;0;2;3;5;2;1;1;5;1;1;0;1;2;1;1"
91,19,False,"Refractive Index",1.52,"20;21",41,"1;5;0;29;5;7","14;0;1;5;5;5;1;0;1;5;0;1;2;1;1;3;1;1"
91,20,True,"","","",3,"1;3","5;0;1;3;2;1;1;3;1;1"
91,21,False,"Al Aluminum",1.39,"22;25",38,"1;2;0;29;5;7","9;0;1;2;5;5;1;0;1;5;0;1"
91,22,False,"Mg Magnesium",3.57,"23;24",7,"0;1;5;6","4;5;0;1;0;5;3"
91,23,True,"","","",6,"5;6","3;0;5;3"
91,24,True,"","","",1,"0;1","1;5;0;1"
91,25,False,"Fe Iron",0.24,"26;33",31,"1;2;0;28;5;1","5;0;1;2;5;2;1;0;1"
91,26,False,"Ca Calcium",7.82,"27;28",30,"0;28;5;1;1;1","3;0;5;2;1;0;1"
91,27,True,"","","",1,"1;1","0"
91,28,False,"Al Aluminum",1.70,"29;30",29,"0;28;5;1","3;0;5;2;1;0;1"
91,29,True,"","","",23,"0;23","1;1;0;1"
91,30,False,"Si Silicon",72.57,"31;32",6,"0;5;5;1","2;0;5;2"
91,31,True,"","","",1,"5;1","2;0;5;2"
91,32,True,"","","",5,"0;5","0"
91,33,True,"","","",1,"1;1","2;0;1;2"
91,34,False,"Mg Magnesium",3.66,"35;50",81,"1;56;5;8;0;17","18;0;1;4;5;3;1;5;7;0;1;3;5;2;5;1;1"
91,35,False,"Mg Magnesium",2.78,"36;37",47,"5;4;1;40;0;3","15;1;5;5;0;1;0;5;3;1;3;3;5;2;5;1;1"
91,36,True,"","","",2,"0;2","1;1;0;1"
91,37,False,"Ba Barium",0.13,"38;49",45,"5;4;1;40;0;1","14;1;5;5;0;5;3;1;3;3;5;2;5;1;1"
91,38,False,"Mg Magnesium",3.45,"39;48",44,"1;40;5;3;0;1","11;0;1;3;5;2;5;1;1;1;5;4;3;5;1"
91,39,False,"Ca Calcium",8.82,"40;43",9,"1;5;5;3;0;1","8;1;5;4;0;5;2;1;1;3;5;1"
91,40,False,"Refractive Index",1.52,"41;42",3,"0;1;5;2","3;1;5;3"
91,41,True,"","","",2,"5;2","3;1;5;3"
91,42,True,"","","",1,"0;1","0"
91,43,False,"Na Sodium",13.27,"44;45",6,"1;5;5;1","5;1;5;1;0;5;2;1;1;3;5;1"
91,44,True,"","","",4,"1;4","1;0;1;1"
91,45,False,"Mg Magnesium",3.34,"46;47",2,"1;1;5;1","4;1;5;1;0;5;2;3;5;1"
91,46,True,"","","",1,"5;1","4;1;5;1;0;5;2;3;5;1"
91,47,True,"","","",1,"1;1","0"
91,48,True,"","","",35,"1;35","3;0;1;2;5;1;1"
91,49,True,"","","",1,"5;1","3;1;5;1;0;5;1;3;5;1"
91,50,False,"Ca Calcium",8.98,"51;58",34,"1;16;5;4;0;14","3;0;1;1;1;5;2"
91,51,False,"K Potassium",0.31,"52;53",20,"1;5;0;14;5;1","3;0;1;1;1;5;2"
91,52,True,"","","",1,"5;1","2;1;5;2"
91,53,False,"Si Silicon",72.78,"54;57",19,"1;5;0;14","1;0;1;1"
91,54,False,"Refractive Index",1.52,"55;56",15,"0;14;1;1","0"
91,55,True,"","","",1,"1;1","0"
91,56,True,"","","",14,"0;14","0"
91,57,True,"","","",4,"1;4","1;0;1;1"
91,58,False,"Refractive Index",1.52,"59;62",14,"1;11;5;3","0"
91,59,False,"Al Aluminum",0.43,"60;61",3,"5;2;1;1","0"
91,60,True,"","","",1,"1;1","0"
91,61,True,"","","",2,"5;2","0"
91,62,False,"Ca Calcium",9.14,"63;64",11,"1;10;5;1","0"
91,63,True,"","","",1,"5;1","0"
91,64,True,"","","",10,"1;10","0"
92,0,False,"Al Aluminum",1.36,"1;34",165,"3;24;4;6;2;4;1;61;0;62;5;8","49;0;1;10;5;3;3;1;2;1;3;0;3;3;3;3;5;1;0;1;2;2;4;1;4;3;1;0;2;5;0;6;1;3;1;0;8;3;1"
92,1,False,"Mg Magnesium",2.61,"2;7",83,"0;22;5;6;1;52;3;2;4;1","21;5;0;3;1;3;0;1;5;3;1;1;0;5;3;1;3;4;1;4;0;2"
92,2,False,"Mg Magnesium",1.21,"3;6",8,"4;1;3;1;0;6","3;3;4;1;4;0;2"
92,3,False,"Al Aluminum",1.10,"4;5",7,"3;1;0;6","2;4;0;2"
92,4,True,"","","",6,"0;6","2;4;0;2"
92,5,True,"","","",1,"3;1","0"
92,6,True,"","","",1,"4;1","1;3;4;1"
92,7,False,"Mg Magnesium",3.67,"8;25",75,"0;16;5;6;1;52;3;1","18;5;0;3;1;3;0;1;5;3;1;1;0;5;3;1"
92,8,False,"Refractive Index",1.52,"9;16",50,"3;1;1;39;0;5;5;5","12;1;3;1;0;2;0;3;1;1;4;5;1;2;0;2"
92,9,False,"Al Aluminum",1.25,"10;13",9,"0;3;5;5;1;1","3;1;0;1;0;1;1;5;1;1"
92,10,False,"Si Silicon",72.81,"11;12",3,"0;2;1;1","3;1;0;1;0;1;1;5;1;1"
92,11,True,"","","",1,"1;1","2;0;1;1;5;1;1"
92,12,True,"","","",2,"0;2","1;1;0;1"
92,13,False,"Mg Magnesium",3.59,"14;15",6,"0;1;5;5","0"
92,14,True,"","","",5,"5;5","0"
92,15,True,"","","",1,"0;1","0"
92,16,False,"Al Aluminum",0.77,"17;18",41,"3;1;1;38;0;2","9;1;3;1;0;1;0;3;1;1;3;5;1;1;0;2"
92,17,True,"","","",1,"0;1","2;5;0;2"
92,18,False,"Refractive Index",1.52,"19;24",40,"3;1;1;38;0;1","7;1;3;1;0;1;0;3;1;1;3;5;1;1"
92,19,False,"Fe Iron",0.13,"20;21",39,"1;38;0;1","5;0;1;3;1;0;1;5;1;1"
92,20,True,"","","",30,"1;30","1;5;1;1"
92,21,False,"Fe Iron",0.16,"22;23",9,"1;8;0;1","4;0;1;3;1;0;1"
92,22,True,"","","",1,"0;1","1;1;0;1"
92,23,True,"","","",8,"1;8","3;0;1;3"
92,24,True,"","","",1,"3;1","2;1;3;1;0;3;1"
92,25,False,"Na Sodium",13.44,"26;27",25,"0;11;5;1;1;13","6;5;0;1;1;1;0;1;1;1;0;3"
92,26,True,"","","",10,"0;10","3;1;0;3"
92,27,False,"Fe Iron",0.24,"28;33",15,"0;1;5;1;1;13","3;5;0;1;1;1;0;1;1"
92,28,False,"Na Sodium",14.26,"29;30",14,"5;1;1;13","2;0;1;1;5;1;1"
92,29,True,"","","",11,"1;11","2;0;1;1;5;1;1"
92,30,False,"Ca Calcium",9.24,"31;32",3,"5;1;1;2","0"
92,31,True,"","","",2,"1;2","0"
92,32,True,"","","",1,"5;1","0"
92,33,True,"","","",1,"0;1","1;5;0;1"
92,34,False,"Si Silicon",73.28,"35;62",82,"3;22;4;5;2;4;1;9;0;40;5;2","28;0;1;5;5;3;2;1;3;0;3;3;3;3;5;1;0;1;2;2;4;3;1;5;0;3;1;0;3"
92,35,False,"Al Aluminum",1.75,"36;49",69,"0;40;5;2;2;2;3;13;1;8;4;4","25;2;0;3;3;3;1;1;0;5;3;1;4;3;5;1;0;1;2;2;4;3;1;5;0;3;1;0;3"
92,36,False,"Refractive Index",1.52,"37;38",46,"0;33;5;1;1;8;4;4","15;5;0;3;2;0;2;1;1;0;5;2;1;4;1;0;3"
92,37,True,"","","",1,"1;1","1;0;1;1"
92,38,False,"K Potassium",0.04,"39;40",45,"0;33;5;1;1;7;4;4","14;5;0;3;2;0;2;1;1;0;5;2;1;3;1;0;3"
92,39,True,"","","",4,"4;4","0"
92,40,False,"Refractive Index",1.52,"41;42",41,"0;33;5;1;1;7","14;5;0;3;2;0;2;1;1;0;5;2;1;3;1;0;3"
92,41,True,"","","",27,"0;27","4;1;0;3;5;0;1"
92,42,False,"Na Sodium",12.88,"43;44",14,"0;6;5;1;1;7","10;5;0;2;2;0;2;1;1;0;5;2;1;3"
92,43,True,"","","",2,"1;2","2;0;1;1;2;1;1"
92,44,False,"Ca Calcium",8.49,"45;46",12,"0;6;5;1;1;5","8;5;0;2;2;0;2;0;5;2;1;2"
92,45,True,"","","",5,"1;5","2;0;1;2"
92,46,False,"Si Silicon",71.97,"47;48",7,"0;6;5;1","6;5;0;2;2;0;2;0;5;2"
92,47,True,"","","",1,"5;1","2;0;5;2"
92,48,True,"","","",6,"0;6","4;5;0;2;2;0;2"
92,49,False,"Fe Iron",0.09,"50;59",23,"0;7;5;1;2;2;3;13","10;2;0;1;3;3;0;5;1;3;5;1;0;1;2;2;4;3;1"
92,50,False,"Mg Magnesium",0.93,"51;52",20,"0;5;2;2;3;13","7;3;0;1;2;2;2;3;3;4;3;1"
92,51,True,"","","",12,"3;12","4;2;3;3;4;3;1"
92,52,False,"Ca Calcium",5.65,"53;54",8,"0;5;2;2;3;1","3;3;0;1;2;2"
92,53,True,"","","",1,"3;1","0"
92,54,False,"Na Sodium",12.77,"55;56",7,"0;5;2;2","3;3;0;1;2;2"
92,55,True,"","","",1,"2;1","0"
92,56,False,"Si Silicon",71.31,"57;58",6,"0;5;2;1","3;3;0;1;2;2"
92,57,True,"","","",1,"2;1","2;3;2;2"
92,58,True,"","","",5,"0;5","1;3;0;1"
92,59,False,"K Potassium",0.62,"60;61",3,"0;2;5;1","3;2;0;1;0;5;1;3;5;1"
92,60,True,"","","",1,"5;1","2;0;5;1;3;5;1"
92,61,True,"","","",2,"0;2","1;2;0;1"
92,62,False,"Ba Barium",0.28,"63;68",13,"3;9;4;1;2;2;1;1","3;0;1;1;2;1;2"
92,63,False,"Si Silicon",74.22,"64;67",4,"4;1;2;2;1;1","3;0;1;1;2;1;2"
92,64,False,"Si Silicon",73.63,"65;66",3,"2;2;1;1","3;0;1;1;2;1;2"
92,65,True,"","","",1,"1;1","3;0;1;1;2;1;2"
92,66,True,"","","",2,"2;2","0"
92,67,True,"","","",1,"4;1","0"
92,68,True,"","","",9,"3;9","0"
93,0,False,"Al Aluminum",1.78,"1;60",171,"3;28;0;56;2;10;5;12;1;60;4;5","43;0;3;1;2;3;5;5;1;10;4;1;2;3;1;0;1;5;1;4;2;1;1;2;0;1;1;0;7;2;1;3;1;5;1;5;1;3;0;2;3;0;1"
93,1,False,"Refractive Index",1.52,"2;15",134,"0;50;2;5;5;12;1;60;4;5;3;2","39;1;0;7;2;1;3;1;5;1;2;0;1;5;1;0;2;2;5;5;1;10;4;1;5;1;3;0;2;4;1;2;0;1;3;0;1"
93,2,False,"Na Sodium",12.89,"3;8",37,"0;26;5;5;1;5;3;1","13;1;0;1;5;0;2;1;1;4;0;1;1;1;0;1;3;5;4"
93,3,False,"Fe Iron",0.12,"4;7",6,"1;3;5;2;3;1","6;0;1;2;5;4"
93,4,False,"Al Aluminum",1.25,"5;6",3,"5;2;3;1","4;0;5;4"
93,5,True,"","","",1,"3;1","0"
93,6,True,"","","",2,"5;2","4;0;5;4"
93,7,True,"","","",3,"1;3","2;0;1;2"
93,8,False,"Al Aluminum",1.23,"9;10",31,"0;26;5;3;1;2","7;1;0;1;5;0;2;1;1;4;0;1;1;1;0;1;1"
93,9,True,"","","",2,"1;2","3;0;1;1;5;1;1;4;1;1"
93,10,False,"Mg Magnesium",3.47,"11;14",29,"0;26;5;3","4;1;0;1;5;0;2;4;0;1"
93,11,False,"Refractive Index",1.52,"12;13",7,"5;3;0;4","1;4;0;1"
93,12,True,"","","",4,"0;4","1;4;0;1"
93,13,True,"","","",3,"5;3","0"
93,14,True,"","","",22,"0;22","3;1;0;1;5;0;2"
93,15,False,"Al Aluminum",1.42,"16;51",97,"0;24;2;5;5;7;1;55;4;5;3;1","26;1;0;6;2;1;3;1;5;1;2;0;1;5;1;0;2;2;5;1;1;7;4;1;5;1;2;4;1;1;3;0;1"
93,16,False,"Si Silicon",72.78,"17;48",81,"0;20;1;54;5;4;3;1;2;1;4;1","18;1;0;5;3;1;5;1;0;1;6;4;1;5;1;2;4;1;1;3;0;1"
93,17,False,"Na Sodium",13.19,"18;19",48,"5;4;1;24;3;1;2;1;4;1;0;17","11;1;3;1;5;1;0;4;5;1;1;0;4;1;1;2;3;0;1"
93,18,True,"","","",7,"0;7","4;1;0;4"
93,19,False,"Ca Calcium",8.56,"20;27",41,"5;4;1;24;3;1;2;1;4;1;0;10","7;1;3;1;5;1;5;1;1;0;4;1;1;2;3;0;1"
93,20,False,"Mg Magnesium",3.63,"21;22",10,"0;6;1;4","2;0;1;2"
93,21,True,"","","",3,"1;3","0"
93,22,False,"Ca Calcium",8.25,"23;26",7,"0;6;1;1","2;0;1;2"
93,23,False,"Fe Iron",0.07,"24;25",2,"0;1;1;1","2;0;1;2"
93,24,True,"","","",1,"1;1","2;0;1;2"
93,25,True,"","","",1,"0;1","0"
93,26,True,"","","",5,"0;5","0"
93,27,False,"Fe Iron",0.20,"28;47",31,"5;4;1;20;3;1;2;1;4;1;0;4","5;1;3;1;5;1;5;1;1;0;4;1;3;0;1"
93,28,False,"Mg Magnesium",3.24,"29;34",29,"1;20;3;1;5;2;2;1;4;1;0;4","5;1;3;1;5;1;5;1;1;0;4;1;3;0;1"
93,29,False,"Al Aluminum",1.38,"30;33",6,"2;1;4;1;0;4","2;0;4;1;3;0;1"
93,30,False,"Si Silicon",72.48,"31;32",5,"4;1;0;4","2;0;4;1;3;0;1"
93,31,True,"","","",4,"0;4","1;3;0;1"
93,32,True,"","","",1,"4;1","1;0;4;1"
93,33,True,"","","",1,"2;1","0"
93,34,False,"Ca Calcium",8.64,"35;36",23,"1;20;3;1;5;2","3;1;3;1;5;1;5;1;1"
93,35,True,"","","",1,"5;1","1;1;5;1"
93,36,False,"Refractive Index",1.52,"37;44",22,"1;20;3;1;5;1","2;1;3;1;5;1;1"
93,37,False,"Na Sodium",13.96,"38;39",19,"5;1;1;18","1;5;1;1"
93,38,True,"","","",13,"1;13","0"
93,39,False,"Si Silicon",71.78,"40;41",6,"5;1;1;5","1;5;1;1"
93,40,True,"","","",4,"1;4","1;5;1;1"
93,41,False,"Ca Calcium",9.32,"42;43",2,"5;1;1;1","0"
93,42,True,"","","",1,"1;1","0"
93,43,True,"","","",1,"5;1","0"
93,44,False,"Fe Iron",0.05,"45;46",3,"1;2;3;1","1;1;3;1"
93,45,True,"","","",1,"3;1","1;1;3;1"
93,46,True,"","","",2,"1;2","0"
93,47,True,"","","",2,"5;2","0"
93,48,False,"Si Silicon",73.55,"49;50",33,"0;3;1;30","7;1;0;1;0;1;4;5;1;1;4;1;1"
93,49,True,"","","",30,"1;30","6;0;1;4;5;1;1;4;1;1"
93,50,True,"","","",3,"0;3","1;1;0;1"
93,51,False,"Fe Iron",0.13,"52;59",16,"0;4;2;4;5;3;1;1;4;4","8;1;0;1;2;1;2;0;1;5;1;0;2;2;5;1;1;1"
93,52,False,"Si Silicon",72.80,"53;58",12,"2;4;5;3;1;1;4;4","6;1;2;1;0;2;2;5;1;1;1;2;5;1"
93,53,False,"K Potassium",0.27,"54;55",8,"5;3;1;1;4;4","3;0;5;1;1;1;2;5;1"
93,54,True,"","","",4,"4;4","0"
93,55,False,"Na Sodium",13.26,"56;57",4,"5;3;1;1","3;0;5;1;1;1;2;5;1"
93,56,True,"","","",1,"1;1","1;0;1;1"
93,57,True,"","","",3,"5;3","2;0;5;1;2;5;1"
93,58,True,"","","",4,"2;4","3;1;2;1;0;2;2"
93,59,True,"","","",4,"0;4","2;1;0;1;2;0;1"
93,60,False,"Ba Barium",0.32,"61;66",37,"3;26;0;6;2;5","4;0;3;1;2;1;2;3;1;4;2;1"
93,61,False,"Mg Magnesium",2.84,"62;65",12,"0;6;2;5;3;1","2;0;2;1;4;2;1"
93,62,False,"Si Silicon",70.48,"63;64",6,"2;5;3;1","2;0;2;1;4;2;1"
93,63,True,"","","",1,"3;1","0"
93,64,True,"","","",5,"2;5","2;0;2;1;4;2;1"
93,65,True,"","","",6,"0;6","0"
93,66,True,"","","",25,"3;25","2;0;3;1;2;3;1"
94,0,False,"Al Aluminum",1.79,"1;62",163,"3;26;2;5;0;60;4;3;5;12;1;57","51;0;3;1;2;4;4;1;1;7;5;3;2;3;2;0;4;1;2;3;0;1;1;1;5;1;4;2;1;5;3;0;1;1;1;5;1;3;0;2;1;0;10;5;3"
94,1,False,"Na Sodium",13.98,"2;51",134,"4;3;5;12;1;57;3;2;0;58;2;2","41;0;4;1;1;7;5;3;4;5;3;0;1;1;1;5;1;3;0;2;1;0;10;5;3;3;1;1;5;1;2;0;3;1;2"
94,2,False,"Ca Calcium",8.41,"3;18",122,"0;57;1;52;5;10;3;1;2;2","33;1;0;9;5;2;0;1;7;5;3;3;1;1;5;1;2;0;3;1;2;5;1;2;0;2;4;1;1"
94,3,False,"Mg Magnesium",3.41,"4;7",50,"0;38;1;11;5;1","6;5;0;2;1;0;4"
94,4,False,"Si Silicon",72.99,"5;6",3,"0;2;5;1","0"
94,5,True,"","","",1,"5;1","0"
94,6,True,"","","",2,"0;2","0"
94,7,False,"Refractive Index",1.52,"8;15",47,"0;36;1;11","6;5;0;2;1;0;4"
94,8,False,"Refractive Index",1.52,"9;14",28,"0;27;1;1","6;5;0;2;1;0;4"
94,9,False,"Na Sodium",13.39,"10;11",11,"1;1;0;10","5;1;0;4;5;0;1"
94,10,True,"","","",9,"0;9","5;1;0;4;5;0;1"
94,11,False,"Al Aluminum",1.39,"12;13",2,"1;1;0;1","0"
94,12,True,"","","",1,"0;1","0"
94,13,True,"","","",1,"1;1","0"
94,14,True,"","","",17,"0;17","1;5;0;1"
94,15,False,"Refractive Index",1.52,"16;17",19,"0;9;1;10","0"
94,16,True,"","","",10,"1;10","0"
94,17,True,"","","",9,"0;9","0"
94,18,False,"K Potassium",0.58,"19;44",72,"0;19;1;41;5;9;3;1;2;2","27;1;0;5;5;2;0;1;7;5;3;3;1;1;5;1;2;0;3;1;2;5;1;2;4;1;1"
94,19,False,"Si Silicon",73.18,"20;43",50,"0;16;2;2;1;24;5;8","20;1;0;4;5;2;2;0;3;1;2;0;1;3;5;2;3;5;1;5;1;2;4;1;1"
94,20,False,"Ca Calcium",9.84,"21;34",46,"2;2;0;12;1;24;5;8","14;0;1;3;5;2;2;1;2;1;0;1;5;2;3;5;1;5;1;2;4;1;1"
94,21,False,"Mg Magnesium",3.60,"22;29",32,"0;5;1;19;5;8","10;1;0;1;5;2;0;5;2;1;1;3;5;1;5;1;2;4;1;1"
94,22,False,"Al Aluminum",1.53,"23;28",21,"5;6;1;15","8;1;5;1;0;5;2;1;1;3;5;1;5;1;2;4;1;1"
94,23,False,"Refractive Index",1.52,"24;27",19,"1;15;5;4","5;0;1;1;5;1;5;1;2;4;1;1"
94,24,False,"Refractive Index",1.52,"25;26",5,"5;4;1;1","1;0;5;1"
94,25,True,"","","",1,"1;1","0"
94,26,True,"","","",4,"5;4","1;0;5;1"
94,27,True,"","","",14,"1;14","4;0;1;1;5;1;2;4;1;1"
94,28,True,"","","",2,"5;2","3;1;5;1;0;5;1;3;5;1"
94,29,False,"Al Aluminum",1.13,"30;33",11,"0;5;1;4;5;2","2;1;0;1;5;1"
94,30,False,"Refractive Index",1.52,"31;32",6,"1;4;5;2","1;1;5;1"
94,31,True,"","","",2,"5;2","1;1;5;1"
94,32,True,"","","",4,"1;4","0"
94,33,True,"","","",5,"0;5","1;1;0;1"
94,34,False,"K Potassium",0.43,"35;40",14,"2;2;0;7;1;5","4;0;1;2;2;1;2"
94,35,False,"Refractive Index",1.52,"36;39",11,"0;6;1;5","4;0;1;2;2;1;2"
94,36,False,"Fe Iron",0.17,"37;38",6,"0;1;1;5","4;0;1;2;2;1;2"
94,37,True,"","","",5,"1;5","4;0;1;2;2;1;2"
94,38,True,"","","",1,"0;1","0"
94,39,True,"","","",5,"0;5","0"
94,40,False,"Ca Calcium",10.59,"41;42",3,"2;2;0;1","0"
94,41,True,"","","",1,"0;1","0"
94,42,True,"","","",2,"2;2","0"
94,43,True,"","","",4,"0;4","6;1;0;3;2;0;3"
94,44,False,"Refractive Index",1.52,"45;48",22,"0;3;1;17;5;1;3;1","7;1;0;1;0;1;4;5;1;3;1;1"
94,45,False,"Mg Magnesium",1.79,"46;47",2,"5;1;3;1","1;0;5;1"
94,46,True,"","","",1,"3;1","0"
94,47,True,"","","",1,"5;1","1;0;5;1"
94,48,False,"Mg Magnesium",3.67,"49;50",20,"0;3;1;17","6;1;0;1;0;1;4;3;1;1"
94,49,True,"","","",17,"1;17","5;0;1;4;3;1;1"
94,50,True,"","","",3,"0;3","1;1;0;1"
94,51,False,"Ca Calcium",9.14,"52;57",12,"4;3;5;2;1;5;3;1;0;1","8;0;4;1;4;5;3;0;1;5;1;1;1;0;1;5;1"
94,52,False,"Al Aluminum",1.11,"53;54",3,"3;1;0;1;5;1","4;1;0;1;5;1;4;0;1;5;1"
94,53,True,"","","",1,"5;1","2;1;5;1;4;5;1"
94,54,False,"Refractive Index",1.52,"55;56",2,"3;1;0;1","2;1;0;1;4;0;1"
94,55,True,"","","",1,"0;1","2;1;0;1;4;0;1"
94,56,True,"","","",1,"3;1","0"
94,57,False,"Si Silicon",71.78,"58;59",9,"4;3;5;1;1;5","4;0;4;1;4;5;2;5;1;1"
94,58,True,"","","",5,"1;5","1;5;1;1"
94,59,False,"Na Sodium",14.30,"60;61",4,"4;3;5;1","3;0;4;1;4;5;2"
94,60,True,"","","",1,"5;1","2;4;5;2"
94,61,True,"","","",3,"4;3","1;0;4;1"
94,62,False,"Ba Barium",0.20,"63;68",29,"3;24;2;3;0;2","10;0;3;1;2;4;2;3;2;0;1;3;0;1;4;2;1"
94,63,False,"Al Aluminum",2.45,"64;67",5,"2;3;0;2","7;2;0;1;3;0;1;0;2;4;4;2;1"
94,64,False,"K Potassium",0.71,"65;66",3,"0;2;2;1","7;2;0;1;3;0;1;0;2;4;4;2;1"
94,65,True,"","","",1,"2;1","5;0;2;4;4;2;1"
94,66,True,"","","",2,"0;2","2;2;0;1;3;0;1"
94,67,True,"","","",2,"2;2","0"
94,68,True,"","","",24,"3;24","3;0;3;1;2;3;2"
95,0,False,"Mg Magnesium",2.59,"1;20",171,"3;27;0;55;1;62;5;9;2;10;4;8","43;0;3;1;1;11;5;6;2;2;4;1;2;3;1;0;1;4;1;1;0;5;5;3;5;0;3;1;5;3;1;1;2;1;4;2;1"
95,1,False,"Ba Barium",0.32,"2;17",53,"0;10;3;25;2;10;4;8","7;0;2;2;4;1;2;0;1;4;1;3;2;1;4;2;1"
95,2,False,"Fe Iron",0.04,"3;14",28,"2;10;0;9;4;8;3;1","7;0;2;2;4;1;2;0;1;4;1;3;2;1;4;2;1"
95,3,False,"Mg Magnesium",0.39,"4;11",21,"2;9;4;8;3;1;0;3","5;0;2;1;4;1;3;2;1;2;4;1;4;2;1"
95,4,False,"Al Aluminum",1.30,"5;10",13,"2;7;3;1;0;3;4;2","2;4;2;1;0;4;1"
95,5,False,"Al Aluminum",0.62,"6;7",6,"3;1;0;3;4;2","1;0;4;1"
95,6,True,"","","",2,"4;2","1;0;4;1"
95,7,False,"Si Silicon",74.19,"8;9",4,"3;1;0;3","0"
95,8,True,"","","",3,"0;3","0"
95,9,True,"","","",1,"3;1","0"
95,10,True,"","","",7,"2;7","1;4;2;1"
95,11,False,"Refractive Index",1.52,"12;13",8,"2;2;4;6","3;0;2;1;3;2;1;2;4;1"
95,12,True,"","","",6,"4;6","1;2;4;1"
95,13,True,"","","",2,"2;2","2;0;2;1;3;2;1"
95,14,False,"Ba Barium",0.12,"15;16",7,"2;1;0;6","2;0;2;1;2;0;1"
95,15,True,"","","",6,"0;6","1;2;0;1"
95,16,True,"","","",1,"2;1","1;0;2;1"
95,17,False,"Ba Barium",3.02,"18;19",25,"0;1;3;24","0"
95,18,True,"","","",24,"3;24","0"
95,19,True,"","","",1,"0;1","0"
95,20,False,"K Potassium",0.65,"21;68",118,"3;2;0;45;1;62;5;9","36;0;3;1;1;11;5;6;2;3;1;1;0;5;5;3;5;0;3;1;5;3;1;1"
95,21,False,"Ca Calcium",8.41,"22;41",99,"0;29;5;9;1;61","33;5;0;3;1;5;1;5;3;0;4;0;1;11;5;6;3;1;1"
95,22,False,"Fe Iron",0.16,"23;40",34,"1;14;0;18;5;2","11;0;1;6;5;4;5;1;1"
95,23,False,"Refractive Index",1.52,"24;27",31,"0;18;1;11;5;2","6;0;1;2;5;4"
95,24,False,"K Potassium",0.60,"25;26",3,"0;1;5;2","4;0;5;4"
95,25,True,"","","",2,"5;2","4;0;5;4"
95,26,True,"","","",1,"0;1","0"
95,27,False,"Refractive Index",1.52,"28;37",28,"0;17;1;11","2;0;1;2"
95,28,False,"Ca Calcium",8.22,"29;36",20,"1;10;0;10","2;0;1;2"
95,29,False,"Si Silicon",72.97,"30;33",15,"0;10;1;5","2;0;1;2"
95,30,False,"Ca Calcium",7.88,"31;32",10,"0;9;1;1","1;0;1;1"
95,31,True,"","","",1,"1;1","1;0;1;1"
95,32,True,"","","",9,"0;9","0"
95,33,False,"Al Aluminum",1.70,"34;35",5,"0;1;1;4","1;0;1;1"
95,34,True,"","","",4,"1;4","1;0;1;1"
95,35,True,"","","",1,"0;1","0"
95,36,True,"","","",5,"1;5","0"
95,37,False,"Mg Magnesium",3.69,"38;39",8,"0;7;1;1","0"
95,38,True,"","","",1,"1;1","0"
95,39,True,"","","",7,"0;7","0"
95,40,True,"","","",3,"1;3","5;0;1;4;5;1;1"
95,41,False,"Refractive Index",1.52,"42;45",65,"0;11;5;7;1;47","22;5;0;3;1;4;1;5;3;0;4;0;1;5;5;2;3;1;1"
95,42,False,"Al Aluminum",1.24,"43;44",4,"5;3;1;1","2;0;5;1;1;1"
95,43,True,"","","",1,"1;1","1;0;1;1"
95,44,True,"","","",3,"5;3","1;0;5;1"
95,45,False,"Si Silicon",71.53,"46;51",61,"0;11;5;4;1;46","20;5;0;3;1;4;1;5;3;0;4;0;1;4;5;1;3;1;1"
95,46,False,"Al Aluminum",0.80,"47;50",4,"5;2;0;1;1;1","2;1;5;1;0;5;1"
95,47,False,"Refractive Index",1.52,"48;49",2,"0;1;1;1","0"
95,48,True,"","","",1,"1;1","0"
95,49,True,"","","",1,"0;1","0"
95,50,True,"","","",2,"5;2","2;1;5;1;0;5;1"
95,51,False,"Mg Magnesium",2.81,"52;53",57,"0;10;5;2;1;45","18;5;0;3;1;4;1;5;2;0;4;0;1;4;3;1;1"
95,52,True,"","","",1,"0;1","2;1;0;2"
95,53,False,"Na Sodium",12.90,"54;55",56,"0;9;5;2;1;45","16;5;0;3;1;4;1;5;2;0;2;0;1;4;3;1;1"
95,54,True,"","","",18,"1;18","3;0;1;2;5;1;1"
95,55,False,"K Potassium",0.56,"56;63",38,"0;9;5;2;1;27","13;5;0;3;1;3;1;5;2;0;2;0;1;2;3;1;1"
95,56,False,"Ca Calcium",8.95,"57;62",25,"1;22;0;2;5;1","6;5;1;1;0;2;1;0;2;0;1;1"
95,57,False,"Mg Magnesium",3.63,"58;61",8,"0;2;1;5;5;1","5;1;0;2;5;0;2;0;1;1"
95,58,False,"Al Aluminum",0.95,"59;60",6,"1;5;5;1","1;0;1;1"
95,59,True,"","","",1,"5;1","0"
95,60,True,"","","",5,"1;5","1;0;1;1"
95,61,True,"","","",2,"0;2","4;1;0;2;5;0;2"
95,62,True,"","","",17,"1;17","1;5;1;1"
95,63,False,"Mg Magnesium",3.55,"64;67",13,"0;7;5;1;1;5","7;5;0;1;1;2;1;5;2;0;1;1;3;1;1"
95,64,False,"Fe Iron",0.05,"65;66",6,"5;1;1;5","6;1;5;2;0;1;1;5;1;2;3;1;1"
95,65,True,"","","",5,"1;5","4;0;1;1;5;1;2;3;1;1"
95,66,True,"","","",1,"5;1","2;1;5;2"
95,67,True,"","","",7,"0;7","1;5;0;1"
95,68,False,"K Potassium",1.09,"69;74",19,"3;2;0;16;1;1","3;0;3;1;2;3;1;1;0;1"
95,69,False,"Al Aluminum",1.42,"70;73",17,"0;16;1;1","1;1;0;1"
95,70,False,"Al Aluminum",1.32,"71;72",2,"1;1;0;1","0"
95,71,True,"","","",1,"0;1","0"
95,72,True,"","","",1,"1;1","0"
95,73,True,"","","",15,"0;15","1;1;0;1"
95,74,True,"","","",2,"3;2","2;0;3;1;2;3;1"
96,0,False,"Ca Calcium",8.41,"1;32",172,"0;59;1;55;3;26;5;12;2;11;4;9","42;1;0;11;5;4;5;0;1;1;4;0;1;6;5;4;3;5;2;1;4;1;2;3;1;0;1;3;0;2;1;1"
96,1,False,"Al Aluminum",2.06,"2;29",59,"2;3;3;4;0;40;1;8;4;2;5;2","16;0;3;2;1;2;3;0;2;1;1;1;0;8;5;1;1"
96,2,False,"Na Sodium",13.50,"3;18",53,"0;40;1;8;3;1;4;2;5;2","14;3;0;2;1;1;0;1;2;1;0;8;5;1;1"
96,3,False,"Ca Calcium",8.22,"4;9",42,"5;2;0;35;1;5","10;1;0;8;5;1;1;0;1;1"
96,4,False,"Mg Magnesium",3.47,"5;8",27,"0;26;1;1","6;1;0;5;0;1;1"
96,5,False,"Al Aluminum",1.49,"6;7",2,"1;1;0;1","2;0;1;1;1;0;1"
96,6,True,"","","",1,"0;1","1;1;0;1"
96,7,True,"","","",1,"1;1","1;0;1;1"
96,8,True,"","","",25,"0;25","4;1;0;4"
96,9,False,"Al Aluminum",1.31,"10;13",15,"5;2;0;9;1;4","4;1;0;3;5;1;1"
96,10,False,"Fe Iron",0.11,"11;12",6,"0;2;1;4","3;1;0;2;5;1;1"
96,11,True,"","","",4,"1;4","1;5;1;1"
96,12,True,"","","",2,"0;2","2;1;0;2"
96,13,False,"K Potassium",0.56,"14;15",9,"5;2;0;7","1;1;0;1"
96,14,True,"","","",5,"0;5","0"
96,15,False,"Na Sodium",13.02,"16;17",4,"5;2;0;2","1;1;0;1"
96,16,True,"","","",2,"0;2","1;1;0;1"
96,17,True,"","","",2,"5;2","0"
96,18,False,"Fe Iron",0.06,"19;28",11,"0;5;1;3;3;1;4;2","4;3;0;2;1;1;0;1;1"
96,19,False,"Refractive Index",1.51,"20;23",7,"1;3;0;1;3;1;4;2","4;3;0;2;1;1;0;1;1"
96,20,False,"Mg Magnesium",2.47,"21;22",3,"3;1;4;2","0"
96,21,True,"","","",2,"4;2","0"
96,22,True,"","","",1,"3;1","0"
96,23,False,"Ca Calcium",7.89,"24;25",4,"1;3;0;1","4;3;0;2;1;1;0;1;1"
96,24,True,"","","",2,"1;2","2;0;1;1;3;1;1"
96,25,False,"Refractive Index",1.52,"26;27",2,"1;1;0;1","2;3;0;2"
96,26,True,"","","",1,"0;1","2;3;0;2"
96,27,True,"","","",1,"1;1","0"
96,28,True,"","","",4,"0;4","0"
96,29,False,"Al Aluminum",2.72,"30;31",6,"2;3;3;3","2;0;3;2"
96,30,True,"","","",3,"3;3","2;0;3;2"
96,31,True,"","","",3,"2;3","0"
96,32,False,"Mg Magnesium",2.78,"33;44",113,"0;19;1;47;3;22;5;10;2;8;4;7","26;1;0;3;5;4;5;0;1;1;3;0;1;4;5;4;3;3;2;1;4;1;2;3;1;0;1"
96,33,False,"Ba Barium",0.20,"34;43",46,"3;21;0;10;2;8;4;7","8;0;3;3;2;1;4;1;2;3;1;0;1;1;0;1"
96,34,False,"Fe Iron",0.04,"35;42",27,"0;10;2;8;3;2;4;7","5;1;0;1;2;0;1;0;2;1;3;1;4;1"
96,35,False,"K Potassium",0.23,"36;39",20,"2;8;3;2;0;3;4;7","3;0;2;1;3;1;4;1"
96,36,False,"Ca Calcium",12.95,"37;38",10,"0;3;4;7","1;0;4;1"
96,37,True,"","","",7,"4;7","1;0;4;1"
96,38,True,"","","",3,"0;3","0"
96,39,False,"Ca Calcium",9.93,"40;41",10,"2;8;3;2","2;0;2;1;3;1"
96,40,True,"","","",2,"3;2","1;0;3;1"
96,41,True,"","","",8,"2;8","1;0;2;1"
96,42,True,"","","",7,"0;7","2;1;0;1;2;0;1"
96,43,True,"","","",19,"3;19","3;0;3;2;2;3;1"
96,44,False,"Refractive Index",1.52,"45;48",67,"0;9;1;47;3;1;5;10","18;1;0;2;5;4;5;0;1;1;3;0;1;4;5;4"
96,45,False,"Ba Barium",0.05,"46;47",5,"0;1;5;4","3;1;5;1;0;5;2"
96,46,True,"","","",4,"5;4","3;1;5;1;0;5;2"
96,47,True,"","","",1,"0;1","0"
96,48,False,"Mg Magnesium",3.88,"49;78",62,"0;8;1;47;3;1;5;6","15;1;0;2;5;3;5;0;1;1;3;0;1;4;5;2"
96,49,False,"Refractive Index",1.52,"50;53",60,"1;47;3;1;0;6;5;6","13;1;0;1;5;3;0;1;4;5;2;5;1;3"
96,50,False,"Al Aluminum",1.12,"51;52",26,"1;24;5;2","5;0;1;2;5;1;3"
96,51,True,"","","",2,"5;2","0"
96,52,True,"","","",24,"1;24","5;0;1;2;5;1;3"
96,53,False,"K Potassium",0.57,"54;67",34,"1;23;3;1;0;6;5;4","8;1;0;1;5;3;0;1;2;5;2"
96,54,False,"Si Silicon",71.47,"55;56",25,"5;4;1;21","7;0;1;2;5;2;1;5;3"
96,55,True,"","","",1,"5;1","4;1;5;2;0;5;2"
96,56,False,"Fe Iron",0.20,"57;66",24,"5;3;1;21","3;0;1;2;1;5;1"
96,57,False,"Refractive Index",1.52,"58;59",23,"1;21;5;2","3;0;1;2;1;5;1"
96,58,True,"","","",1,"5;1","1;1;5;1"
96,59,False,"Na Sodium",14.01,"60;61",22,"1;21;5;1","2;0;1;2"
96,60,True,"","","",18,"1;18","2;0;1;2"
96,61,False,"Refractive Index",1.52,"62;65",4,"1;3;5;1","0"
96,62,False,"Mg Magnesium",3.75,"63;64",2,"5;1;1;1","0"
96,63,True,"","","",1,"1;1","0"
96,64,True,"","","",1,"5;1","0"
96,65,True,"","","",2,"1;2","0"
96,66,True,"","","",1,"5;1","0"
96,67,False,"Refractive Index",1.52,"68;75",9,"1;2;3;1;0;6","1;1;0;1"
96,68,False,"K Potassium",0.61,"69;74",7,"0;6;1;1","1;1;0;1"
96,69,False,"Refractive Index",1.52,"70;71",4,"0;3;1;1","1;1;0;1"
96,70,True,"","","",1,"0;1","0"
96,71,False,"Na Sodium",12.90,"72;73",3,"0;2;1;1","1;1;0;1"
96,72,True,"","","",1,"1;1","0"
96,73,True,"","","",2,"0;2","1;1;0;1"
96,74,True,"","","",3,"0;3","0"
96,75,False,"Ca Calcium",8.99,"76;77",2,"1;1;3;1","0"
96,76,True,"","","",1,"3;1","0"
96,77,True,"","","",1,"1;1","0"
96,78,True,"","","",2,"0;2","2;1;0;1;5;0;1"
97,0,False,"Mg Magnesium",3.35,"1;26",175,"0;67;1;58;5;9;4;8;2;4;3;29","39;1;0;8;5;2;3;1;2;1;0;1;4;5;2;3;1;2;2;5;1;5;0;2;2;1;4;0;1;2;3;2;0;7"
97,1,False,"Na Sodium",13.77,"2;15",64,"4;8;0;22;2;4;3;29;1;1","19;4;0;1;0;3;1;2;2;2;3;2;0;7;1;0;3;3;1;2;1;5;2;1"
97,2,False,"K Potassium",1.22,"3;14",24,"3;3;0;17;1;1;2;3","17;2;3;2;0;7;1;0;3;3;1;2;1;0;2;2;5;2;1"
97,3,False,"Fe Iron",0.05,"4;13",22,"0;17;3;1;1;1;2;3","15;1;0;3;3;1;2;1;2;0;7;0;2;2;5;2;1"
97,4,False,"Si Silicon",72.89,"5;12",13,"0;8;3;1;1;1;2;3","10;2;0;5;1;3;1;2;1;0;2;2;5;2;1"
97,5,False,"Na Sodium",13.41,"6;7",6,"3;1;0;1;1;1;2;3","6;1;3;1;2;1;2;0;1;0;2;2;5;2;1"
97,6,True,"","","",3,"2;3","4;1;2;1;0;2;2;5;2;1"
97,7,False,"Na Sodium",13.43,"8;9",3,"3;1;0;1;1;1","2;1;3;1;2;0;1"
97,8,True,"","","",1,"1;1","0"
97,9,False,"K Potassium",0.47,"10;11",2,"3;1;0;1","2;1;3;1;2;0;1"
97,10,True,"","","",1,"0;1","1;2;0;1"
97,11,True,"","","",1,"3;1","1;1;3;1"
97,12,True,"","","",7,"0;7","4;2;0;4"
97,13,True,"","","",9,"0;9","5;1;0;3;2;0;2"
97,14,True,"","","",2,"3;2","2;2;3;2"
97,15,False,"Ca Calcium",9.77,"16;23",40,"4;8;0;5;2;1;3;26","2;4;0;1;0;3;1"
97,16,False,"K Potassium",1.57,"17;22",32,"2;1;3;26;4;5","1;0;3;1"
97,17,False,"Al Aluminum",1.76,"18;21",31,"3;26;4;5","1;0;3;1"
97,18,False,"Refractive Index",1.52,"19;20",6,"3;1;4;5","0"
97,19,True,"","","",5,"4;5","0"
97,20,True,"","","",1,"3;1","0"
97,21,True,"","","",25,"3;25","1;0;3;1"
97,22,True,"","","",1,"2;1","0"
97,23,False,"Si Silicon",72.72,"24;25",8,"4;3;0;5","1;4;0;1"
97,24,True,"","","",5,"0;5","1;4;0;1"
97,25,True,"","","",3,"4;3","0"
97,26,False,"K Potassium",0.63,"27;68",111,"0;45;1;57;5;9","20;1;0;5;5;2;0;1;4;5;2;5;1;5;0;2"
97,27,False,"Si Silicon",72.84,"28;59",88,"0;27;1;52;5;9","17;1;0;4;5;2;0;1;2;5;2;5;1;5;0;2"
97,28,False,"Ca Calcium",8.22,"29;30",55,"0;19;5;8;1;28","12;1;0;3;5;2;5;0;2;1;3;0;5;2"
97,29,True,"","","",9,"0;9","1;1;0;1"
97,30,False,"Mg Magnesium",3.87,"31;58",46,"0;10;5;8;1;28","11;1;0;2;5;2;5;0;2;1;3;0;5;2"
97,31,False,"K Potassium",0.59,"32;57",42,"5;8;1;28;0;6","9;0;5;2;1;5;2;0;1;5;1;3;0;1"
97,32,False,"Na Sodium",13.38,"33;48",40,"5;6;1;28;0;6","8;0;5;1;1;5;2;0;1;5;1;3;0;1"
97,33,False,"Na Sodium",13.32,"34;47",18,"0;6;1;12","3;5;0;1;1;1;1;0;1"
97,34,False,"Na Sodium",12.98,"35;40",17,"1;12;0;5","2;1;0;1;5;1;1"
97,35,False,"Refractive Index",1.52,"36;37",4,"0;2;1;2","0"
97,36,True,"","","",1,"0;1","0"
97,37,False,"Al Aluminum",1.52,"38;39",3,"0;1;1;2","0"
97,38,True,"","","",2,"1;2","0"
97,39,True,"","","",1,"0;1","0"
97,40,False,"K Potassium",0.58,"41;46",13,"1;10;0;3","2;1;0;1;5;1;1"
97,41,False,"Refractive Index",1.52,"42;43",11,"0;3;1;8","2;1;0;1;5;1;1"
97,42,True,"","","",3,"1;3","1;5;1;1"
97,43,False,"K Potassium",0.37,"44;45",8,"0;3;1;5","1;1;0;1"
97,44,True,"","","",5,"1;5","0"
97,45,True,"","","",3,"0;3","1;1;0;1"
97,46,True,"","","",2,"1;2","0"
97,47,True,"","","",1,"0;1","1;5;0;1"
97,48,False,"Fe Iron",0.24,"49;56",22,"5;6;1;16","5;0;5;1;1;5;2;5;1;2"
97,49,False,"Al Aluminum",1.00,"50;51",21,"1;16;5;5","4;1;5;2;5;1;2"
97,50,True,"","","",10,"1;10","2;5;1;2"
97,51,False,"Na Sodium",13.67,"52;55",11,"1;6;5;5","2;1;5;2"
97,52,False,"Si Silicon",72.78,"53;54",6,"1;1;5;5","2;1;5;2"
97,53,True,"","","",5,"5;5","2;1;5;2"
97,54,True,"","","",1,"1;1","0"
97,55,True,"","","",5,"1;5","0"
97,56,True,"","","",1,"5;1","1;0;5;1"
97,57,True,"","","",2,"5;2","1;0;5;1"
97,58,True,"","","",4,"0;4","2;1;0;1;5;0;1"
97,59,False,"K Potassium",0.47,"60;63",33,"0;8;1;24;5;1","5;1;0;1;0;1;2;5;1;2"
97,60,False,"Si Silicon",73.02,"61;62",4,"0;3;1;1","2;0;1;1;5;1;1"
97,61,True,"","","",1,"1;1","2;0;1;1;5;1;1"
97,62,True,"","","",3,"0;3","0"
97,63,False,"Al Aluminum",1.40,"64;67",29,"0;5;1;23;5;1","3;1;0;1;0;1;1;5;1;1"
97,64,False,"Mg Magnesium",3.41,"65;66",24,"1;23;5;1","2;0;1;1;5;1;1"
97,65,True,"","","",1,"5;1","0"
97,66,True,"","","",23,"1;23","2;0;1;1;5;1;1"
97,67,True,"","","",5,"0;5","1;1;0;1"
97,68,False,"Mg Magnesium",3.49,"69;70",23,"0;18;1;5","3;1;0;1;0;1;2"
97,69,True,"","","",3,"1;3","2;0;1;2"
97,70,False,"Si Silicon",72.97,"71;72",20,"0;18;1;2","1;1;0;1"
97,71,True,"","","",12,"0;12","0"
97,72,False,"K Potassium",0.64,"73;74",8,"0;6;1;2","1;1;0;1"
97,73,True,"","","",2,"1;2","0"
97,74,True,"","","",6,"0;6","1;1;0;1"
98,0,False,"Ca Calcium",8.29,"1;12",165,"4;4;0;69;2;7;3;23;1;50;5;12","49;1;0;8;5;11;4;1;2;0;5;3;1;4;0;1;5;2;1;2;5;1;4;0;1;0;5;1;1;5;3;1;3;4;1;1;1;5;2;0;2"
98,1,False,"K Potassium",1.06,"2;9",48,"2;2;3;3;0;36;1;7","11;0;3;1;1;2;2;3;1;1;0;4;3;0;1;4;1;2"
98,2,False,"Al Aluminum",1.25,"3;4",43,"0;36;1;7","9;1;0;4;3;0;1;0;1;2;4;1;2"
98,3,True,"","","",5,"1;5","2;0;1;1;4;1;1"
98,4,False,"Ca Calcium",7.85,"5;8",38,"0;36;1;2","7;1;0;4;3;0;1;0;1;1;4;1;1"
98,5,False,"K Potassium",0.58,"6;7",3,"0;1;1;2","2;0;1;1;4;1;1"
98,6,True,"","","",2,"1;2","2;0;1;1;4;1;1"
98,7,True,"","","",1,"0;1","0"
98,8,True,"","","",35,"0;35","5;1;0;4;3;0;1"
98,9,False,"K Potassium",3.99,"10;11",5,"2;2;3;3","2;0;3;1;2;3;1"
98,10,True,"","","",3,"3;3","2;0;3;1;2;3;1"
98,11,True,"","","",2,"2;2","0"
98,12,False,"Ca Calcium",10.08,"13;58",117,"4;4;0;33;2;5;3;20;1;43;5;12","38;1;0;4;5;11;4;1;2;0;5;4;0;1;5;2;5;1;4;0;1;0;5;1;1;3;3;4;1;1;1;5;2;0;1"
98,13,False,"Refractive Index",1.52,"14;27",99,"3;20;1;43;0;20;2;1;5;12;4;3","31;1;0;3;5;11;4;1;5;1;4;0;1;0;5;1;1;3;3;4;1;1;1;5;2;0;1;4;5;2"
98,14,False,"Al Aluminum",1.81,"15;26",31,"3;18;0;4;5;6;1;3","5;5;0;1;1;1;3;0;1;1;5;1;0;1;1"
98,15,False,"Si Silicon",72.69,"16;17",14,"0;4;5;6;1;3;3;1","5;5;0;1;1;1;3;0;1;1;5;1;0;1;1"
98,16,True,"","","",4,"5;4","0"
98,17,False,"Al Aluminum",1.24,"18;21",10,"0;4;5;2;1;3;3;1","5;5;0;1;1;1;3;0;1;1;5;1;0;1;1"
98,18,False,"Na Sodium",12.47,"19;20",4,"1;3;3;1","2;0;1;1;5;1;1"
98,19,True,"","","",1,"3;1","0"
98,20,True,"","","",3,"1;3","2;0;1;1;5;1;1"
98,21,False,"Mg Magnesium",3.56,"22;25",6,"0;4;5;2","3;5;0;1;3;0;1;1;5;1"
98,22,False,"Al Aluminum",1.40,"23;24",5,"0;3;5;2","2;3;0;1;1;5;1"
98,23,True,"","","",2,"5;2","1;1;5;1"
98,24,True,"","","",3,"0;3","1;3;0;1"
98,25,True,"","","",1,"0;1","1;5;0;1"
98,26,True,"","","",17,"3;17","0"
98,27,False,"Refractive Index",1.52,"28;55",68,"3;2;1;40;0;16;2;1;5;6;4;3","26;1;0;3;5;10;4;1;5;1;3;0;5;1;1;2;3;4;1;1;1;5;2;4;5;2"
98,28,False,"Fe Iron",0.08,"29;44",64,"0;16;1;38;2;1;5;6;4;3","26;1;0;3;5;10;4;1;5;1;3;0;5;1;1;2;3;4;1;1;1;5;2;4;5;2"
98,29,False,"Refractive Index",1.52,"30;33",44,"4;3;5;4;1;33;0;4","15;1;4;1;5;3;0;1;3;4;1;1;1;5;2;4;5;2;0;1;2;5;1;2"
98,30,False,"Na Sodium",13.54,"31;32",23,"5;2;1;21","7;4;5;1;3;5;2;0;1;2;5;1;2"
98,31,True,"","","",21,"1;21","4;0;1;2;5;1;2"
98,32,True,"","","",2,"5;2","3;4;5;1;3;5;2"
98,33,False,"Na Sodium",13.47,"34;35",21,"4;3;5;2;1;12;0;4","8;1;4;1;5;3;0;1;3;4;1;1;1;4;5;1"
98,34,True,"","","",4,"0;4","1;1;0;1"
98,35,False,"Si Silicon",72.38,"36;43",17,"4;3;5;2;1;12","7;1;4;1;5;3;3;4;1;1;1;4;5;1"
98,36,False,"Mg Magnesium",3.87,"37;42",14,"5;2;1;12","5;1;5;3;4;5;1;3;1;1"
98,37,False,"Ca Calcium",9.32,"38;39",13,"5;1;1;12","4;1;5;2;4;5;1;3;1;1"
98,38,True,"","","",8,"1;8","0"
98,39,False,"Si Silicon",71.78,"40;41",5,"5;1;1;4","4;1;5;2;4;5;1;3;1;1"
98,40,True,"","","",4,"1;4","1;3;1;1"
98,41,True,"","","",1,"5;1","3;1;5;2;4;5;1"
98,42,True,"","","",1,"5;1","1;1;5;1"
98,43,True,"","","",3,"4;3","2;1;4;1;3;4;1"
98,44,False,"Mg Magnesium",3.55,"45;50",20,"0;12;1;5;2;1;5;2","11;1;0;2;5;7;5;1;1;0;5;1"
98,45,False,"Ca Calcium",9.16,"46;47",6,"0;3;2;1;5;2","8;1;5;7;0;5;1"
98,46,True,"","","",2,"5;2","8;1;5;7;0;5;1"
98,47,False,"Mg Magnesium",1.85,"48;49",4,"0;3;2;1","0"
98,48,True,"","","",1,"2;1","0"
98,49,True,"","","",3,"0;3","0"
98,50,False,"K Potassium",0.55,"51;54",14,"0;9;1;5","3;1;0;2;5;1;1"
98,51,False,"Mg Magnesium",3.86,"52;53",6,"0;1;1;5","1;5;1;1"
98,52,True,"","","",5,"1;5","1;5;1;1"
98,53,True,"","","",1,"0;1","0"
98,54,True,"","","",8,"0;8","2;1;0;2"
98,55,False,"Al Aluminum",0.97,"56;57",4,"3;2;1;2","0"
98,56,True,"","","",2,"1;2","0"
98,57,True,"","","",2,"3;2","0"
98,58,False,"Na Sodium",14.50,"59;66",18,"4;1;0;13;2;4","7;1;0;1;2;0;5;4;0;1"
98,59,False,"Refractive Index",1.52,"60;65",17,"0;13;2;4","7;1;0;1;2;0;5;4;0;1"
98,60,False,"Mg Magnesium",1.53,"61;64",6,"2;4;0;2","5;2;0;4;4;0;1"
98,61,False,"Ca Calcium",10.37,"62;63",3,"0;2;2;1","5;2;0;4;4;0;1"
98,62,True,"","","",1,"2;1","0"
98,63,True,"","","",2,"0;2","5;2;0;4;4;0;1"
98,64,True,"","","",3,"2;3","0"
98,65,True,"","","",11,"0;11","2;1;0;1;2;0;1"
98,66,True,"","","",1,"4;1","0"
99,0,False,"Mg Magnesium",2.61,"1;16",172,"0;63;1;57;5;11;2;10;3;25;4;6","42;0;1;6;5;3;2;2;3;1;4;1;1;0;4;5;9;5;1;3;0;3;3;1;1;0;1;5;1;4;1;2;5;1;0;1;3;1;4;0;3"
99,1,False,"Ca Calcium",9.93,"2;9",50,"2;10;0;9;3;25;4;6","10;0;2;2;3;1;4;1;2;0;1;3;1;4;0;3;3;4;1"
99,2,False,"Ba Barium",0.26,"3;8",33,"3;25;2;2;4;6","4;0;3;1;4;1;2;3;1;3;4;1"
99,3,False,"Al Aluminum",1.86,"4;5",9,"3;1;2;2;4;6","3;2;3;1;0;4;1;3;4;1"
99,4,True,"","","",6,"4;6","2;0;4;1;3;4;1"
99,5,False,"Mg Magnesium",1.10,"6;7",3,"3;1;2;2","1;2;3;1"
99,6,True,"","","",2,"2;2","0"
99,7,True,"","","",1,"3;1","1;2;3;1"
99,8,True,"","","",24,"3;24","1;0;3;1"
99,9,False,"Mg Magnesium",1.43,"10;15",17,"2;8;0;9","6;0;2;2;2;0;1;4;0;3"
99,10,False,"K Potassium",0.23,"11;12",14,"0;9;2;5","6;0;2;2;2;0;1;4;0;3"
99,11,True,"","","",7,"0;7","4;2;0;1;4;0;3"
99,12,False,"Mg Magnesium",0.50,"13;14",7,"0;2;2;5","2;0;2;2"
99,13,True,"","","",5,"2;5","2;0;2;2"
99,14,True,"","","",2,"0;2","0"
99,15,True,"","","",3,"2;3","0"
99,16,False,"Ca Calcium",8.41,"17;40",122,"0;54;1;57;5;11","32;0;1;6;5;3;1;0;4;5;9;5;1;3;0;3;3;1;1;0;1;5;1;2;5;1"
99,17,False,"Mg Magnesium",3.54,"18;25",57,"0;42;1;13;5;2","9;0;1;1;5;1;1;0;3;5;0;1;3;0;1;5;1;2;5;1"
99,18,False,"Mg Magnesium",3.48,"19;24",25,"0;20;1;3;5;2","6;1;0;1;5;0;1;3;0;1;5;1;0;5;1;2;5;1"
99,19,False,"Si Silicon",72.71,"20;21",11,"1;3;0;6;5;2","4;3;0;1;5;1;0;5;1;2;5;1"
99,20,True,"","","",2,"5;2","3;0;5;1;2;5;1;3;5;1"
99,21,False,"Fe Iron",0.21,"22;23",9,"1;3;0;6","1;3;0;1"
99,22,True,"","","",6,"0;6","1;3;0;1"
99,23,True,"","","",3,"1;3","0"
99,24,True,"","","",14,"0;14","2;1;0;1;5;0;1"
99,25,False,"Al Aluminum",1.39,"26;33",32,"0;22;1;10","3;0;1;1;1;0;2"
99,26,False,"Na Sodium",13.07,"27;28",15,"0;7;1;8","3;0;1;1;1;0;2"
99,27,True,"","","",1,"0;1","2;1;0;2"
99,28,False,"Ca Calcium",8.31,"29;32",14,"0;6;1;8","1;0;1;1"
99,29,False,"Mg Magnesium",3.78,"30;31",12,"0;4;1;8","1;0;1;1"
99,30,True,"","","",8,"1;8","1;0;1;1"
99,31,True,"","","",4,"0;4","0"
99,32,True,"","","",2,"0;2","0"
99,33,False,"Fe Iron",0.20,"34;37",17,"0;15;1;2","0"
99,34,False,"Mg Magnesium",3.55,"35;36",15,"0;14;1;1","0"
99,35,True,"","","",1,"1;1","0"
99,36,True,"","","",14,"0;14","0"
99,37,False,"Na Sodium",13.05,"38;39",2,"0;1;1;1","0"
99,38,True,"","","",1,"1;1","0"
99,39,True,"","","",1,"0;1","0"
99,40,False,"K Potassium",0.53,"41;50",65,"0;12;1;44;5;9","23;0;1;5;5;2;1;0;1;5;9;5;1;3;0;2;3;1;1"
99,41,False,"Ca Calcium",8.95,"42;43",23,"5;8;0;1;1;14","12;1;5;9;0;5;2;1;1"
99,42,True,"","","",5,"5;5","7;1;5;6;0;5;1"
99,43,False,"Na Sodium",13.76,"44;45",18,"5;3;0;1;1;14","5;1;5;3;0;5;1;1;1"
99,44,True,"","","",11,"1;11","1;0;1;1"
99,45,False,"Al Aluminum",0.52,"46;47",7,"5;3;0;1;1;3","4;1;5;3;0;5;1"
99,46,True,"","","",3,"1;3","0"
99,47,False,"Si Silicon",71.03,"48;49",4,"5;3;0;1","4;1;5;3;0;5;1"
99,48,True,"","","",1,"0;1","0"
99,49,True,"","","",3,"5;3","4;1;5;3;0;5;1"
99,50,False,"Mg Magnesium",3.60,"51;60",42,"0;11;1;30;5;1","11;0;1;4;1;0;1;5;1;3;0;2;3;1;1"
99,51,False,"Refractive Index",1.52,"52;57",32,"0;4;1;27;5;1","9;1;0;1;0;1;2;5;1;3;0;2;3;1;1"
99,52,False,"Refractive Index",1.52,"53;56",5,"0;3;5;1;1;1","2;5;0;2"
99,53,False,"Refractive Index",1.52,"54;55",2,"5;1;1;1","0"
99,54,True,"","","",1,"1;1","0"
99,55,True,"","","",1,"5;1","0"
99,56,True,"","","",3,"0;3","2;5;0;2"
99,57,False,"Ba Barium",0.07,"58;59",27,"0;1;1;26","7;1;0;1;0;1;2;5;1;3;3;1;1"
99,58,True,"","","",26,"1;26","6;0;1;2;5;1;3;3;1;1"
99,59,True,"","","",1,"0;1","1;1;0;1"
99,60,False,"Refractive Index",1.52,"61;62",10,"0;7;1;3","2;0;1;2"
99,61,True,"","","",3,"1;3","2;0;1;2"
99,62,True,"","","",7,"0;7","0"

==> anc/code/RandomForestVis/backend/static/Depth_data/RF_penguins_max_depth4.csv <==
tree_id,node_id,is_leave,split_feature,threshold,children,correctPredictions,correctPredictionsClassesCounts,wrongPredictions
0,0,False,"flipper_length_mm",206.50,"1;8",283,"2;121;1;19;0;143","61;0;1;9;2;1;1;0;2;1;0;49"
0,1,False,"island",0.50,"2;3",157,"0;143;1;14","58;0;1;7;1;0;49;2;0;2"
0,2,True,"","","",44,"0;44","2;2;0;2"
0,3,False,"island",1.50,"4;7",113,"0;99;1;14","56;0;1;7;1;0;49"
0,4,False,"bill_depth_mm",19.35,"5;6",62,"1;14;0;48","56;0;1;7;1;0;49"
0,5,True,"","","",48,"0;48","49;1;0;49"
0,6,True,"","","",14,"1;14","7;0;1;7"
0,7,True,"","","",51,"0;51","0"
0,8,False,"body_mass_g",4075.00,"9;10",126,"2;121;1;5","3;0;1;2;2;1;1"
0,9,True,"","","",2,"1;2","2;0;1;1;2;1;1"
0,10,False,"bill_length_mm",51.65,"11;14",124,"2;121;1;3","1;0;1;1"
0,11,False,"island",0.50,"12;13",115,"1;2;2;113","1;0;1;1"
0,12,True,"","","",113,"2;113","0"
0,13,True,"","","",2,"1;2","1;0;1;1"
0,14,False,"bill_length_mm",52.05,"15;16",9,"2;8;1;1","0"
0,15,True,"","","",1,"1;1","0"
0,16,True,"","","",8,"2;8","0"
1,0,False,"bill_depth_mm",15.95,"1;4",288,"2;123;0;97;1;68","56;0;1;55;2;0;1"
1,1,False,"body_mass_g",3625.00,"2;3",103,"2;101;0;2","0"
1,2,True,"","","",2,"0;2","0"
1,3,True,"","","",101,"2;101","0"
1,4,False,"body_mass_g",5025.00,"5;10",185,"2;22;0;95;1;68","56;0;1;55;2;0;1"
1,5,False,"island",0.50,"6;7",163,"0;95;1;68","56;0;1;55;2;0;1"
1,6,True,"","","",44,"0;44","1;2;0;1"
1,7,False,"island",1.50,"8;9",119,"0;51;1;68","55;0;1;55"
1,8,True,"","","",68,"1;68","55;0;1;55"
1,9,True,"","","",51,"0;51","0"
1,10,True,"","","",22,"2;22","0"
2,0,False,"flipper_length_mm",207.00,"1;14",321,"1;52;0;148;2;121","23;0;1;4;1;0;16;2;0;2;1;1"
2,1,False,"body_mass_g",3312.50,"2;7",195,"0;147;1;48","22;1;0;16;2;0;2;1;1;0;1;3"
2,2,False,"flipper_length_mm",186.50,"3;4",32,"0;32","8;1;0;8"
2,3,True,"","","",16,"0;16","1;1;0;1"
2,4,False,"bill_depth_mm",16.85,"5;6",16,"0;16","7;1;0;7"
2,5,True,"","","",3,"0;3","4;1;0;4"
2,6,True,"","","",13,"0;13","3;1;0;3"
2,7,False,"bill_length_mm",43.30,"8;11",163,"0;115;1;48","14;1;0;8;2;0;2;1;1;0;1;3"
2,8,False,"sex",0.50,"9;10",113,"0;113","3;1;0;3"
2,9,True,"","","",43,"0;43","3;1;0;3"
2,10,True,"","","",70,"0;70","0"
2,11,False,"body_mass_g",4275.00,"12;13",50,"0;2;1;48","11;1;0;5;2;0;2;1;1;0;1;3"
2,12,True,"","","",48,"1;48","4;0;1;3;2;1;1"
2,13,True,"","","",2,"0;2","7;1;0;5;2;0;2"
2,14,False,"island",0.50,"15;16",126,"1;4;0;1;2;121","1;0;1;1"
2,15,True,"","","",121,"2;121","0"
2,16,False,"flipper_length_mm",209.00,"17;18",5,"1;4;0;1","1;0;1;1"
2,17,True,"","","",1,"0;1","0"
2,18,True,"","","",4,"1;4","1;0;1;1"
3,0,False,"bill_depth_mm",16.15,"1;4",333,"2;123;1;63;0;147","11;0;1;5;1;0;5;2;0;1"
3,1,False,"flipper_length_mm",198.00,"2;3",113,"2;108;0;5","0"
3,2,True,"","","",5,"0;5","0"
3,3,True,"","","",108,"2;108","0"
3,4,False,"body_mass_g",4975.00,"5;10",220,"2;15;1;63;0;142","11;0;1;5;1;0;5;2;0;1"
3,5,False,"island",0.50,"6;7",205,"1;63;0;142","11;0;1;5;1;0;5;2;0;1"
3,6,True,"","","",43,"0;43","1;2;0;1"
3,7,False,"bill_length_mm",43.35,"8;9",162,"1;63;0;99","10;0;1;5;1;0;5"
3,8,True,"","","",99,"0;99","5;1;0;5"
3,9,True,"","","",63,"1;63","5;0;1;5"
3,10,True,"","","",15,"2;15","0"
4,0,False,"island",0.50,"1;8",332,"0;142;1;66;2;124","12;1;0;2;0;1;7;2;3"
4,1,False,"flipper_length_mm",196.00,"2;3",165,"2;124;0;41","3;0;2;3"
4,2,True,"","","",38,"0;38","0"
4,3,False,"flipper_length_mm",203.00,"4;7",127,"2;124;0;3","3;0;2;3"
4,4,False,"bill_length_mm",41.52,"5;6",5,"2;2;0;3","3;0;2;3"
4,5,True,"","","",3,"0;3","0"
4,6,True,"","","",2,"2;2","3;0;2;3"
4,7,True,"","","",122,"2;122","0"
4,8,False,"bill_length_mm",42.85,"9;14",167,"0;101;1;66","9;1;0;2;0;1;7"
4,9,False,"flipper_length_mm",187.50,"10;13",103,"0;100;1;3","1;1;0;1"
4,10,False,"bill_length_mm",42.35,"11;12",38,"1;3;0;35","1;1;0;1"
4,11,True,"","","",35,"0;35","1;1;0;1"
4,12,True,"","","",3,"1;3","0"
4,13,True,"","","",65,"0;65","0"
4,14,False,"bill_depth_mm",20.75,"15;16",64,"0;1;1;63","8;1;0;1;0;1;7"
4,15,True,"","","",63,"1;63","7;0;1;7"
4,16,True,"","","",1,"0;1","1;1;0;1"
5,0,False,"bill_length_mm",43.35,"1;8",339,"1;66;0;149;2;124","5;0;1;2;2;1;1;0;2"
5,1,False,"bill_depth_mm",15.25,"2;3",159,"0;146;1;3;2;10","2;1;0;2"
5,2,True,"","","",10,"2;10","0"
5,3,False,"bill_length_mm",42.40,"4;5",149,"0;146;1;3","2;1;0;2"
5,4,True,"","","",139,"0;139","1;1;0;1"
5,5,False,"body_mass_g",3425.00,"6;7",10,"0;7;1;3","1;1;0;1"
5,6,True,"","","",3,"1;3","0"
5,7,True,"","","",7,"0;7","1;1;0;1"
5,8,False,"island",0.50,"9;10",180,"1;63;0;3;2;114","3;0;1;2;2;1"
5,9,True,"","","",114,"2;114","1;0;2;1"
5,10,False,"bill_length_mm",44.75,"11;14",66,"1;63;0;3","2;0;1;2"
5,11,False,"bill_length_mm",43.80,"12;13",4,"0;3;1;1","0"
5,12,True,"","","",1,"1;1","0"
5,13,True,"","","",3,"0;3","0"
5,14,True,"","","",62,"1;62","2;0;1;2"
6,0,False,"bill_depth_mm",16.30,"1;2",328,"2;123;1;62;0;143","16;0;1;3;2;6;2;0;1;1;0;6"
6,1,True,"","","",114,"2;114","6;0;2;6"
6,2,False,"body_mass_g",4975.00,"3;10",214,"2;9;1;62;0;143","10;0;1;3;2;0;1;1;0;6"
6,3,False,"bill_length_mm",44.75,"4;7",205,"1;62;0;143","10;0;1;3;2;0;1;1;0;6"
6,4,False,"sex",0.50,"5;6",143,"0;143","7;2;0;1;1;0;6"
6,5,True,"","","",67,"0;67","6;1;0;6"
6,6,True,"","","",76,"0;76","1;2;0;1"
6,7,False,"bill_length_mm",45.80,"8;9",62,"1;62","3;0;1;3"
6,8,True,"","","",7,"1;7","2;0;1;2"
6,9,True,"","","",55,"1;55","1;0;1;1"
6,10,True,"","","",9,"2;9","0"
7,0,False,"island",0.50,"1;10",323,"0;139;1;60;2;124","21;1;0;8;0;1;13"
7,1,False,"bill_depth_mm",17.15,"2;5",168,"0;44;2;124","0"
7,2,False,"bill_length_mm",39.65,"3;4",129,"2;121;0;8","0"
7,3,True,"","","",8,"0;8","0"
7,4,True,"","","",121,"2;121","0"
7,5,False,"bill_length_mm",43.58,"6;7",39,"0;36;2;3","0"
7,6,True,"","","",35,"0;35","0"
7,7,False,"bill_depth_mm",18.80,"8;9",4,"0;1;2;3","0"
7,8,True,"","","",3,"2;3","0"
7,9,True,"","","",1,"0;1","0"
7,10,False,"island",1.50,"11;18",155,"0;95;1;60","21;1;0;8;0;1;13"
7,11,False,"flipper_length_mm",193.50,"12;15",103,"0;43;1;60","21;1;0;8;0;1;13"
7,12,False,"bill_length_mm",42.75,"13;14",63,"1;21;0;42","5;0;1;1;1;0;4"
7,13,True,"","","",42,"0;42","4;1;0;4"
7,14,True,"","","",21,"1;21","1;0;1;1"
7,15,False,"flipper_length_mm",207.50,"16;17",40,"0;1;1;39","16;1;0;4;0;1;12"
7,16,True,"","","",39,"1;39","12;0;1;12"
7,17,True,"","","",1,"0;1","4;1;0;4"
7,18,True,"","","",52,"0;52","0"
8,0,False,"bill_depth_mm",16.45,"1;4",326,"2;122;0;138;1;66","18;1;2;2;2;0;1;1;1;0;1;14"
8,1,False,"flipper_length_mm",197.50,"2;3",121,"2;115;0;6","1;1;2;1"
8,2,True,"","","",6,"0;6","0"
8,3,True,"","","",115,"2;115","1;1;2;1"
8,4,False,"bill_length_mm",42.40,"5;10",205,"2;7;0;132;1;66","17;1;2;1;2;0;1;1;1;0;1;14"
8,5,False,"sex",0.50,"6;9",130,"0;129;1;1","4;0;1;4"
8,6,False,"bill_depth_mm",16.70,"7;8",64,"0;63;1;1","4;0;1;4"
8,7,True,"","","",1,"1;1","4;0;1;4"
8,8,True,"","","",63,"0;63","0"
8,9,True,"","","",66,"0;66","0"
8,10,False,"body_mass_g",4575.00,"11;14",75,"2;7;0;3;1;65","13;1;2;1;2;0;1;1;1;0;1;10"
8,11,False,"bill_length_mm",44.75,"12;13",65,"1;65","11;0;1;10;2;1;1"
8,12,True,"","","",5,"1;5","9;0;1;8;2;1;1"
8,13,True,"","","",60,"1;60","2;0;1;2"
8,14,False,"bill_length_mm",48.85,"15;16",10,"2;7;0;3","2;1;2;1;2;0;1"
8,15,True,"","","",3,"0;3","1;2;0;1"
8,16,True,"","","",7,"2;7","1;1;2;1"
9,0,False,"flipper_length_mm",206.50,"1;14",299,"1;53;2;121;0;125","45;0;1;27;2;1;1;0;2;1;0;15"
9,1,False,"flipper_length_mm",192.50,"2;9",173,"0;125;1;48","42;1;0;15;2;0;2;0;1;25"
9,2,False,"bill_length_mm",42.40,"3;6",116,"0;99;1;17","3;1;0;3"
9,3,False,"sex",0.50,"4;5",97,"0;97","1;1;0;1"
9,4,True,"","","",59,"0;59","1;1;0;1"
9,5,True,"","","",38,"0;38","0"
9,6,False,"sex",0.50,"7;8",19,"0;2;1;17","2;1;0;2"
9,7,True,"","","",17,"1;17","0"
9,8,True,"","","",2,"0;2","2;1;0;2"
9,9,False,"bill_depth_mm",20.50,"10;13",57,"0;26;1;31","39;1;0;12;2;0;2;0;1;25"
9,10,False,"body_mass_g",3975.00,"11;12",52,"0;21;1;31","38;1;0;11;2;0;2;0;1;25"
9,11,True,"","","",31,"1;31","25;0;1;25"
9,12,True,"","","",21,"0;21","13;1;0;11;2;0;2"
9,13,True,"","","",5,"0;5","1;1;0;1"
9,14,False,"body_mass_g",4050.00,"15;16",126,"1;5;2;121","3;0;1;2;2;1;1"
9,15,True,"","","",2,"1;2","2;0;1;1;2;1;1"
9,16,False,"bill_depth_mm",18.45,"17;18",124,"1;3;2;121","1;0;1;1"
9,17,True,"","","",121,"2;121","0"
9,18,True,"","","",3,"1;3","1;0;1;1"
10,0,False,"body_mass_g",4562.50,"1;14",324,"1;57;2;124;0;143","20;0;2;6;1;3;1;0;11"
10,1,False,"flipper_length_mm",196.50,"2;9",213,"1;56;0;138;2;19","18;0;1;3;2;4;1;0;11"
10,2,False,"bill_length_mm",42.35,"3;6",150,"0;124;1;26","11;1;0;11"
10,3,False,"flipper_length_mm",187.50,"4;5",119,"0;119","1;1;0;1"
10,4,True,"","","",53,"0;53","1;1;0;1"
10,5,True,"","","",66,"0;66","0"
10,6,False,"sex",0.50,"7;8",31,"0;5;1;26","10;1;0;10"
10,7,True,"","","",26,"1;26","0"
10,8,True,"","","",5,"0;5","10;1;0;10"
10,9,False,"island",0.50,"10;11",63,"1;30;0;14;2;19","7;0;1;3;2;4"
10,10,True,"","","",19,"2;19","4;0;2;4"
10,11,False,"bill_length_mm",43.30,"12;13",44,"1;30;0;14","3;0;1;3"
10,12,True,"","","",14,"0;14","0"
10,13,True,"","","",30,"1;30","3;0;1;3"
10,14,False,"body_mass_g",4712.50,"15;18",111,"1;1;2;105;0;5","2;0;2;2"
10,15,False,"bill_depth_mm",16.40,"16;17",20,"0;5;2;15","0"
10,16,True,"","","",15,"2;15","0"
10,17,True,"","","",5,"0;5","0"
10,18,False,"island",0.50,"19;20",91,"1;1;2;90","2;0;2;2"
10,19,True,"","","",90,"2;90","2;0;2;2"
10,20,True,"","","",1,"1;1","0"
11,0,False,"bill_length_mm",42.40,"1;8",320,"2;120;0;140;1;60","24;0;2;8;1;4;1;2;1;0;7;2;0;1;1;3"
11,1,False,"body_mass_g",4575.00,"2;7",135,"2;3;0;132","8;0;2;7;1;0;1"
11,2,False,"bill_length_mm",41.90,"3;4",133,"0;132;2;1","4;0;2;3;1;0;1"
11,3,True,"","","",129,"0;129","1;1;0;1"
11,4,False,"bill_length_mm",42.15,"5;6",4,"0;3;2;1","3;0;2;3"
11,5,True,"","","",1,"2;1","3;0;2;3"
11,6,True,"","","",3,"0;3","0"
11,7,True,"","","",2,"2;2","4;0;2;4"
11,8,False,"body_mass_g",4175.00,"9;14",185,"2;117;0;8;1;60","16;0;2;1;1;4;1;2;1;0;6;2;0;1;1;3"
11,9,False,"bill_length_mm",44.93,"10;13",62,"1;60;0;2","7;0;1;4;2;1;3"
11,10,False,"bill_depth_mm",18.30,"11;12",7,"0;2;1;5","6;0;1;3;2;1;3"
11,11,True,"","","",5,"1;5","6;0;1;3;2;1;3"
11,12,True,"","","",2,"0;2","0"
11,13,True,"","","",55,"1;55","1;0;1;1"
11,14,False,"body_mass_g",4712.50,"15;18",123,"2;117;0;6","9;0;2;1;1;2;1;0;6;2;0;1"
11,15,False,"sex",0.50,"16;17",33,"0;6;2;27","7;1;0;6;2;0;1"
11,16,True,"","","",27,"2;27","0"
11,17,True,"","","",6,"0;6","7;1;0;6;2;0;1"
11,18,True,"","","",90,"2;90","2;0;2;1;1;2;1"
12,0,False,"bill_depth_mm",16.05,"1;6",337,"1;66;0;148;2;123","7;0;1;4;1;0;2;2;1;1"
12,1,False,"island",0.50,"2;5",107,"0;3;2;104","0"
12,2,False,"flipper_length_mm",195.00,"3;4",105,"2;104;0;1","0"
12,3,True,"","","",1,"0;1","0"
12,4,True,"","","",104,"2;104","0"
12,5,True,"","","",2,"0;2","0"
12,6,False,"bill_depth_mm",17.40,"7;12",230,"1;66;0;145;2;19","7;0;1;4;1;0;2;2;1;1"
12,7,False,"bill_length_mm",41.60,"8;9",68,"2;19;1;15;0;34","3;0;1;1;2;1;1;1;0;1"
12,8,True,"","","",34,"0;34","1;1;0;1"
12,9,False,"flipper_length_mm",206.00,"10;11",34,"2;19;1;15","2;0;1;1;2;1;1"
12,10,True,"","","",15,"1;15","2;0;1;1;2;1;1"
12,11,True,"","","",19,"2;19","0"
12,12,False,"bill_length_mm",44.75,"13;14",162,"1;51;0;111","4;0;1;3;1;0;1"
12,13,True,"","","",111,"0;111","1;1;0;1"
12,14,True,"","","",51,"1;51","3;0;1;3"
13,0,False,"bill_length_mm",42.40,"1;8",320,"2;121;0;136;1;63","24;1;2;1;0;4;0;2;5;1;11;2;1;2;0;1"
13,1,False,"body_mass_g",4562.50,"2;7",137,"2;2;0;135","6;0;2;4;2;0;1;1;0;1"
13,2,False,"flipper_length_mm",187.50,"3;6",135,"0;135","2;2;0;1;1;0;1"
13,3,False,"bill_length_mm",40.75,"4;5",53,"0;53","1;1;0;1"
13,4,True,"","","",49,"0;49","0"
13,5,True,"","","",4,"0;4","1;1;0;1"
13,6,True,"","","",82,"0;82","1;2;0;1"
13,7,True,"","","",2,"2;2","4;0;2;4"
13,8,False,"flipper_length_mm",207.50,"9;14",183,"2;119;0;1;1;63","18;1;2;1;0;3;0;2;1;1;11;2;1;2"
13,9,False,"sex",1.50,"10;13",64,"2;1;1;63","14;0;2;1;1;11;2;1;2"
13,10,False,"body_mass_g",4062.50,"11;12",63,"1;63","13;0;1;11;2;1;2"
13,11,True,"","","",55,"1;55","1;0;1;1"
13,12,True,"","","",8,"1;8","12;0;1;10;2;1;2"
13,13,True,"","","",1,"2;1","1;0;2;1"
13,14,False,"flipper_length_mm",210.50,"15;18",119,"2;118;0;1","4;1;2;1;0;3"
13,15,False,"bill_depth_mm",16.85,"16;17",21,"0;1;2;20","3;1;0;3"
13,16,True,"","","",20,"2;20","0"
13,17,True,"","","",1,"0;1","3;1;0;3"
13,18,True,"","","",98,"2;98","1;1;2;1"
14,0,False,"bill_length_mm",43.25,"1;10",329,"2;124;1;65;0;140","15;0;1;11;2;1;1;0;3"
14,1,False,"flipper_length_mm",207.00,"2;9",149,"2;8;0;139;1;2","10;0;2;1;1;6;1;0;3"
14,2,False,"bill_depth_mm",16.80,"3;6",141,"0;139;1;2","9;1;0;3;0;1;6"
14,3,False,"body_mass_g",3125.00,"4;5",9,"1;2;0;7","7;0;1;6;1;0;1"
14,4,True,"","","",7,"0;7","1;1;0;1"
14,5,True,"","","",2,"1;2","6;0;1;6"
14,6,False,"body_mass_g",3375.00,"7;8",132,"0;132","2;1;0;2"
14,7,True,"","","",30,"0;30","1;1;0;1"
14,8,True,"","","",102,"0;102","1;1;0;1"
14,9,True,"","","",8,"2;8","1;0;2;1"
14,10,False,"flipper_length_mm",207.50,"11;18",180,"2;116;1;63;0;1","5;0;1;5"
14,11,False,"island",0.50,"12;15",63,"1;59;2;3;0;1","4;0;1;4"
14,12,False,"flipper_length_mm",194.00,"13;14",4,"2;3;0;1","0"
14,13,True,"","","",1,"0;1","0"
14,14,True,"","","",3,"2;3","0"
14,15,False,"bill_depth_mm",19.60,"16;17",59,"1;59","4;0;1;4"
14,16,True,"","","",49,"1;49","2;0;1;2"
14,17,True,"","","",10,"1;10","2;0;1;2"
14,18,False,"flipper_length_mm",212.50,"19;22",117,"2;113;1;4","1;0;1;1"
14,19,False,"bill_depth_mm",17.35,"20;21",29,"1;4;2;25","1;0;1;1"
14,20,True,"","","",25,"2;25","0"
14,21,True,"","","",4,"1;4","1;0;1;1"
14,22,True,"","","",88,"2;88","0"
15,0,False,"body_mass_g",4575.00,"1;14",334,"2;123;0;148;1;63","10;1;2;1;0;4;0;2;1;1;3;2;1;1"
15,1,False,"bill_length_mm",42.95,"2;7",224,"1;63;2;19;0;142","8;0;1;3;2;1;1;1;0;4"
15,2,False,"bill_depth_mm",14.75,"3;4",140,"0;138;2;2","4;1;0;4"
15,3,True,"","","",2,"2;2","0"
15,4,False,"flipper_length_mm",187.50,"5;6",138,"0;138","4;1;0;4"
15,5,True,"","","",53,"0;53","4;1;0;4"
15,6,True,"","","",85,"0;85","0"
15,7,False,"flipper_length_mm",207.50,"8;11",84,"1;63;2;17;0;4","4;0;1;3;2;1;1"
15,8,False,"island",1.50,"9;10",64,"0;4;1;60","3;0;1;2;2;1;1"
15,9,True,"","","",60,"1;60","3;0;1;2;2;1;1"
15,10,True,"","","",4,"0;4","0"
15,11,False,"island",0.50,"12;13",20,"1;3;2;17","1;0;1;1"
15,12,True,"","","",17,"2;17","0"
15,13,True,"","","",3,"1;3","1;0;1;1"
15,14,False,"body_mass_g",4687.50,"15;18",110,"2;104;0;6","2;1;2;1;0;2;1"
15,15,False,"flipper_length_mm",202.50,"16;17",13,"2;9;0;4","0"
15,16,True,"","","",4,"0;4","0"
15,17,True,"","","",9,"2;9","0"
15,18,False,"flipper_length_mm",201.50,"19;20",97,"2;95;0;2","2;1;2;1;0;2;1"
15,19,True,"","","",2,"0;2","0"
15,20,False,"bill_length_mm",51.65,"21;22",95,"2;95","2;1;2;1;0;2;1"
15,21,True,"","","",87,"2;87","1;0;2;1"
15,22,True,"","","",8,"2;8","1;1;2;1"
16,0,False,"flipper_length_mm",206.00,"1;16",321,"0;150;1;49;2;122","23;1;0;19;2;1;1;0;1;0;1;2"
16,1,False,"flipper_length_mm",191.50,"2;9",193,"1;45;0;148","22;2;1;1;0;1;0;1;2;1;0;18"
16,2,False,"body_mass_g",2950.00,"3;6",95,"0;94;1;1","17;1;0;17"
16,3,False,"bill_length_mm",38.85,"4;5",6,"1;1;0;5","0"
16,4,True,"","","",5,"0;5","0"
16,5,True,"","","",1,"1;1","0"
16,6,False,"flipper_length_mm",186.50,"7;8",89,"0;89","17;1;0;17"
16,7,True,"","","",41,"0;41","4;1;0;4"
16,8,True,"","","",48,"0;48","13;1;0;13"
16,9,False,"bill_length_mm",45.02,"10;13",98,"1;44;0;54","5;2;1;1;0;1;0;1;2;1;0;1"
16,10,False,"bill_depth_mm",18.25,"11;12",54,"0;54","2;1;0;1;2;0;1"
16,11,True,"","","",20,"0;20","2;1;0;1;2;0;1"
16,12,True,"","","",34,"0;34","0"
16,13,False,"bill_length_mm",46.25,"14;15",44,"1;44","3;2;1;1;0;1;2"
16,14,True,"","","",6,"1;6","2;0;1;2"
16,15,True,"","","",38,"1;38","1;2;1;1"
16,16,False,"island",0.50,"17;18",128,"0;2;1;4;2;122","1;1;0;1"
16,17,True,"","","",122,"2;122","0"
16,18,False,"island",1.50,"19;22",6,"0;2;1;4","1;1;0;1"
16,19,False,"flipper_length_mm",209.00,"20;21",5,"1;4;0;1","1;1;0;1"
16,20,True,"","","",1,"0;1","1;1;0;1"
16,21,True,"","","",4,"1;4","0"
16,22,True,"","","",1,"0;1","0"
17,0,False,"flipper_length_mm",207.50,"1;10",322,"1;49;0;152;2;121","22;2;1;2;0;1;1;0;19"
17,1,False,"island",1.50,"2;9",195,"0;150;1;45","22;2;1;2;0;1;1;0;19"
17,2,False,"flipper_length_mm",191.50,"3;6",144,"1;45;0;99","22;2;1;2;0;1;1;0;19"
17,3,False,"flipper_length_mm",189.50,"4;5",65,"0;65","18;1;0;18"
17,4,True,"","","",47,"0;47","12;1;0;12"
17,5,True,"","","",18,"0;18","6;1;0;6"
17,6,False,"bill_length_mm",44.90,"7;8",79,"1;45;0;34","4;2;1;2;0;1;1;0;1"
17,7,True,"","","",34,"0;34","2;1;0;1;2;0;1"
17,8,True,"","","",45,"1;45","2;2;1;2"
17,9,True,"","","",51,"0;51","0"
17,10,False,"island",0.50,"11;12",127,"1;4;0;2;2;121","0"
17,11,True,"","","",121,"2;121","0"
17,12,False,"bill_depth_mm",18.95,"13;14",6,"1;4;0;2","0"
17,13,True,"","","",2,"0;2","0"
17,14,True,"","","",4,"1;4","0"
18,0,False,"flipper_length_mm",207.50,"1;10",321,"2;120;1;66;0;135","23;1;2;1;0;1;0;1;17;2;0;1;1;3"
18,1,False,"body_mass_g",4487.50,"2;9",197,"1;63;0;134","20;0;1;16;2;1;3;1;0;1"
18,2,False,"bill_length_mm",42.40,"3;6",195,"1;61;0;134","10;0;1;8;2;1;1;1;0;1"
18,3,False,"body_mass_g",3225.00,"4;5",134,"0;134","1;1;0;1"
18,4,True,"","","",25,"0;25","1;1;0;1"
18,5,True,"","","",109,"0;109","0"
18,6,False,"body_mass_g",4062.50,"7;8",61,"1;61","9;0;1;8;2;1;1"
18,7,True,"","","",55,"1;55","3;0;1;2;2;1;1"
18,8,True,"","","",6,"1;6","6;0;1;6"
18,9,True,"","","",2,"1;2","10;0;1;8;2;1;2"
18,10,False,"bill_length_mm",41.25,"11;12",124,"2;120;1;3;0;1","3;1;2;1;0;1;1;2;0;1"
18,11,True,"","","",1,"0;1","1;2;0;1"
18,12,False,"body_mass_g",4325.00,"13;16",123,"2;120;1;3","2;1;2;1;0;1;1"
18,13,False,"island",0.50,"14;15",11,"1;3;2;8","1;0;1;1"
18,14,True,"","","",8,"2;8","0"
18,15,True,"","","",3,"1;3","1;0;1;1"
18,16,True,"","","",112,"2;112","1;1;2;1"
19,0,False,"bill_depth_mm",16.35,"1;4",337,"2;122;1;66;0;149","7;0;1;3;1;0;2;2;0;2"
19,1,False,"flipper_length_mm",201.00,"2;3",120,"2;114;0;6","0"
19,2,True,"","","",6,"0;6","0"
19,3,True,"","","",114,"2;114","0"
19,4,False,"bill_length_mm",42.40,"5;6",217,"2;8;1;66;0;143","7;0;1;3;1;0;2;2;0;2"
19,5,True,"","","",133,"0;133","1;1;0;1"
19,6,False,"bill_length_mm",44.90,"7;10",84,"2;8;1;66;0;10","6;0;1;3;1;0;1;2;0;2"
19,7,False,"body_mass_g",3450.00,"8;9",14,"0;10;1;4","3;1;0;1;2;0;2"
19,8,True,"","","",4,"1;4","0"
19,9,True,"","","",10,"0;10","3;1;0;1;2;0;2"
19,10,False,"flipper_length_mm",220.00,"11;12",70,"2;8;1;62","3;0;1;3"
19,11,True,"","","",62,"1;62","3;0;1;3"
19,12,True,"","","",8,"2;8","0"
20,0,False,"bill_length_mm",42.40,"1;10",337,"0;146;1;68;2;123","7;0;1;5;2;1;2;0;1"
20,1,False,"bill_length_mm",40.75,"2;3",139,"2;3;0;135;1;1","4;0;2;1;1;3"
20,2,True,"","","",113,"0;113","0"
20,3,False,"body_mass_g",4100.00,"4;7",26,"2;3;0;22;1;1","4;0;2;1;1;3"
20,4,False,"bill_length_mm",41.00,"5;6",15,"0;14;1;1","3;0;1;3"
20,5,True,"","","",1,"1;1","3;0;1;3"
20,6,True,"","","",14,"0;14","0"
20,7,False,"flipper_length_mm",207.50,"8;9",11,"2;3;0;8","1;0;2;1"
20,8,True,"","","",8,"0;8","0"
20,9,True,"","","",3,"2;3","1;0;2;1"
20,10,False,"island",0.50,"11;14",198,"0;11;1;67;2;120","3;0;1;2;2;0;1"
20,11,False,"flipper_length_mm",199.50,"12;13",123,"2;120;0;3","1;2;0;1"
20,12,True,"","","",3,"0;3","1;2;0;1"
20,13,True,"","","",120,"2;120","0"
20,14,False,"island",1.50,"15;18",75,"0;8;1;67","2;0;1;2"
20,15,False,"sex",0.50,"16;17",67,"1;67","2;0;1;2"
20,16,True,"","","",33,"1;33","0"
20,17,True,"","","",34,"1;34","2;0;1;2"
20,18,True,"","","",8,"0;8","0"
21,0,False,"flipper_length_mm",206.50,"1;12",300,"2;122;0;118;1;60","44;1;2;5;0;3;0;2;1;1;33;2;1;2"
21,1,False,"flipper_length_mm",191.50,"2;7",177,"0;117;1;60","38;1;0;3;0;1;33;2;1;2"
21,2,False,"body_mass_g",3187.50,"3;4",109,"1;16;0;93","3;0;1;1;1;0;2"
21,3,True,"","","",19,"0;19","1;1;0;1"
21,4,False,"bill_length_mm",42.35,"5;6",90,"1;16;0;74","2;0;1;1;1;0;1"
21,5,True,"","","",74,"0;74","1;1;0;1"
21,6,True,"","","",16,"1;16","1;0;1;1"
21,7,False,"island",1.50,"8;11",68,"0;24;1;44","35;1;0;1;0;1;32;2;1;2"
21,8,False,"bill_depth_mm",20.70,"9;10",46,"0;2;1;44","35;1;0;1;0;1;32;2;1;2"
21,9,True,"","","",44,"1;44","34;0;1;32;2;1;2"
21,10,True,"","","",2,"0;2","1;1;0;1"
21,11,True,"","","",22,"0;22","0"
21,12,False,"bill_length_mm",44.25,"13;16",123,"2;122;0;1","6;1;2;5;0;2;1"
21,13,False,"island",1.00,"14;15",17,"0;1;2;16","1;0;2;1"
21,14,True,"","","",16,"2;16","1;0;2;1"
21,15,True,"","","",1,"0;1","0"
21,16,True,"","","",106,"2;106","5;1;2;5"
22,0,False,"body_mass_g",4537.50,"1;10",310,"0;145;1;42;2;123","34;0;1;7;1;0;26;2;0;1"
22,1,False,"bill_depth_mm",15.05,"2;3",200,"1;40;0;143;2;17","29;0;1;2;1;0;26;2;0;1"
22,2,True,"","","",17,"2;17","0"
22,3,False,"flipper_length_mm",193.50,"4;7",183,"1;40;0;143","29;0;1;2;1;0;26;2;0;1"
22,4,False,"island",1.50,"5;6",106,"0;106","25;1;0;25"
22,5,True,"","","",74,"0;74","25;1;0;25"
22,6,True,"","","",32,"0;32","0"
22,7,False,"bill_length_mm",44.85,"8;9",77,"1;40;0;37","4;0;1;2;1;0;1;2;0;1"
22,8,True,"","","",37,"0;37","2;1;0;1;2;0;1"
22,9,True,"","","",40,"1;40","2;0;1;2"
22,10,False,"bill_depth_mm",17.45,"11;12",110,"0;2;1;2;2;106","5;0;1;5"
22,11,True,"","","",106,"2;106","0"
22,12,False,"island",1.50,"13;14",4,"0;2;1;2","5;0;1;5"
22,13,True,"","","",2,"1;2","5;0;1;5"
22,14,True,"","","",2,"0;2","0"
23,0,False,"bill_length_mm",43.15,"1;8",326,"1;55;2;120;0;151","18;1;0;13;2;0;4;0;1;1"
23,1,False,"bill_length_mm",40.85,"2;3",154,"2;7;0;143;1;4","1;0;1;1"
23,2,True,"","","",115,"0;115","0"
23,3,False,"flipper_length_mm",205.50,"4;7",39,"2;7;0;28;1;4","1;0;1;1"
23,4,False,"bill_depth_mm",17.40,"5;6",32,"0;28;1;4","1;0;1;1"
23,5,True,"","","",4,"1;4","1;0;1;1"
23,6,True,"","","",28,"0;28","0"
23,7,True,"","","",7,"2;7","0"
23,8,False,"bill_length_mm",50.60,"9;14",172,"1;51;2;113;0;8","17;1;0;13;2;0;4"
23,9,False,"bill_depth_mm",16.30,"10;11",134,"0;8;1;28;2;98","17;1;0;13;2;0;4"
23,10,True,"","","",98,"2;98","0"
23,11,False,"sex",0.50,"12;13",36,"0;8;1;28","17;1;0;13;2;0;4"
23,12,True,"","","",28,"1;28","0"
23,13,True,"","","",8,"0;8","17;1;0;13;2;0;4"
23,14,False,"island",0.50,"15;16",38,"1;23;2;15","0"
23,15,True,"","","",15,"2;15","0"
23,16,True,"","","",23,"1;23","0"
24,0,False,"bill_length_mm",42.55,"1;10",331,"1;67;2;124;0;140","13;0;1;9;2;3;1;0;1"
24,1,False,"bill_length_mm",42.40,"2;7",146,"0;140;1;3;2;3","1;1;0;1"
24,2,False,"bill_depth_mm",15.10,"3;4",142,"0;139;2;3","1;1;0;1"
24,3,True,"","","",3,"2;3","0"
24,4,False,"body_mass_g",3225.00,"5;6",139,"0;139","1;1;0;1"
24,5,True,"","","",25,"0;25","1;1;0;1"
24,6,True,"","","",114,"0;114","0"
24,7,False,"bill_depth_mm",19.00,"8;9",4,"0;1;1;3","0"
24,8,True,"","","",3,"1;3","0"
24,9,True,"","","",1,"0;1","0"
24,10,False,"bill_depth_mm",16.35,"11;12",185,"1;64;2;121","12;0;1;9;2;3"
24,11,True,"","","",111,"2;111","0"
24,12,False,"bill_length_mm",52.05,"13;16",74,"1;64;2;10","12;0;1;9;2;3"
24,13,False,"island",0.50,"14;15",63,"1;57;2;6","12;0;1;9;2;3"
24,14,True,"","","",6,"2;6","3;0;2;3"
24,15,True,"","","",57,"1;57","9;0;1;9"
24,16,False,"island",0.50,"17;18",11,"1;7;2;4","0"
24,17,True,"","","",4,"2;4","0"
24,18,True,"","","",7,"1;7","0"
25,0,False,"flipper_length_mm",206.50,"1;14",332,"1;64;0;145;2;123","12;1;0;4;0;2;2;1;5;2;1;1"
25,1,False,"bill_length_mm",43.15,"2;9",205,"0;144;2;1;1;60","10;1;0;3;0;2;1;1;5;2;1;1"
25,2,False,"bill_length_mm",42.35,"3;6",145,"0;142;1;3","2;0;1;1;1;0;1"
25,3,False,"body_mass_g",3250.00,"4;5",138,"0;138","1;1;0;1"
25,4,True,"","","",27,"0;27","1;1;0;1"
25,5,True,"","","",111,"0;111","0"
25,6,False,"island",1.50,"7;8",7,"0;4;1;3","1;0;1;1"
25,7,True,"","","",3,"1;3","1;0;1;1"
25,8,True,"","","",4,"0;4","0"
25,9,False,"bill_depth_mm",20.15,"10;13",60,"0;2;2;1;1;57","8;1;0;2;0;2;1;1;4;2;1;1"
25,10,False,"sex",1.50,"11;12",58,"2;1;1;57","6;0;2;1;1;4;2;1;1"
25,11,True,"","","",57,"1;57","5;0;1;4;2;1;1"
25,12,True,"","","",1,"2;1","1;0;2;1"
25,13,True,"","","",2,"0;2","2;1;0;2"
25,14,False,"bill_depth_mm",18.10,"15;16",127,"1;4;0;1;2;122","2;1;0;1;0;2;1"
25,15,True,"","","",122,"2;122","1;0;2;1"
25,16,False,"body_mass_g",4125.00,"17;18",5,"1;4;0;1","1;1;0;1"
25,17,True,"","","",3,"1;3","0"
25,18,False,"body_mass_g",4550.00,"19;20",2,"1;1;0;1","1;1;0;1"
25,19,True,"","","",1,"0;1","1;1;0;1"
25,20,True,"","","",1,"1;1","0"
26,0,False,"bill_depth_mm",16.40,"1;4",337,"0;147;1;66;2;124","7;0;1;2;2;3;1;0;1;2;1"
26,1,False,"bill_length_mm",38.55,"2;3",121,"2;115;0;6","1;1;2;1"
26,2,True,"","","",6,"0;6","0"
26,3,True,"","","",115,"2;115","1;1;2;1"
26,4,False,"bill_length_mm",42.40,"5;6",216,"0;141;1;66;2;9","6;0;1;2;2;3;1;0;1"
26,5,True,"","","",133,"0;133","1;1;0;1"
26,6,False,"island",0.50,"7;10",83,"0;8;1;66;2;9","5;0;1;2;2;3"
26,7,False,"sex",1.50,"8;9",9,"2;9","3;0;2;3"
26,8,True,"","","",8,"2;8","3;0;2;3"
26,9,True,"","","",1,"2;1","0"
26,10,False,"island",1.50,"11;12",74,"0;8;1;66","2;0;1;2"
26,11,True,"","","",66,"1;66","2;0;1;2"
26,12,True,"","","",8,"0;8","0"
27,0,False,"flipper_length_mm",206.50,"1;12",282,"1;13;0;147;2;122","62;1;0;55;2;0;1;1;1;0;1;5"
27,1,False,"body_mass_g",3287.50,"2;7",153,"0;145;1;8","62;1;0;55;2;0;1;1;1;0;1;5"
27,2,False,"bill_depth_mm",16.70,"3;6",32,"0;28;1;4","2;1;0;2"
27,3,False,"bill_length_mm",39.85,"4;5",10,"1;4;0;6","0"
27,4,True,"","","",6,"0;6","0"
27,5,True,"","","",4,"1;4","0"
27,6,True,"","","",22,"0;22","2;1;0;2"
27,7,False,"bill_depth_mm",16.90,"8;9",121,"0;117;1;4","60;1;0;53;2;0;1;1;1;0;1;5"
27,8,True,"","","",4,"1;4","6;0;1;5;2;1;1"
27,9,False,"island",0.50,"10;11",117,"0;117","54;1;0;53;2;0;1"
27,10,True,"","","",32,"0;32","1;2;0;1"
27,11,True,"","","",85,"0;85","53;1;0;53"
27,12,False,"bill_depth_mm",17.65,"13;14",129,"1;5;0;2;2;122","0"
27,13,True,"","","",122,"2;122","0"
27,14,False,"bill_length_mm",47.45,"15;16",7,"1;5;0;2","0"
27,15,True,"","","",2,"0;2","0"
27,16,True,"","","",5,"1;5","0"
28,0,False,"flipper_length_mm",207.50,"1;12",327,"1;55;0;151;2;121","17;1;0;13;0;1;1;2;1;1;0;2"
28,1,False,"bill_length_mm",45.75,"2;9",200,"0;149;1;51","17;1;0;13;0;1;1;2;1;1;0;2"
28,2,False,"body_mass_g",2950.00,"3;6",149,"0;148;1;1","14;1;0;12;2;0;2"
28,3,False,"bill_length_mm",39.80,"4;5",7,"1;1;0;6","0"
28,4,True,"","","",6,"0;6","0"
28,5,True,"","","",1,"1;1","0"
28,6,False,"bill_length_mm",42.35,"7;8",142,"0;142","14;1;0;12;2;0;2"
28,7,True,"","","",132,"0;132","1;1;0;1"
28,8,True,"","","",10,"0;10","13;1;0;11;2;0;2"
28,9,False,"bill_depth_mm",20.75,"10;11",51,"0;1;1;50","3;1;0;1;0;1;1;2;1;1"
28,10,True,"","","",50,"1;50","2;0;1;1;2;1;1"
28,11,True,"","","",1,"0;1","1;1;0;1"
28,12,False,"island",0.50,"13;14",127,"1;4;0;2;2;121","0"
28,13,True,"","","",121,"2;121","0"
28,14,False,"bill_depth_mm",18.95,"15;16",6,"1;4;0;2","0"
28,15,True,"","","",2,"0;2","0"
28,16,True,"","","",4,"1;4","0"
29,0,False,"flipper_length_mm",207.50,"1;10",288,"2;124;1;68;0;96","56;0;1;55;2;1"
29,1,False,"island",0.50,"2;5",161,"0;94;1;64;2;3","56;0;1;55;2;1"
29,2,False,"bill_length_mm",43.58,"3;4",46,"2;3;0;43","1;0;2;1"
29,3,True,"","","",43,"0;43","0"
29,4,True,"","","",3,"2;3","1;0;2;1"
29,5,False,"island",1.50,"6;9",115,"0;51;1;64","55;0;1;55"
29,6,False,"sex",0.50,"7;8",64,"1;64","55;0;1;55"
29,7,True,"","","",34,"1;34","27;0;1;27"
29,8,True,"","","",30,"1;30","28;0;1;28"
29,9,True,"","","",51,"0;51","0"
29,10,False,"flipper_length_mm",213.00,"11;16",127,"2;121;1;4;0;2","0"
29,11,False,"island",0.50,"12;13",42,"1;4;0;2;2;36","0"
29,12,True,"","","",36,"2;36","0"
29,13,False,"bill_length_mm",46.55,"14;15",6,"1;4;0;2","0"
29,14,True,"","","",2,"0;2","0"
29,15,True,"","","",4,"1;4","0"
29,16,True,"","","",85,"2;85","0"
30,0,False,"body_mass_g",4537.50,"1;10",305,"2;122;0;145;1;38","39;1;2;2;0;28;2;0;2;0;2;6;1;1"
30,1,False,"bill_depth_mm",15.00,"2;3",199,"1;38;0;144;2;17","30;0;1;1;1;0;28;2;0;1"
30,2,True,"","","",17,"2;17","0"
30,3,False,"flipper_length_mm",194.50,"4;7",182,"1;38;0;144","30;0;1;1;1;0;28;2;0;1"
30,4,False,"body_mass_g",3850.00,"5;6",109,"0;109","27;1;0;27"
30,5,True,"","","",85,"0;85","27;1;0;27"
30,6,True,"","","",24,"0;24","0"
30,7,False,"bill_length_mm",45.05,"8;9",73,"1;38;0;35","3;0;1;1;1;0;1;2;0;1"
30,8,True,"","","",35,"0;35","2;1;0;1;2;0;1"
30,9,True,"","","",38,"1;38","1;0;1;1"
30,10,False,"bill_length_mm",45.85,"11;14",106,"2;105;0;1","9;1;2;2;2;0;1;0;2;6"
30,11,False,"bill_length_mm",45.55,"12;13",27,"0;1;2;26","7;2;0;1;0;2;6"
30,12,True,"","","",26,"2;26","6;0;2;6"
30,13,True,"","","",1,"0;1","1;2;0;1"
30,14,True,"","","",79,"2;79","2;1;2;2"
31,0,False,"flipper_length_mm",207.00,"1;8",331,"1;62;0;149;2;120","13;2;1;3;0;1;0;1;3;1;0;6"
31,1,False,"bill_length_mm",44.75,"2;7",205,"1;58;0;147","12;0;1;3;2;1;2;0;1;1;0;6"
31,2,False,"flipper_length_mm",187.50,"3;6",147,"0;147","7;1;0;6;2;0;1"
31,3,False,"bill_depth_mm",16.85,"4;5",54,"0;54","5;1;0;5"
31,4,True,"","","",7,"0;7","3;1;0;3"
31,5,True,"","","",47,"0;47","2;1;0;2"
31,6,True,"","","",93,"0;93","2;1;0;1;2;0;1"
31,7,True,"","","",58,"1;58","5;0;1;3;2;1;2"
31,8,False,"body_mass_g",4050.00,"9;12",126,"1;4;0;2;2;120","1;2;1;1"
31,9,False,"island",1.50,"10;11",2,"0;1;1;1","1;2;1;1"
31,10,True,"","","",1,"1;1","1;2;1;1"
31,11,True,"","","",1,"0;1","0"
31,12,False,"bill_depth_mm",18.10,"13;14",124,"1;3;0;1;2;120","0"
31,13,True,"","","",120,"2;120","0"
31,14,False,"flipper_length_mm",209.00,"15;16",4,"1;3;0;1","0"
31,15,True,"","","",1,"0;1","0"
31,16,True,"","","",3,"1;3","0"
32,0,False,"flipper_length_mm",206.00,"1;14",293,"1;32;2;122;0;139","51;0;1;13;2;1;2;1;0;36"
32,1,False,"flipper_length_mm",191.50,"2;9",166,"0;139;1;27","49;0;1;11;2;1;2;1;0;36"
32,2,False,"sex",0.50,"3;6",95,"1;1;0;94","17;1;0;17"
32,3,False,"bill_depth_mm",16.85,"4;5",57,"0;57","16;1;0;16"
32,4,True,"","","",10,"0;10","5;1;0;5"
32,5,True,"","","",47,"0;47","11;1;0;11"
32,6,False,"bill_length_mm",48.55,"7;8",38,"1;1;0;37","1;1;0;1"
32,7,True,"","","",37,"0;37","1;1;0;1"
32,8,True,"","","",1,"1;1","0"
32,9,False,"island",1.50,"10;13",71,"0;45;1;26","32;0;1;11;2;1;2;1;0;19"
32,10,False,"flipper_length_mm",196.50,"11;12",49,"1;26;0;23","32;0;1;11;2;1;2;1;0;19"
32,11,True,"","","",23,"0;23","19;1;0;19"
32,12,True,"","","",26,"1;26","13;0;1;11;2;1;2"
32,13,True,"","","",22,"0;22","0"
32,14,False,"island",0.50,"15;16",127,"1;5;2;122","2;0;1;2"
32,15,True,"","","",122,"2;122","0"
32,16,True,"","","",5,"1;5","2;0;1;2"
33,0,False,"bill_length_mm",43.25,"1;8",339,"1;67;0;148;2;124","5;0;1;2;2;2;1;0;1"
33,1,False,"flipper_length_mm",207.50,"2;7",156,"2;8;0;144;1;4","3;0;2;1;1;1;1;0;1"
33,2,False,"bill_length_mm",42.35,"3;4",148,"0;144;1;4","2;0;1;1;1;0;1"
33,3,True,"","","",138,"0;138","1;1;0;1"
33,4,False,"bill_depth_mm",17.80,"5;6",10,"0;6;1;4","1;0;1;1"
33,5,True,"","","",4,"1;4","1;0;1;1"
33,6,True,"","","",6,"0;6","0"
33,7,True,"","","",8,"2;8","1;0;2;1"
33,8,False,"flipper_length_mm",206.50,"9;14",183,"1;63;0;4;2;116","2;0;1;1;2;1"
33,9,False,"island",1.50,"10;13",63,"0;3;1;58;2;2","2;0;1;1;2;1"
33,10,False,"island",0.50,"11;12",60,"1;58;2;2","2;0;1;1;2;1"
33,11,True,"","","",2,"2;2","1;0;2;1"
33,12,True,"","","",58,"1;58","1;0;1;1"
33,13,True,"","","",3,"0;3","0"
33,14,False,"island",0.50,"15;16",120,"1;5;0;1;2;114","0"
33,15,True,"","","",114,"2;114","0"
33,16,False,"bill_length_mm",46.55,"17;18",6,"1;5;0;1","0"
33,17,True,"","","",1,"0;1","0"
33,18,True,"","","",5,"1;5","0"
34,0,False,"bill_depth_mm",16.35,"1;4",333,"2;122;0;144;1;67","11;0;1;8;2;1;2;1;0;1"
34,1,False,"bill_length_mm",39.30,"2;3",120,"2;114;0;6","0"
34,2,True,"","","",6,"0;6","0"
34,3,True,"","","",114,"2;114","0"
34,4,False,"bill_length_mm",43.15,"5;10",213,"2;8;0;138;1;67","11;0;1;8;2;1;2;1;0;1"
34,5,False,"bill_length_mm",42.40,"6;7",140,"0;137;1;3","2;0;1;1;1;0;1"
34,6,True,"","","",133,"0;133","1;1;0;1"
34,7,False,"bill_length_mm",42.60,"8;9",7,"0;4;1;3","1;0;1;1"
34,8,True,"","","",3,"1;3","1;0;1;1"
34,9,True,"","","",4,"0;4","0"
34,10,False,"flipper_length_mm",219.00,"11;14",73,"2;8;0;1;1;64","9;0;1;7;2;1;2"
34,11,False,"bill_depth_mm",21.10,"12;13",65,"0;1;1;64","9;0;1;7;2;1;2"
34,12,True,"","","",64,"1;64","9;0;1;7;2;1;2"
34,13,True,"","","",1,"0;1","0"
34,14,True,"","","",8,"2;8","0"
35,0,False,"flipper_length_mm",207.50,"1;12",334,"1;63;0;150;2;121","10;0;1;2;2;1;3;1;0;5"
35,1,False,"bill_length_mm",43.35,"2;7",207,"0;148;1;59","10;0;1;2;2;1;3;1;0;5"
35,2,False,"flipper_length_mm",187.50,"3;6",145,"0;145","5;1;0;5"
35,3,False,"body_mass_g",3375.00,"4;5",54,"0;54","5;1;0;5"
35,4,True,"","","",21,"0;21","4;1;0;4"
35,5,True,"","","",33,"0;33","1;1;0;1"
35,6,True,"","","",91,"0;91","0"
35,7,False,"island",1.50,"8;11",62,"0;3;1;59","5;0;1;2;2;1;3"
35,8,False,"flipper_length_mm",195.50,"9;10",59,"1;59","5;0;1;2;2;1;3"
35,9,True,"","","",28,"1;28","1;0;1;1"
35,10,True,"","","",31,"1;31","4;0;1;1;2;1;3"
35,11,True,"","","",3,"0;3","0"
35,12,False,"island",0.50,"13;14",127,"1;4;0;2;2;121","0"
35,13,True,"","","",121,"2;121","0"
35,14,False,"bill_length_mm",46.55,"15;16",6,"1;4;0;2","0"
35,15,True,"","","",2,"0;2","0"
35,16,True,"","","",4,"1;4","0"
36,0,False,"bill_length_mm",42.40,"1;8",335,"1;64;2;121;0;150","9;0;1;2;2;1;2;0;1;1;0;4"
36,1,False,"flipper_length_mm",209.00,"2;7",142,"2;3;0;139","1;1;0;1"
36,2,False,"bill_depth_mm",16.65,"3;6",139,"0;139","1;1;0;1"
36,3,False,"bill_depth_mm",16.55,"4;5",10,"0;10","1;1;0;1"
36,4,True,"","","",8,"0;8","0"
36,5,True,"","","",2,"0;2","1;1;0;1"
36,6,True,"","","",129,"0;129","0"
36,7,True,"","","",3,"2;3","0"
36,8,False,"flipper_length_mm",207.50,"9;14",193,"1;64;2;118;0;11","8;0;1;2;2;1;2;0;1;1;0;3"
36,9,False,"flipper_length_mm",198.50,"10;13",71,"1;60;0;11","7;2;1;2;0;1;1;0;3;0;1;1"
36,10,False,"body_mass_g",3950.00,"11;12",53,"0;11;1;42","5;1;0;3;2;0;1;0;1;1"
36,11,True,"","","",42,"1;42","1;0;1;1"
36,12,True,"","","",11,"0;11","4;1;0;3;2;0;1"
36,13,True,"","","",18,"1;18","2;2;1;2"
36,14,False,"island",0.50,"15;16",122,"1;4;2;118","1;0;1;1"
36,15,True,"","","",118,"2;118","0"
36,16,False,"flipper_length_mm",211.00,"17;18",4,"1;4","1;0;1;1"
36,17,True,"","","",3,"1;3","1;0;1;1"
36,18,True,"","","",1,"1;1","0"
37,0,False,"bill_length_mm",43.15,"1;8",332,"2;123;1;63;0;146","12;1;2;1;0;4;0;1;6;2;0;1"
37,1,False,"bill_depth_mm",14.85,"2;3",151,"0;144;2;7","4;1;0;4"
37,2,True,"","","",7,"2;7","0"
37,3,False,"body_mass_g",3225.00,"4;7",144,"0;144","4;1;0;4"
37,4,False,"body_mass_g",3187.50,"5;6",25,"0;25","1;1;0;1"
37,5,True,"","","",21,"0;21","0"
37,6,True,"","","",4,"0;4","1;1;0;1"
37,7,True,"","","",119,"0;119","3;1;0;3"
37,8,False,"flipper_length_mm",206.00,"9;16",181,"2;116;1;63;0;2","8;1;2;1;0;1;6;2;0;1"
37,9,False,"island",0.50,"10;13",62,"1;59;2;1;0;2","6;0;1;5;2;0;1"
37,10,False,"sex",1.50,"11;12",3,"2;1;0;2","1;2;0;1"
37,11,True,"","","",2,"0;2","1;2;0;1"
37,12,True,"","","",1,"2;1","0"
37,13,False,"body_mass_g",4075.00,"14;15",59,"1;59","5;0;1;5"
37,14,True,"","","",51,"1;51","1;0;1;1"
37,15,True,"","","",8,"1;8","4;0;1;4"
37,16,False,"flipper_length_mm",210.50,"17;20",119,"2;115;1;4","2;1;2;1;0;1;1"
37,17,False,"island",0.50,"18;19",23,"1;4;2;19","1;0;1;1"
37,18,True,"","","",19,"2;19","0"
37,19,True,"","","",4,"1;4","1;0;1;1"
37,20,True,"","","",96,"2;96","1;1;2;1"
38,0,False,"body_mass_g",4537.50,"1;12",304,"0;151;2;106;1;47","40;1;0;21;0;1;1;2;1;16;0;2"
38,1,False,"flipper_length_mm",192.50,"2;7",191,"0;144;1;47","38;0;1;1;2;1;16;0;2;1;0;19"
38,2,False,"body_mass_g",3537.50,"3;6",97,"0;96;1;1","19;1;0;19"
38,3,False,"body_mass_g",3512.50,"4;5",47,"1;1;0;46","12;1;0;12"
38,4,True,"","","",46,"0;46","12;1;0;12"
38,5,True,"","","",1,"1;1","0"
38,6,True,"","","",50,"0;50","7;1;0;7"
38,7,False,"island",1.50,"8;11",94,"0;48;1;46","19;0;1;1;2;1;16;0;2"
38,8,False,"bill_length_mm",42.75,"9;10",73,"1;46;0;27","19;0;1;1;2;1;16;0;2"
38,9,True,"","","",27,"0;27","2;2;0;2"
38,10,True,"","","",46,"1;46","17;0;1;1;2;1;16"
38,11,True,"","","",21,"0;21","0"
38,12,False,"bill_depth_mm",17.35,"13;14",113,"0;7;2;106","2;1;0;2"
38,13,True,"","","",106,"2;106","0"
38,14,True,"","","",7,"0;7","2;1;0;2"
39,0,False,"body_mass_g",4337.50,"1;12",332,"2;123;1;66;0;143","12;1;2;1;0;1;2;1;1;0;1;7;2;2"
39,1,False,"bill_length_mm",42.40,"2;7",199,"1;62;2;9;0;128","10;0;1;7;2;2;1;0;1"
39,2,False,"flipper_length_mm",207.50,"3;6",129,"2;1;0;128","2;0;2;1;1;0;1"
39,3,False,"bill_depth_mm",16.70,"4;5",128,"0;128","1;1;0;1"
39,4,True,"","","",10,"0;10","1;1;0;1"
39,5,True,"","","",118,"0;118","0"
39,6,True,"","","",1,"2;1","1;0;2;1"
39,7,False,"island",0.50,"8;9",70,"1;62;2;8","8;0;1;7;2;1"
39,8,True,"","","",8,"2;8","1;0;2;1"
39,9,False,"flipper_length_mm",196.00,"10;11",62,"1;62","7;0;1;7"
39,10,True,"","","",35,"1;35","3;0;1;3"
39,11,True,"","","",27,"1;27","4;0;1;4"
39,12,False,"bill_length_mm",40.25,"13;14",133,"2;114;1;4;0;15","2;1;2;1;2;1;1"
39,13,True,"","","",6,"0;6","0"
39,14,False,"flipper_length_mm",206.00,"15;18",127,"2;114;1;4;0;9","2;1;2;1;2;1;1"
39,15,False,"bill_length_mm",47.40,"16;17",13,"1;4;0;9","1;2;1;1"
39,16,True,"","","",9,"0;9","0"
39,17,True,"","","",4,"1;4","1;2;1;1"
39,18,False,"flipper_length_mm",210.50,"19;20",114,"2;114","1;1;2;1"
39,19,True,"","","",16,"2;16","1;1;2;1"
39,20,True,"","","",98,"2;98","0"
40,0,False,"flipper_length_mm",206.00,"1;12",330,"1;62;0;146;2;122","14;0;1;5;2;1;2;1;2;1;0;6"
40,1,False,"bill_length_mm",43.15,"2;7",203,"0;145;2;1;1;57","12;1;0;6;0;2;1;1;4;2;1;1"
40,2,False,"sex",0.50,"3;6",143,"0;143","4;1;0;4"
40,3,False,"island",0.50,"4;5",73,"0;73","4;1;0;4"
40,4,True,"","","",22,"0;22","0"
40,5,True,"","","",51,"0;51","4;1;0;4"
40,6,True,"","","",70,"0;70","0"
40,7,False,"bill_depth_mm",20.15,"8;11",60,"0;2;2;1;1;57","8;1;0;2;0;2;1;1;4;2;1;1"
40,8,False,"sex",1.50,"9;10",58,"2;1;1;57","6;0;2;1;1;4;2;1;1"
40,9,True,"","","",57,"1;57","5;0;1;4;2;1;1"
40,10,True,"","","",1,"2;1","1;0;2;1"
40,11,True,"","","",2,"0;2","2;1;0;2"
40,12,False,"body_mass_g",4050.00,"13;14",127,"1;5;0;1;2;121","2;0;1;1;2;1;1"
40,13,True,"","","",2,"1;2","2;0;1;1;2;1;1"
40,14,False,"bill_depth_mm",18.10,"15;16",125,"1;3;0;1;2;121","0"
40,15,True,"","","",121,"2;121","0"
40,16,False,"bill_length_mm",44.90,"17;18",4,"1;3;0;1","0"
40,17,True,"","","",1,"0;1","0"
40,18,True,"","","",3,"1;3","0"
41,0,False,"bill_depth_mm",15.95,"1;4",333,"2;123;0;143;1;67","11;0;1;9;2;1;1;1;0;1"
41,1,False,"island",0.50,"2;3",103,"0;2;2;101","0"
41,2,True,"","","",101,"2;101","0"
41,3,True,"","","",2,"0;2","0"
41,4,False,"body_mass_g",5050.00,"5;10",230,"2;22;0;141;1;67","11;0;1;9;2;1;1;1;0;1"
41,5,False,"island",1.50,"6;9",208,"0;141;1;67","11;0;1;9;2;1;1;1;0;1"
41,6,False,"bill_length_mm",41.90,"7;8",157,"1;67;0;90","11;0;1;9;2;1;1;1;0;1"
41,7,True,"","","",90,"0;90","1;1;0;1"
41,8,True,"","","",67,"1;67","10;0;1;9;2;1;1"
41,9,True,"","","",51,"0;51","0"
41,10,True,"","","",22,"2;22","0"
42,0,False,"flipper_length_mm",208.50,"1;14",333,"1;67;2;124;0;142","11;0;2;1;1;9;1;0;1"
42,1,False,"island",0.50,"2;7",215,"1;63;0;142;2;10","10;0;1;9;1;0;1"
42,2,False,"bill_depth_mm",15.85,"3;4",54,"2;10;0;44","0"
42,3,True,"","","",9,"2;9","0"
42,4,False,"sex",1.50,"5;6",45,"2;1;0;44","0"
42,5,True,"","","",44,"0;44","0"
42,6,True,"","","",1,"2;1","0"
42,7,False,"bill_length_mm",42.40,"8;11",161,"1;63;0;98","10;0;1;9;1;0;1"
42,8,False,"bill_depth_mm",16.65,"9;10",98,"0;98","1;1;0;1"
42,9,True,"","","",6,"0;6","1;1;0;1"
42,10,True,"","","",92,"0;92","0"
42,11,False,"bill_length_mm",46.20,"12;13",63,"1;63","9;0;1;9"
42,12,True,"","","",16,"1;16","9;0;1;9"
42,13,True,"","","",47,"1;47","0"
42,14,False,"bill_depth_mm",18.40,"15;16",118,"1;4;2;114","1;0;2;1"
42,15,True,"","","",114,"2;114","1;0;2;1"
42,16,True,"","","",4,"1;4","0"
43,0,False,"bill_depth_mm",16.40,"1;4",329,"2;124;1;66;0;139","15;0;2;1;1;12;1;0;2"
43,1,False,"body_mass_g",3725.00,"2;3",121,"2;115;0;6","1;1;0;1"
43,2,True,"","","",6,"0;6","1;1;0;1"
43,3,True,"","","",115,"2;115","0"
43,4,False,"body_mass_g",5025.00,"5;10",208,"2;9;1;66;0;133","14;0;2;1;1;12;1;0;1"
43,5,False,"bill_length_mm",42.35,"6;7",200,"2;1;1;66;0;133","14;0;2;1;1;12;1;0;1"
43,6,True,"","","",133,"0;133","1;1;0;1"
43,7,False,"sex",1.50,"8;9",67,"2;1;1;66","13;0;2;1;1;12"
43,8,True,"","","",66,"1;66","12;0;1;12"
43,9,True,"","","",1,"2;1","1;0;2;1"
43,10,True,"","","",8,"2;8","0"
44,0,False,"bill_depth_mm",16.05,"1;4",330,"2;121;1;62;0;147","14;0;1;5;2;1;3;1;0;6"
44,1,False,"body_mass_g",3612.50,"2;3",107,"2;104;0;3","0"
44,2,True,"","","",3,"0;3","0"
44,3,True,"","","",104,"2;104","0"
44,4,False,"bill_length_mm",45.65,"5;12",223,"2;17;1;62;0;144","14;0;1;5;2;1;3;1;0;6"
44,5,False,"bill_length_mm",43.80,"6;9",149,"0;144;1;5","12;0;1;3;2;1;3;1;0;6"
44,6,False,"flipper_length_mm",187.50,"7;8",143,"0;143","6;1;0;6"
44,7,True,"","","",52,"0;52","5;1;0;5"
44,8,True,"","","",91,"0;91","1;1;0;1"
44,9,False,"bill_depth_mm",19.85,"10;11",6,"0;1;1;5","6;0;1;3;2;1;3"
44,10,True,"","","",5,"1;5","6;0;1;3;2;1;3"
44,11,True,"","","",1,"0;1","0"
44,12,False,"body_mass_g",5050.00,"13;16",74,"2;17;1;57","2;0;1;2"
44,13,False,"bill_length_mm",46.20,"14;15",57,"1;57","2;0;1;2"
44,14,True,"","","",6,"1;6","2;0;1;2"
44,15,True,"","","",51,"1;51","0"
44,16,True,"","","",17,"2;17","0"
45,0,False,"flipper_length_mm",207.50,"1;14",325,"2;121;1;56;0;148","19;2;0;2;1;1;0;2;2;1;2;1;2;1;0;11"
45,1,False,"flipper_length_mm",196.50,"2;9",200,"1;52;2;2;0;146","17;2;1;1;0;2;2;1;2;1;2;1;0;11"
45,2,False,"sex",0.50,"3;6",154,"0;127;1;27","12;1;0;10;0;1;2"
45,3,False,"bill_length_mm",42.15,"4;5",95,"1;26;0;69","2;0;1;1;1;0;1"
45,4,True,"","","",69,"0;69","1;1;0;1"
45,5,True,"","","",26,"1;26","1;0;1;1"
45,6,False,"body_mass_g",3275.00,"7;8",59,"0;58;1;1","10;1;0;9;0;1;1"
45,7,True,"","","",1,"1;1","1;0;1;1"
45,8,True,"","","",58,"0;58","9;1;0;9"
45,9,False,"bill_length_mm",45.98,"10;13",46,"1;25;2;2;0;19","5;2;1;1;0;2;2;1;2;1;0;1"
45,10,False,"bill_length_mm",43.77,"11;12",21,"2;2;0;19","4;0;2;2;1;2;1;0;1"
45,11,True,"","","",19,"0;19","1;1;0;1"
45,12,True,"","","",2,"2;2","3;0;2;2;1;2;1"
45,13,True,"","","",25,"1;25","1;2;1;1"
45,14,False,"flipper_length_mm",212.50,"15;20",125,"2;119;1;4;0;2","2;2;0;2"
45,15,False,"sex",0.50,"16;17",34,"1;4;0;2;2;28","2;2;0;2"
45,16,True,"","","",28,"2;28","0"
45,17,False,"bill_length_mm",48.85,"18;19",6,"1;4;0;2","2;2;0;2"
45,18,True,"","","",2,"0;2","2;2;0;2"
45,19,True,"","","",4,"1;4","0"
45,20,True,"","","",91,"2;91","0"
46,0,False,"bill_length_mm",43.15,"1;10",334,"0;147;1;65;2;122","10;0;2;1;1;4;2;0;2;1;0;3"
46,1,False,"bill_depth_mm",14.85,"2;3",148,"0;140;1;1;2;7","7;1;0;3;0;1;4"
46,2,True,"","","",7,"2;7","0"
46,3,False,"bill_depth_mm",16.75,"4;7",141,"0;140;1;1","7;1;0;3;0;1;4"
46,4,False,"body_mass_g",3300.00,"5;6",8,"1;1;0;7","5;0;1;4;1;0;1"
46,5,True,"","","",7,"0;7","1;1;0;1"
46,6,True,"","","",1,"1;1","4;0;1;4"
46,7,False,"bill_length_mm",42.40,"8;9",133,"0;133","2;1;0;2"
46,8,True,"","","",128,"0;128","0"
46,9,True,"","","",5,"0;5","2;1;0;2"
46,10,False,"island",0.50,"11;16",186,"0;7;1;64;2;115","3;0;2;1;2;0;2"
46,11,False,"body_mass_g",4625.00,"12;15",116,"2;115;0;1","3;0;2;1;2;0;2"
46,12,False,"sex",0.50,"13;14",22,"0;1;2;21","2;2;0;2"
46,13,True,"","","",21,"2;21","0"
46,14,True,"","","",1,"0;1","2;2;0;2"
46,15,True,"","","",94,"2;94","1;0;2;1"
46,16,False,"bill_length_mm",44.75,"17;20",70,"0;6;1;64","0"
46,17,False,"body_mass_g",3700.00,"18;19",6,"0;4;1;2","0"
46,18,True,"","","",2,"1;2","0"
46,19,True,"","","",4,"0;4","0"
46,20,False,"island",1.50,"21;22",64,"0;2;1;62","0"
46,21,True,"","","",62,"1;62","0"
46,22,True,"","","",2,"0;2","0"
47,0,False,"bill_length_mm",43.15,"1;10",334,"1;64;0;146;2;124","10;0;1;5;2;1;1;0;4"
47,1,False,"bill_depth_mm",15.40,"2;3",151,"0;144;2;7","4;1;0;4"
47,2,True,"","","",7,"2;7","0"
47,3,False,"bill_depth_mm",16.65,"4;7",144,"0;144","4;1;0;4"
47,4,False,"bill_depth_mm",16.55,"5;6",10,"0;10","1;1;0;1"
47,5,True,"","","",8,"0;8","0"
47,6,True,"","","",2,"0;2","1;1;0;1"
47,7,False,"bill_depth_mm",17.35,"8;9",134,"0;134","3;1;0;3"
47,8,True,"","","",26,"0;26","3;1;0;3"
47,9,True,"","","",108,"0;108","0"
47,10,False,"island",0.50,"11;16",183,"1;64;0;2;2;117","6;0;1;5;2;1"
47,11,False,"bill_length_mm",45.65,"12;15",118,"2;117;0;1","1;0;2;1"
47,12,False,"bill_length_mm",45.55,"13;14",32,"0;1;2;31","1;0;2;1"
47,13,True,"","","",31,"2;31","1;0;2;1"
47,14,True,"","","",1,"0;1","0"
47,15,True,"","","",86,"2;86","0"
47,16,False,"bill_length_mm",44.75,"17;20",65,"1;64;0;1","5;0;1;5"
47,17,False,"flipper_length_mm",206.00,"18;19",3,"0;1;1;2","3;0;1;3"
47,18,True,"","","",2,"1;2","3;0;1;3"
47,19,True,"","","",1,"0;1","0"
47,20,True,"","","",62,"1;62","2;0;1;2"
48,0,False,"body_mass_g",4275.00,"1;10",323,"2;120;1;58;0;145","21;2;1;2;0;2;0;2;5;1;2;1;2;6;0;4"
48,1,False,"body_mass_g",2775.00,"2;3",183,"1;51;2;4;0;128","18;0;1;2;2;3;2;1;1;0;2;1;2;6;0;4"
48,2,True,"","","",1,"1;1","0"
48,3,False,"bill_length_mm",43.15,"4;7",182,"1;50;2;4;0;128","18;0;1;2;2;3;2;1;1;0;2;1;2;6;0;4"
48,4,False,"flipper_length_mm",187.50,"5;6",128,"0;128","6;2;0;2;1;0;4"
48,5,True,"","","",52,"0;52","4;1;0;4"
48,6,True,"","","",76,"0;76","2;2;0;2"
48,7,False,"bill_length_mm",45.55,"8;9",54,"1;50;2;4","12;0;1;2;2;3;2;1;1;1;2;6"
48,8,True,"","","",4,"2;4","9;0;2;3;1;2;6"
48,9,True,"","","",50,"1;50","3;0;1;2;2;1;1"
48,10,False,"body_mass_g",4712.50,"11;16",140,"2;116;1;7;0;17","3;2;1;1;0;2;2"
48,11,False,"bill_depth_mm",16.30,"12;13",50,"1;6;0;17;2;27","0"
48,12,True,"","","",27,"2;27","0"
48,13,False,"bill_length_mm",47.30,"14;15",23,"1;6;0;17","0"
48,14,True,"","","",17,"0;17","0"
48,15,True,"","","",6,"1;6","0"
48,16,False,"flipper_length_mm",210.50,"17;20",90,"2;89;1;1","3;2;1;1;0;2;2"
48,17,False,"flipper_length_mm",209.50,"18;19",5,"1;1;2;4","3;2;1;1;0;2;2"
48,18,True,"","","",4,"2;4","2;0;2;2"
48,19,True,"","","",1,"1;1","1;2;1;1"
48,20,True,"","","",85,"2;85","0"
49,0,False,"island",0.50,"1;6",297,"0;139;1;34;2;124","47;1;0;34;0;1;10;2;3"
49,1,False,"flipper_length_mm",195.50,"2;3",165,"0;41;2;124","3;0;2;3"
49,2,True,"","","",37,"0;37","0"
49,3,False,"bill_depth_mm",18.40,"4;5",128,"0;4;2;124","3;0;2;3"
49,4,True,"","","",124,"2;124","3;0;2;3"
49,5,True,"","","",4,"0;4","0"
49,6,False,"island",1.50,"7;14",132,"0;98;1;34","44;1;0;34;0;1;10"
49,7,False,"flipper_length_mm",192.50,"8;11",80,"0;46;1;34","44;1;0;34;0;1;10"
49,8,False,"body_mass_g",2950.00,"9;10",40,"0;38;1;2","19;1;0;18;0;1;1"
49,9,True,"","","",2,"1;2","1;0;1;1"
49,10,True,"","","",38,"0;38","18;1;0;18"
49,11,False,"body_mass_g",3975.00,"12;13",40,"0;8;1;32","25;1;0;16;0;1;9"
49,12,True,"","","",32,"1;32","9;0;1;9"
49,13,True,"","","",8,"0;8","16;1;0;16"
49,14,True,"","","",52,"0;52","0"
50,0,False,"body_mass_g",4562.50,"1;12",329,"1;67;2;123;0;139","15;0;1;13;1;0;1;2;0;1"
50,1,False,"flipper_length_mm",194.50,"2;7",217,"1;66;0;133;2;18","14;0;1;12;1;0;1;2;0;1"
50,2,False,"island",1.50,"3;6",125,"0;98;1;27","11;0;1;11"
50,3,False,"bill_length_mm",40.75,"4;5",92,"1;27;0;65","11;0;1;11"
50,4,True,"","","",65,"0;65","0"
50,5,True,"","","",27,"1;27","11;0;1;11"
50,6,True,"","","",33,"0;33","0"
50,7,False,"bill_depth_mm",15.50,"8;9",92,"1;39;0;35;2;18","3;0;1;1;1;0;1;2;0;1"
50,8,True,"","","",18,"2;18","0"
50,9,False,"bill_length_mm",44.90,"10;11",74,"1;39;0;35","3;0;1;1;1;0;1;2;0;1"
50,10,True,"","","",35,"0;35","2;1;0;1;2;0;1"
50,11,True,"","","",39,"1;39","1;0;1;1"
50,12,False,"flipper_length_mm",199.00,"13;14",112,"1;1;2;105;0;6","1;0;1;1"
50,13,True,"","","",6,"0;6","0"
50,14,False,"bill_depth_mm",18.85,"15;16",106,"1;1;2;105","1;0;1;1"
50,15,True,"","","",105,"2;105","0"
50,16,True,"","","",1,"1;1","1;0;1;1"
51,0,False,"body_mass_g",4537.50,"1;12",330,"1;63;0;145;2;122","14;0;2;2;1;5;1;0;5;2;0;2"
51,1,False,"bill_length_mm",43.15,"2;7",217,"0;140;1;61;2;16","12;1;0;5;0;1;5;2;0;2"
51,2,False,"body_mass_g",3375.00,"3;6",139,"0;139","6;1;0;4;2;0;2"
51,3,False,"island",0.50,"4;5",39,"0;39","3;1;0;3"
51,4,True,"","","",11,"0;11","0"
51,5,True,"","","",28,"0;28","3;1;0;3"
51,6,True,"","","",100,"0;100","3;1;0;1;2;0;2"
51,7,False,"island",0.50,"8;9",78,"0;1;1;61;2;16","6;1;0;1;0;1;5"
51,8,True,"","","",16,"2;16","0"
51,9,False,"bill_depth_mm",20.75,"10;11",62,"0;1;1;61","6;1;0;1;0;1;5"
51,10,True,"","","",61,"1;61","5;0;1;5"
51,11,True,"","","",1,"0;1","1;1;0;1"
51,12,False,"island",0.50,"13;18",113,"1;2;0;5;2;106","2;0;2;2"
51,13,False,"body_mass_g",4625.00,"14;17",107,"2;106;0;1","2;0;2;2"
51,14,False,"sex",0.50,"15;16",8,"0;1;2;7","0"
51,15,True,"","","",7,"2;7","0"
51,16,True,"","","",1,"0;1","0"
51,17,True,"","","",99,"2;99","2;0;2;2"
51,18,False,"bill_length_mm",47.45,"19;20",6,"1;2;0;4","0"
51,19,True,"","","",4,"0;4","0"
51,20,True,"","","",2,"1;2","0"
52,0,False,"flipper_length_mm",206.50,"1;16",294,"2;122;1;50;0;122","50;2;1;2;0;1;30;1;0;18"
52,1,False,"flipper_length_mm",191.50,"2;9",165,"1;45;0;120","50;2;1;2;0;1;30;1;0;18"
52,2,False,"sex",0.50,"3;6",94,"0;94","18;1;0;18"
52,3,False,"island",1.50,"4;5",57,"0;57","16;1;0;16"
52,4,True,"","","",37,"0;37","16;1;0;16"
52,5,True,"","","",20,"0;20","0"
52,6,False,"bill_depth_mm",18.80,"7;8",37,"0;37","2;1;0;2"
52,7,True,"","","",18,"0;18","2;1;0;2"
52,8,True,"","","",19,"0;19","0"
52,9,False,"flipper_length_mm",200.00,"10;13",71,"1;45;0;26","32;2;1;2;0;1;30"
52,10,False,"island",1.50,"11;12",53,"0;21;1;32","31;0;1;30;2;1;1"
52,11,True,"","","",32,"1;32","31;0;1;30;2;1;1"
52,12,True,"","","",21,"0;21","0"
52,13,False,"bill_length_mm",42.50,"14;15",18,"1;13;0;5","1;2;1;1"
52,14,True,"","","",5,"0;5","0"
52,15,True,"","","",13,"1;13","1;2;1;1"
52,16,False,"body_mass_g",4337.50,"17;22",129,"2;122;1;5;0;2","0"
52,17,False,"bill_length_mm",47.40,"18;21",14,"1;4;0;2;2;8","0"
52,18,False,"bill_depth_mm",16.75,"19;20",10,"0;2;2;8","0"
52,19,True,"","","",8,"2;8","0"
52,20,True,"","","",2,"0;2","0"
52,21,True,"","","",4,"1;4","0"
52,22,False,"bill_length_mm",51.65,"23;24",115,"2;114;1;1","0"
52,23,True,"","","",106,"2;106","0"
52,24,False,"body_mass_g",5125.00,"25;26",9,"2;8;1;1","0"
52,25,True,"","","",1,"1;1","0"
52,26,True,"","","",8,"2;8","0"
53,0,False,"bill_depth_mm",15.95,"1;4",326,"2;122;1;57;0;147","18;0;1;2;2;3;1;0;11;2;0;2"
53,1,False,"flipper_length_mm",198.00,"2;3",103,"2;101;0;2","0"
53,2,True,"","","",2,"0;2","0"
53,3,True,"","","",101,"2;101","0"
53,4,False,"bill_length_mm",45.65,"5;12",223,"2;21;1;57;0;145","18;0;1;2;2;3;1;0;11;2;0;2"
53,5,False,"sex",1.50,"6;9",146,"0;145;2;1","16;0;2;3;1;0;11;2;0;2"
53,6,False,"bill_length_mm",43.15,"7;8",142,"0;142","13;1;0;11;2;0;2"
53,7,True,"","","",137,"0;137","4;1;0;4"
53,8,True,"","","",5,"0;5","9;1;0;7;2;0;2"
53,9,False,"bill_depth_mm",18.10,"10;11",4,"0;3;2;1","3;0;2;3"
53,10,True,"","","",1,"2;1","3;0;2;3"
53,11,True,"","","",3,"0;3","0"
53,12,False,"body_mass_g",5100.00,"13;14",77,"2;20;1;57","2;0;1;2"
53,13,True,"","","",57,"1;57","2;0;1;2"
53,14,True,"","","",20,"2;20","0"
54,0,False,"flipper_length_mm",207.50,"1;10",289,"1;46;0;122;2;121","55;0;1;30;1;0;22;2;1;3"
54,1,False,"island",1.50,"2;9",162,"0;120;1;42","55;0;1;30;1;0;22;2;1;3"
54,2,False,"bill_depth_mm",19.35,"3;6",111,"1;42;0;69","55;0;1;30;1;0;22;2;1;3"
54,3,False,"flipper_length_mm",191.50,"4;5",89,"1;31;0;58","47;0;1;26;2;1;3;1;0;18"
54,4,True,"","","",58,"0;58","18;1;0;18"
54,5,True,"","","",31,"1;31","29;0;1;26;2;1;3"
54,6,False,"flipper_length_mm",196.50,"7;8",22,"1;11;0;11","8;0;1;4;1;0;4"
54,7,True,"","","",11,"0;11","4;1;0;4"
54,8,True,"","","",11,"1;11","4;0;1;4"
54,9,True,"","","",51,"0;51","0"
54,10,False,"island",0.50,"11;12",127,"1;4;0;2;2;121","0"
54,11,True,"","","",121,"2;121","0"
54,12,False,"bill_length_mm",46.55,"13;14",6,"1;4;0;2","0"
54,13,True,"","","",2,"0;2","0"
54,14,True,"","","",4,"1;4","0"
55,0,False,"bill_length_mm",42.80,"1;10",326,"1;62;0;143;2;121","18;1;0;6;0;2;1;1;8;2;1;3"
55,1,False,"flipper_length_mm",209.00,"2;9",147,"2;4;0;142;1;1","5;1;0;3;2;1;2"
55,2,False,"bill_depth_mm",16.65,"3;6",143,"0;142;1;1","5;1;0;3;2;1;2"
55,3,False,"bill_length_mm",39.30,"4;5",11,"1;1;0;10","2;2;1;2"
55,4,True,"","","",10,"0;10","0"
55,5,True,"","","",1,"1;1","2;2;1;2"
55,6,False,"bill_length_mm",42.40,"7;8",132,"0;132","3;1;0;3"
55,7,True,"","","",129,"0;129","0"
55,8,True,"","","",3,"0;3","3;1;0;3"
55,9,True,"","","",4,"2;4","0"
55,10,False,"flipper_length_mm",206.00,"11;14",179,"1;61;0;1;2;117","13;1;0;3;0;2;1;1;8;2;1;1"
55,11,False,"sex",1.50,"12;13",60,"2;1;1;59","10;0;2;1;1;8;2;1;1"
55,12,True,"","","",59,"1;59","9;0;1;8;2;1;1"
55,13,True,"","","",1,"2;1","1;0;2;1"
55,14,False,"bill_depth_mm",17.55,"15;16",119,"1;2;0;1;2;116","3;1;0;3"
55,15,True,"","","",116,"2;116","0"
55,16,False,"body_mass_g",4150.00,"17;18",3,"1;2;0;1","3;1;0;3"
55,17,True,"","","",1,"0;1","3;1;0;3"
55,18,True,"","","",2,"1;2","0"
56,0,False,"body_mass_g",4562.50,"1;10",322,"1;67;2;123;0;132","22;0;2;5;1;15;2;1;1;1;0;1"
56,1,False,"island",1.50,"2;9",214,"0;130;1;66;2;18","17;0;1;15;2;1;1;1;0;1"
56,2,False,"flipper_length_mm",196.50,"3;6",164,"1;66;2;18;0;80","17;0;1;15;2;1;1;1;0;1"
56,3,False,"bill_length_mm",42.05,"4;5",116,"1;36;0;80","6;0;1;5;1;0;1"
56,4,True,"","","",80,"0;80","1;1;0;1"
56,5,True,"","","",36,"1;36","5;0;1;5"
56,6,False,"bill_depth_mm",15.50,"7;8",48,"1;30;2;18","11;0;1;10;2;1;1"
56,7,True,"","","",18,"2;18","0"
56,8,True,"","","",30,"1;30","11;0;1;10;2;1;1"
56,9,True,"","","",50,"0;50","0"
56,10,False,"bill_length_mm",43.10,"11;14",108,"1;1;2;105;0;2","5;0;2;5"
56,11,False,"island",1.00,"12;13",7,"0;2;2;5","3;0;2;3"
56,12,True,"","","",5,"2;5","3;0;2;3"
56,13,True,"","","",2,"0;2","0"
56,14,False,"bill_length_mm",51.55,"15;18",101,"1;1;2;100","2;0;2;2"
56,15,False,"body_mass_g",4625.00,"16;17",92,"2;92","2;0;2;2"
56,16,True,"","","",6,"2;6","1;0;2;1"
56,17,True,"","","",86,"2;86","1;0;2;1"
56,18,False,"island",0.50,"19;20",9,"1;1;2;8","0"
56,19,True,"","","",8,"2;8","0"
56,20,True,"","","",1,"1;1","0"
57,0,False,"bill_length_mm",43.25,"1;8",338,"0;146;1;68;2;124","6;0;1;5;2;1"
57,1,False,"bill_length_mm",40.85,"2;3",157,"2;8;0;144;1;5","2;0;2;1;1;1"
57,2,True,"","","",115,"0;115","0"
57,3,False,"flipper_length_mm",204.50,"4;7",42,"2;8;0;29;1;5","2;0;2;1;1;1"
57,4,False,"bill_depth_mm",17.40,"5;6",34,"0;29;1;5","1;0;1;1"
57,5,True,"","","",5,"1;5","1;0;1;1"
57,6,True,"","","",29,"0;29","0"
57,7,True,"","","",8,"2;8","1;0;2;1"
57,8,False,"island",0.50,"9;14",181,"0;2;1;63;2;116","4;0;1;4"
57,9,False,"bill_length_mm",45.70,"10;13",117,"2;116;0;1","0"
57,10,False,"flipper_length_mm",194.00,"11;12",31,"2;30;0;1","0"
57,11,True,"","","",1,"0;1","0"
57,12,True,"","","",30,"2;30","0"
57,13,True,"","","",86,"2;86","0"
57,14,False,"bill_depth_mm",20.90,"15;18",64,"0;1;1;63","4;0;1;4"
57,15,False,"bill_depth_mm",19.65,"16;17",63,"1;63","4;0;1;4"
57,16,True,"","","",52,"1;52","3;0;1;3"
57,17,True,"","","",11,"1;11","1;0;1;1"
57,18,True,"","","",1,"0;1","0"
58,0,False,"flipper_length_mm",207.50,"1;10",304,"1;50;2;122;0;132","40;0;1;20;1;0;18;2;0;2"
58,1,False,"island",1.50,"2;9",179,"0;132;1;46;2;1","38;0;1;18;1;0;18;2;0;2"
58,2,False,"island",0.50,"3;6",128,"1;46;0;81;2;1","38;0;1;18;1;0;18;2;0;2"
58,3,False,"body_mass_g",4825.00,"4;5",45,"2;1;0;44","2;2;0;2"
58,4,True,"","","",44,"0;44","2;2;0;2"
58,5,True,"","","",1,"2;1","0"
58,6,False,"flipper_length_mm",191.50,"7;8",83,"1;46;0;37","36;0;1;18;1;0;18"
58,7,True,"","","",37,"0;37","18;1;0;18"
58,8,True,"","","",46,"1;46","18;0;1;18"
58,9,True,"","","",51,"0;51","0"
58,10,False,"island",0.50,"11;12",125,"1;4;2;121","2;0;1;2"
58,11,True,"","","",121,"2;121","0"
58,12,True,"","","",4,"1;4","2;0;1;2"
59,0,False,"bill_length_mm",41.65,"1;2",333,"1;63;0;149;2;121","11;0;1;3;1;0;5;2;0;3"
59,1,True,"","","",132,"0;132","2;1;0;1;2;0;1"
59,2,False,"island",0.50,"3;6",201,"1;63;0;17;2;121","9;0;1;3;1;0;4;2;0;2"
59,3,False,"flipper_length_mm",204.00,"4;5",126,"2;121;0;5","2;2;0;2"
59,4,True,"","","",5,"0;5","2;2;0;2"
59,5,True,"","","",121,"2;121","0"
59,6,False,"flipper_length_mm",198.50,"7;10",75,"1;63;0;12","7;0;1;3;1;0;4"
59,7,False,"bill_length_mm",44.85,"8;9",53,"1;41;0;12","6;0;1;2;1;0;4"
59,8,True,"","","",12,"0;12","4;1;0;4"
59,9,True,"","","",41,"1;41","2;0;1;2"
59,10,True,"","","",22,"1;22","1;0;1;1"
60,0,False,"flipper_length_mm",206.00,"1;10",335,"1;65;0;148;2;122","9;1;0;3;0;1;4;2;1;2"
60,1,False,"flipper_length_mm",191.50,"2;5",207,"0;146;1;61","8;1;0;2;0;1;4;2;1;2"
60,2,False,"bill_length_mm",42.40,"3;4",110,"1;17;0;93","2;0;1;1;1;0;1"
60,3,True,"","","",93,"0;93","1;1;0;1"
60,4,True,"","","",17,"1;17","1;0;1;1"
60,5,False,"bill_length_mm",43.20,"6;7",97,"0;53;1;44","6;1;0;1;0;1;3;2;1;2"
60,6,True,"","","",52,"0;52","0"
60,7,False,"bill_depth_mm",20.75,"8;9",45,"0;1;1;44","6;1;0;1;0;1;3;2;1;2"
60,8,True,"","","",44,"1;44","5;0;1;3;2;1;2"
60,9,True,"","","",1,"0;1","1;1;0;1"
60,10,False,"bill_depth_mm",17.65,"11;12",128,"1;4;0;2;2;122","1;1;0;1"
60,11,True,"","","",122,"2;122","0"
60,12,False,"bill_depth_mm",19.20,"13;14",6,"1;4;0;2","1;1;0;1"
60,13,True,"","","",2,"0;2","1;1;0;1"
60,14,True,"","","",4,"1;4","0"
61,0,False,"flipper_length_mm",206.50,"1;14",336,"1;67;2;123;0;146","8;0;1;4;2;2;2;0;1;1;0;1"
61,1,False,"bill_length_mm",43.30,"2;9",209,"0;146;2;1;1;62","6;2;0;1;0;2;1;1;3;1;0;1"
61,2,False,"bill_length_mm",42.40,"3;6",149,"0;145;1;4","1;1;0;1"
61,3,False,"body_mass_g",3225.00,"4;5",138,"0;138","1;1;0;1"
61,4,True,"","","",25,"0;25","1;1;0;1"
61,5,True,"","","",113,"0;113","0"
61,6,False,"sex",0.50,"7;8",11,"0;7;1;4","0"
61,7,True,"","","",4,"1;4","0"
61,8,True,"","","",7,"0;7","0"
61,9,False,"body_mass_g",4575.00,"10;13",60,"0;1;2;1;1;58","5;2;0;1;0;2;1;1;3"
61,10,False,"sex",1.50,"11;12",59,"2;1;1;58","4;0;2;1;1;3"
61,11,True,"","","",58,"1;58","3;0;1;3"
61,12,True,"","","",1,"2;1","1;0;2;1"
61,13,True,"","","",1,"0;1","1;2;0;1"
61,14,False,"bill_depth_mm",18.40,"15;16",127,"1;5;2;122","2;0;1;1;2;1"
61,15,True,"","","",122,"2;122","1;0;2;1"
61,16,True,"","","",5,"1;5","1;0;1;1"
62,0,False,"bill_depth_mm",16.45,"1;4",276,"2;123;0;148;1;5","68;1;0;62;2;1;2;0;1;0;1;4"
62,1,False,"bill_length_mm",38.55,"2;3",121,"2;115;0;6","1;1;2;1"
62,2,True,"","","",6,"0;6","0"
62,3,True,"","","",115,"2;115","1;1;2;1"
62,4,False,"body_mass_g",5025.00,"5;12",155,"2;8;0;142;1;5","67;1;0;62;2;0;1;0;1;4"
62,5,False,"bill_depth_mm",18.70,"6;9",147,"0;142;1;5","67;1;0;62;2;0;1;0;1;4"
62,6,False,"bill_depth_mm",16.70,"7;8",91,"0;86;1;5","36;1;0;31;2;0;1;0;1;4"
62,7,True,"","","",5,"1;5","4;0;1;4"
62,8,True,"","","",86,"0;86","32;1;0;31;2;0;1"
62,9,False,"body_mass_g",3512.50,"10;11",56,"0;56","31;1;0;31"
62,10,True,"","","",7,"0;7","3;1;0;3"
62,11,True,"","","",49,"0;49","28;1;0;28"
62,12,True,"","","",8,"2;8","0"
63,0,False,"flipper_length_mm",207.50,"1;16",331,"1;63;0;146;2;122","13;1;0;5;0;1;6;2;0;2"
63,1,False,"bill_length_mm",43.05,"2;9",205,"1;60;2;1;0;144","12;0;1;6;2;0;2;1;0;4"
63,2,False,"bill_depth_mm",16.75,"3;6",142,"0;142","4;1;0;4"
63,3,False,"body_mass_g",3212.50,"4;5",11,"0;11","2;1;0;2"
63,4,True,"","","",6,"0;6","1;1;0;1"
63,5,True,"","","",5,"0;5","1;1;0;1"
63,6,False,"bill_depth_mm",17.35,"7;8",131,"0;131","2;1;0;2"
63,7,True,"","","",25,"0;25","2;1;0;2"
63,8,True,"","","",106,"0;106","0"
63,9,False,"island",0.50,"10;13",63,"1;60;2;1;0;2","8;0;1;6;2;0;2"
63,10,False,"sex",1.50,"11;12",3,"2;1;0;2","2;2;0;2"
63,11,True,"","","",2,"0;2","2;2;0;2"
63,12,True,"","","",1,"2;1","0"
63,13,False,"body_mass_g",4075.00,"14;15",60,"1;60","6;0;1;6"
63,14,True,"","","",52,"1;52","2;0;1;2"
63,15,True,"","","",8,"1;8","4;0;1;4"
63,16,False,"island",0.50,"17;18",126,"1;3;0;2;2;121","1;1;0;1"
63,17,True,"","","",121,"2;121","0"
63,18,False,"bill_depth_mm",19.25,"19;20",5,"1;3;0;2","1;1;0;1"
63,19,True,"","","",2,"0;2","1;1;0;1"
63,20,True,"","","",3,"1;3","0"
64,0,False,"flipper_length_mm",206.50,"1;12",334,"1;68;0;144;2;122","10;0;1;8;2;1;2"
64,1,False,"bill_length_mm",42.40,"2;7",205,"0;142;1;63","10;0;1;8;2;1;2"
64,2,False,"bill_length_mm",40.80,"3;4",136,"0;135;1;1","3;0;1;3"
64,3,True,"","","",114,"0;114","0"
64,4,False,"bill_length_mm",41.00,"5;6",22,"0;21;1;1","3;0;1;3"
64,5,True,"","","",1,"1;1","3;0;1;3"
64,6,True,"","","",21,"0;21","0"
64,7,False,"island",1.50,"8;11",69,"0;7;1;62","7;0;1;5;2;1;2"
64,8,False,"body_mass_g",4275.00,"9;10",62,"1;62","7;0;1;5;2;1;2"
64,9,True,"","","",57,"1;57","3;0;1;2;2;1;1"
64,10,True,"","","",5,"1;5","4;0;1;3;2;1;1"
64,11,True,"","","",7,"0;7","0"
64,12,False,"island",0.50,"13;14",129,"1;5;0;2;2;122","0"
64,13,True,"","","",122,"2;122","0"
64,14,False,"bill_length_mm",46.55,"15;16",7,"1;5;0;2","0"
64,15,True,"","","",2,"0;2","0"
64,16,True,"","","",5,"1;5","0"
65,0,False,"flipper_length_mm",207.50,"1;14",336,"2;124;1;67;0;145","8;0;1;6;2;1;1;0;1"
65,1,False,"bill_length_mm",44.27,"2;9",211,"1;63;2;3;0;145","6;0;1;4;2;1;1;0;1"
65,2,False,"bill_length_mm",42.25,"3;6",150,"0;145;1;5","2;0;1;1;1;0;1"
65,3,False,"bill_depth_mm",16.75,"4;5",137,"0;137","1;1;0;1"
65,4,True,"","","",11,"0;11","1;1;0;1"
65,5,True,"","","",126,"0;126","0"
65,6,False,"bill_depth_mm",18.20,"7;8",13,"0;8;1;5","1;0;1;1"
65,7,True,"","","",5,"1;5","1;0;1;1"
65,8,True,"","","",8,"0;8","0"
65,9,False,"island",0.50,"10;11",61,"1;58;2;3","4;0;1;3;2;1"
65,10,True,"","","",3,"2;3","1;0;2;1"
65,11,False,"body_mass_g",4175.00,"12;13",58,"1;58","3;0;1;3"
65,12,True,"","","",53,"1;53","2;0;1;2"
65,13,True,"","","",5,"1;5","1;0;1;1"
65,14,False,"flipper_length_mm",212.50,"15;18",125,"2;121;1;4","2;0;1;2"
65,15,False,"island",0.50,"16;17",34,"1;4;2;30","2;0;1;2"
65,16,True,"","","",30,"2;30","0"
65,17,True,"","","",4,"1;4","2;0;1;2"
65,18,True,"","","",91,"2;91","0"
66,0,False,"bill_length_mm",43.25,"1;10",333,"2;122;0;149;1;62","11;1;2;1;0;5;0;1;1;2;2;2;1;1;0;1"
66,1,False,"body_mass_g",4425.00,"2;7",151,"0;144;2;7","8;0;2;2;1;0;5;2;0;1"
66,2,False,"flipper_length_mm",209.00,"3;6",137,"2;1;0;136","6;1;0;5;2;0;1"
66,3,False,"bill_length_mm",40.85,"4;5",136,"0;136","6;1;0;5;2;0;1"
66,4,True,"","","",110,"0;110","0"
66,5,True,"","","",26,"0;26","6;1;0;5;2;0;1"
66,6,True,"","","",1,"2;1","0"
66,7,False,"island",0.50,"8;9",14,"0;8;2;6","2;0;2;2"
66,8,True,"","","",6,"2;6","2;0;2;2"
66,9,True,"","","",8,"0;8","0"
66,10,False,"bill_depth_mm",17.20,"11;14",182,"2;115;0;5;1;62","3;1;2;1;0;1;1;2;1;1"
66,11,False,"island",0.50,"12;13",121,"1;8;2;113","0"
66,12,True,"","","",113,"2;113","0"
66,13,True,"","","",8,"1;8","0"
66,14,False,"body_mass_g",4575.00,"15;18",61,"2;2;0;5;1;54","3;1;2;1;0;1;1;2;1;1"
66,15,False,"island",1.50,"16;17",58,"0;4;1;54","2;0;1;1;2;1;1"
66,16,True,"","","",54,"1;54","2;0;1;1;2;1;1"
66,17,True,"","","",4,"0;4","0"
66,18,False,"flipper_length_mm",209.50,"19;20",3,"2;2;0;1","1;1;2;1"
66,19,True,"","","",1,"0;1","0"
66,20,True,"","","",2,"2;2","1;1;2;1"
67,0,False,"flipper_length_mm",207.50,"1;16",333,"1;63;0;146;2;124","11;0;1;5;2;1;1;0;5"
67,1,False,"bill_length_mm",43.15,"2;9",209,"0;145;1;61;2;3","8;0;1;4;2;1;1;0;3"
67,2,False,"bill_depth_mm",16.80,"3;6",144,"0;143;1;1","3;1;0;3"
67,3,False,"bill_length_mm",41.00,"4;5",14,"1;1;0;13","1;1;0;1"
67,4,True,"","","",13,"0;13","1;1;0;1"
67,5,True,"","","",1,"1;1","0"
67,6,False,"bill_length_mm",42.40,"7;8",130,"0;130","2;1;0;2"
67,7,True,"","","",125,"0;125","0"
67,8,True,"","","",5,"0;5","2;1;0;2"
67,9,False,"bill_depth_mm",17.55,"10;13",65,"0;2;1;60;2;3","5;0;1;4;2;1"
67,10,False,"body_mass_g",3975.00,"11;12",17,"2;3;1;14","1;0;2;1"
67,11,True,"","","",14,"1;14","0"
67,12,True,"","","",3,"2;3","1;0;2;1"
67,13,False,"island",1.50,"14;15",48,"0;2;1;46","4;0;1;4"
67,14,True,"","","",46,"1;46","4;0;1;4"
67,15,True,"","","",2,"0;2","0"
67,16,False,"sex",0.50,"17;18",124,"1;2;0;1;2;121","3;0;1;1;1;0;2"
67,17,True,"","","",56,"2;56","0"
67,18,False,"bill_depth_mm",17.65,"19;20",68,"1;2;0;1;2;65","3;0;1;1;1;0;2"
67,19,True,"","","",65,"2;65","0"
67,20,False,"body_mass_g",4150.00,"21;22",3,"1;2;0;1","3;0;1;1;1;0;2"
67,21,True,"","","",1,"0;1","2;1;0;2"
67,22,True,"","","",2,"1;2","1;0;1;1"
68,0,False,"flipper_length_mm",205.50,"1;12",336,"1;67;2;124;0;145","8;0;2;2;1;5;1;0;1"
68,1,False,"flipper_length_mm",191.50,"2;7",208,"1;61;2;2;0;145","6;0;1;5;1;0;1"
68,2,False,"body_mass_g",3712.50,"3;6",110,"0;93;1;17","2;0;1;1;1;0;1"
68,3,False,"bill_length_mm",41.80,"4;5",80,"1;17;0;63","2;0;1;1;1;0;1"
68,4,True,"","","",63,"0;63","1;1;0;1"
68,5,True,"","","",17,"1;17","1;0;1;1"
68,6,True,"","","",30,"0;30","0"
68,7,False,"bill_length_mm",43.35,"8;9",98,"1;44;2;2;0;52","4;0;1;4"
68,8,True,"","","",52,"0;52","0"
68,9,False,"island",0.50,"10;11",46,"1;44;2;2","4;0;1;4"
68,10,True,"","","",2,"2;2","0"
68,11,True,"","","",44,"1;44","4;0;1;4"
68,12,False,"bill_length_mm",48.90,"13;14",128,"1;6;2;122","2;0;2;2"
68,13,True,"","","",82,"2;82","2;0;2;2"
68,14,False,"bill_depth_mm",18.15,"15;16",46,"1;6;2;40","0"
68,15,True,"","","",40,"2;40","0"
68,16,True,"","","",6,"1;6","0"
69,0,False,"bill_length_mm",42.40,"1;8",325,"2;122;0;140;1;63","19;1;2;3;0;2;2;0;2;0;1;12"
69,1,False,"bill_depth_mm",15.35,"2;3",140,"0;136;1;1;2;3","3;0;1;3"
69,2,True,"","","",3,"2;3","0"
69,3,False,"bill_length_mm",40.85,"4;5",137,"0;136;1;1","3;0;1;3"
69,4,True,"","","",115,"0;115","0"
69,5,False,"bill_length_mm",41.00,"6;7",22,"0;21;1;1","3;0;1;3"
69,6,True,"","","",1,"1;1","3;0;1;3"
69,7,True,"","","",21,"0;21","0"
69,8,False,"flipper_length_mm",206.50,"9;16",185,"2;119;0;4;1;62","16;1;2;3;0;2;2;0;2;0;1;9"
69,9,False,"island",0.50,"10;13",66,"1;62;2;1;0;3","10;0;1;9;2;0;1"
69,10,False,"sex",1.50,"11;12",4,"2;1;0;3","1;2;0;1"
69,11,True,"","","",3,"0;3","1;2;0;1"
69,12,True,"","","",1,"2;1","0"
69,13,False,"bill_depth_mm",18.35,"14;15",62,"1;62","9;0;1;9"
69,14,True,"","","",32,"1;32","2;0;1;2"
69,15,True,"","","",30,"1;30","7;0;1;7"
69,16,False,"body_mass_g",4050.00,"17;18",119,"2;118;0;1","6;1;2;3;0;2;2;0;1"
69,17,True,"","","",1,"0;1","3;1;0;2;2;0;1"
69,18,False,"bill_length_mm",51.65,"19;20",118,"2;118","3;1;2;3"
69,19,True,"","","",110,"2;110","2;1;2;2"
69,20,True,"","","",8,"2;8","1;1;2;1"
70,0,False,"bill_length_mm",42.35,"1;4",328,"1;64;2;122;0;142","16;0;1;8;2;2;1;2;1;0;3;2;0;2"
70,1,False,"bill_depth_mm",15.35,"2;3",142,"0;139;2;3","1;1;0;1"
70,2,True,"","","",3,"2;3","0"
70,3,True,"","","",139,"0;139","1;1;0;1"
70,4,False,"body_mass_g",4075.00,"5;10",186,"1;64;2;119;0;3","15;0;1;8;2;2;1;2;1;0;2;2;0;2"
70,5,False,"flipper_length_mm",196.50,"6;7",57,"1;54;0;3","5;1;0;2;2;0;2;0;1;1"
70,6,True,"","","",34,"1;34","1;0;1;1"
70,7,False,"bill_length_mm",45.98,"8;9",23,"1;20;0;3","4;1;0;2;2;0;2"
70,8,True,"","","",3,"0;3","4;1;0;2;2;0;2"
70,9,True,"","","",20,"1;20","0"
70,10,False,"sex",0.50,"11;12",129,"1;10;2;119","10;0;1;7;2;2;1;2;1"
70,11,True,"","","",54,"2;54","1;1;2;1"
70,12,False,"island",0.50,"13;14",75,"1;10;2;65","9;0;1;7;2;2"
70,13,True,"","","",65,"2;65","2;0;2;2"
70,14,True,"","","",10,"1;10","7;0;1;7"
71,0,False,"bill_length_mm",42.40,"1;4",331,"2;123;0;142;1;66","13;1;0;2;0;1;10;2;1;1"
71,1,False,"flipper_length_mm",209.00,"2;3",142,"2;3;0;139","1;1;0;1"
71,2,True,"","","",139,"0;139","1;1;0;1"
71,3,True,"","","",3,"2;3","0"
71,4,False,"bill_depth_mm",16.30,"5;6",189,"2;120;0;3;1;66","12;1;0;1;0;1;10;2;1;1"
71,5,True,"","","",111,"2;111","0"
71,6,False,"body_mass_g",5025.00,"7;10",78,"2;9;0;3;1;66","12;1;0;1;0;1;10;2;1;1"
71,7,False,"body_mass_g",4575.00,"8;9",69,"0;3;1;66","12;1;0;1;0;1;10;2;1;1"
71,8,True,"","","",66,"1;66","11;0;1;10;2;1;1"
71,9,True,"","","",3,"0;3","1;1;0;1"
71,10,True,"","","",9,"2;9","0"
72,0,False,"bill_length_mm",41.80,"1;8",335,"0;148;1;66;2;121","9;1;0;2;0;1;4;2;0;3"
72,1,False,"sex",0.50,"2;7",133,"0;133","3;1;0;1;2;0;2"
72,2,False,"island",1.50,"3;6",72,"0;72","3;1;0;1;2;0;2"
72,3,False,"island",0.50,"4;5",48,"0;48","3;1;0;1;2;0;2"
72,4,True,"","","",22,"0;22","2;2;0;2"
72,5,True,"","","",26,"0;26","1;1;0;1"
72,6,True,"","","",24,"0;24","0"
72,7,True,"","","",61,"0;61","0"
72,8,False,"island",0.50,"9;12",202,"0;15;1;66;2;121","6;1;0;1;0;1;4;2;0;1"
72,9,False,"flipper_length_mm",202.00,"10;11",126,"2;121;0;5","1;2;0;1"
72,10,True,"","","",5,"0;5","1;2;0;1"
72,11,True,"","","",121,"2;121","0"
72,12,False,"body_mass_g",4625.00,"13;16",76,"0;10;1;66","5;1;0;1;0;1;4"
72,13,False,"island",1.50,"14;15",75,"0;9;1;66","4;0;1;4"
72,14,True,"","","",66,"1;66","4;0;1;4"
72,15,True,"","","",9,"0;9","0"
72,16,True,"","","",1,"0;1","1;1;0;1"
73,0,False,"bill_depth_mm",16.35,"1;4",334,"2;121;1;65;0;148","10;1;0;3;2;0;3;0;1;4"
73,1,False,"body_mass_g",3725.00,"2;3",120,"2;114;0;6","0"
73,2,True,"","","",6,"0;6","0"
73,3,True,"","","",114,"2;114","0"
73,4,False,"flipper_length_mm",196.50,"5;10",214,"2;7;1;65;0;142","10;1;0;3;2;0;3;0;1;4"
73,5,False,"bill_length_mm",42.35,"6;7",155,"0;119;1;36","5;0;1;4;1;0;1"
73,6,True,"","","",116,"0;116","1;1;0;1"
73,7,False,"island",1.50,"8;9",39,"0;3;1;36","4;0;1;4"
73,8,True,"","","",36,"1;36","4;0;1;4"
73,9,True,"","","",3,"0;3","0"
73,10,False,"bill_length_mm",45.80,"11;12",59,"2;7;1;29;0;23","5;1;0;2;2;0;3"
73,11,True,"","","",23,"0;23","5;1;0;2;2;0;3"
73,12,False,"body_mass_g",4975.00,"13;14",36,"2;7;1;29","0"
73,13,True,"","","",29,"1;29","0"
73,14,True,"","","",7,"2;7","0"
74,0,False,"flipper_length_mm",207.50,"1;10",333,"1;67;0;145;2;121","11;0;1;7;1;0;1;2;1;3"
74,1,False,"bill_length_mm",43.35,"2;7",208,"0;144;1;64","9;0;1;6;2;1;3"
74,2,False,"flipper_length_mm",187.50,"3;6",146,"0;141;1;5","4;0;1;4"
74,3,False,"bill_length_mm",40.75,"4;5",55,"1;5;0;50","4;0;1;4"
74,4,True,"","","",50,"0;50","0"
74,5,True,"","","",5,"1;5","4;0;1;4"
74,6,True,"","","",91,"0;91","0"
74,7,False,"island",1.50,"8;9",62,"0;3;1;59","5;0;1;2;2;1;3"
74,8,True,"","","",59,"1;59","5;0;1;2;2;1;3"
74,9,True,"","","",3,"0;3","0"
74,10,False,"island",0.50,"11;12",125,"1;3;0;1;2;121","2;0;1;1;1;0;1"
74,11,True,"","","",121,"2;121","0"
74,12,False,"body_mass_g",4050.00,"13;14",4,"1;3;0;1","2;0;1;1;1;0;1"
74,13,True,"","","",1,"0;1","1;1;0;1"
74,14,True,"","","",3,"1;3","1;0;1;1"
75,0,False,"bill_length_mm",43.25,"1;8",332,"2;121;1;62;0;149","12;1;2;1;0;5;2;1;3;0;1;3"
75,1,False,"bill_depth_mm",15.10,"2;3",154,"0;146;2;8","5;1;0;5"
75,2,True,"","","",8,"2;8","0"
75,3,False,"bill_depth_mm",16.70,"4;7",146,"0;146","5;1;0;5"
75,4,False,"island",1.50,"5;6",10,"0;10","2;1;0;2"
75,5,True,"","","",7,"0;7","2;1;0;2"
75,6,True,"","","",3,"0;3","0"
75,7,True,"","","",136,"0;136","3;1;0;3"
75,8,False,"body_mass_g",4175.00,"9;10",178,"2;113;1;62;0;3","7;1;2;1;2;1;3;0;1;3"
75,9,True,"","","",56,"1;56","5;0;1;3;2;1;2"
75,10,False,"bill_length_mm",48.90,"11;14",122,"2;113;1;6;0;3","2;1;2;1;2;1;1"
75,11,False,"bill_depth_mm",18.50,"12;13",77,"0;3;2;74","0"
75,12,True,"","","",74,"2;74","0"
75,13,True,"","","",3,"0;3","0"
75,14,False,"body_mass_g",4650.00,"15;16",45,"2;39;1;6","2;1;2;1;2;1;1"
75,15,True,"","","",6,"1;6","1;2;1;1"
75,16,True,"","","",39,"2;39","1;1;2;1"
76,0,False,"bill_length_mm",43.15,"1;8",331,"0;145;1;64;2;122","13;0;1;6;2;1;1;0;4;2;0;2"
76,1,False,"sex",0.50,"2;7",149,"0;144;2;5","6;1;0;4;2;0;2"
76,2,False,"body_mass_g",4250.00,"3;6",78,"2;5;0;73","6;1;0;4;2;0;2"
76,3,False,"bill_depth_mm",17.35,"4;5",73,"0;73","6;1;0;4;2;0;2"
76,4,True,"","","",31,"0;31","6;1;0;4;2;0;2"
76,5,True,"","","",42,"0;42","0"
76,6,True,"","","",5,"2;5","0"
76,7,True,"","","",71,"0;71","0"
76,8,False,"body_mass_g",4175.00,"9;14",182,"0;1;1;64;2;117","7;0;1;6;2;1"
76,9,False,"sex",1.50,"10;13",59,"2;2;1;57","4;0;2;1;1;3"
76,10,False,"bill_length_mm",43.35,"11;12",57,"1;57","3;0;1;3"
76,11,True,"","","",1,"1;1","1;0;1;1"
76,12,True,"","","",56,"1;56","2;0;1;2"
76,13,True,"","","",2,"2;2","1;0;2;1"
76,14,False,"bill_depth_mm",17.60,"15;16",123,"0;1;1;7;2;115","3;0;1;3"
76,15,True,"","","",115,"2;115","0"
76,16,False,"island",1.50,"17;18",8,"0;1;1;7","3;0;1;3"
76,17,True,"","","",7,"1;7","3;0;1;3"
76,18,True,"","","",1,"0;1","0"
77,0,False,"flipper_length_mm",206.50,"1;8",328,"1;55;0;150;2;123","16;0;1;1;2;1;2;1;1;1;0;13"
77,1,False,"island",1.50,"2;7",200,"0;149;1;50;2;1","15;2;1;1;0;2;1;1;0;13"
77,2,False,"bill_length_mm",45.75,"3;6",149,"1;50;2;1;0;98","15;2;1;1;0;2;1;1;0;13"
77,3,False,"sex",1.50,"4;5",99,"2;1;0;98","14;0;2;1;1;0;13"
77,4,True,"","","",98,"0;98","13;1;0;13"
77,5,True,"","","",1,"2;1","1;0;2;1"
77,6,True,"","","",50,"1;50","1;2;1;1"
77,7,True,"","","",51,"0;51","0"
77,8,False,"bill_depth_mm",17.65,"9;10",128,"1;5;0;1;2;122","1;0;1;1"
77,9,True,"","","",122,"2;122","0"
77,10,False,"body_mass_g",4050.00,"11;14",6,"1;5;0;1","1;0;1;1"
77,11,False,"bill_length_mm",46.55,"12;13",3,"1;2;0;1","0"
77,12,True,"","","",1,"0;1","0"
77,13,True,"","","",2,"1;2","0"
77,14,True,"","","",3,"1;3","1;0;1;1"
78,0,False,"bill_depth_mm",16.15,"1;8",332,"2;123;1;67;0;142","12;0;1;10;2;0;1;1;0;1"
78,1,False,"island",0.50,"2;7",113,"0;5;2;108","0"
78,2,False,"sex",0.50,"3;6",109,"2;108;0;1","0"
78,3,False,"bill_length_mm",39.30,"4;5",59,"2;58;0;1","0"
78,4,True,"","","",1,"0;1","0"
78,5,True,"","","",58,"2;58","0"
78,6,True,"","","",50,"2;50","0"
78,7,True,"","","",4,"0;4","0"
78,8,False,"bill_length_mm",42.40,"9;14",219,"2;15;1;67;0;137","12;0;1;10;2;0;1;1;0;1"
78,9,False,"bill_depth_mm",16.70,"10;13",134,"0;134","1;1;0;1"
78,10,False,"island",0.50,"11;12",5,"0;5","1;1;0;1"
78,11,True,"","","",3,"0;3","0"
78,12,True,"","","",2,"0;2","1;1;0;1"
78,13,True,"","","",129,"0;129","0"
78,14,False,"body_mass_g",5025.00,"15;18",85,"2;15;1;67;0;3","11;0;1;10;2;0;1"
78,15,False,"island",0.50,"16;17",70,"1;67;0;3","11;0;1;10;2;0;1"
78,16,True,"","","",3,"0;3","1;2;0;1"
78,17,True,"","","",67,"1;67","10;0;1;10"
78,18,True,"","","",15,"2;15","0"
79,0,False,"flipper_length_mm",206.50,"1;12",336,"1;65;0;147;2;124","8;1;0;3;0;1;2;2;3"
79,1,False,"bill_length_mm",42.40,"2;7",209,"0;145;1;62;2;2","6;0;1;2;2;3;1;0;1"
79,2,False,"flipper_length_mm",187.50,"3;6",138,"0;138","1;1;0;1"
79,3,False,"bill_depth_mm",16.80,"4;5",54,"0;54","1;1;0;1"
79,4,True,"","","",7,"0;7","1;1;0;1"
79,5,True,"","","",47,"0;47","0"
79,6,True,"","","",84,"0;84","0"
79,7,False,"island",1.50,"8;11",71,"0;7;1;62;2;2","5;0;1;2;2;3"
79,8,False,"island",0.50,"9;10",64,"1;62;2;2","5;0;1;2;2;3"
79,9,True,"","","",2,"2;2","3;0;2;3"
79,10,True,"","","",62,"1;62","2;0;1;2"
79,11,True,"","","",7,"0;7","0"
79,12,False,"island",0.50,"13;14",127,"1;3;0;2;2;122","2;1;0;2"
79,13,True,"","","",122,"2;122","0"
79,14,False,"body_mass_g",4050.00,"15;16",5,"1;3;0;2","2;1;0;2"
79,15,True,"","","",1,"0;1","2;1;0;2"
79,16,False,"bill_length_mm",44.90,"17;18",4,"1;3;0;1","0"
79,17,True,"","","",1,"0;1","0"
79,18,True,"","","",3,"1;3","0"
80,0,False,"body_mass_g",4362.50,"1;12",340,"1;67;0;151;2;122","4;0;1;1;1;0;1;2;0;2"
80,1,False,"island",0.50,"2;7",207,"0;137;1;62;2;8","4;0;1;1;1;0;1;2;0;2"
80,2,False,"bill_length_mm",42.90,"3;6",48,"2;8;0;40","2;2;0;2"
80,3,False,"bill_length_mm",41.55,"4;5",40,"0;40","2;2;0;2"
80,4,True,"","","",36,"0;36","0"
80,5,True,"","","",4,"0;4","2;2;0;2"
80,6,True,"","","",8,"2;8","0"
80,7,False,"bill_length_mm",42.40,"8;9",159,"0;97;1;62","2;0;1;1;1;0;1"
80,8,True,"","","",91,"0;91","1;1;0;1"
80,9,False,"island",1.50,"10;11",68,"0;6;1;62","1;0;1;1"
80,10,True,"","","",62,"1;62","1;0;1;1"
80,11,True,"","","",6,"0;6","0"
80,12,False,"bill_depth_mm",17.45,"13;14",133,"1;5;0;14;2;114","0"
80,13,True,"","","",114,"2;114","0"
80,14,False,"bill_length_mm",46.05,"15;16",19,"1;5;0;14","0"
80,15,True,"","","",14,"0;14","0"
80,16,True,"","","",5,"1;5","0"
81,0,False,"body_mass_g",4625.00,"1;14",331,"1;59;0;150;2;122","13;0;1;2;2;0;2;1;0;9"
81,1,False,"flipper_length_mm",202.50,"2;9",227,"1;58;0;146;2;23","12;2;0;2;1;0;9;0;1;1"
81,2,False,"bill_length_mm",44.75,"3;6",191,"0;143;1;48","11;1;0;9;0;1;1;2;0;1"
81,3,False,"body_mass_g",3375.00,"4;5",141,"0;141","7;1;0;6;2;0;1"
81,4,True,"","","",39,"0;39","4;1;0;4"
81,5,True,"","","",102,"0;102","3;1;0;2;2;0;1"
81,6,False,"body_mass_g",4175.00,"7;8",50,"0;2;1;48","4;1;0;3;0;1;1"
81,7,True,"","","",48,"1;48","1;0;1;1"
81,8,True,"","","",2,"0;2","3;1;0;3"
81,9,False,"sex",0.50,"10;11",36,"1;10;0;3;2;23","1;2;0;1"
81,10,True,"","","",23,"2;23","0"
81,11,False,"bill_length_mm",46.75,"12;13",13,"1;10;0;3","1;2;0;1"
81,12,True,"","","",3,"0;3","1;2;0;1"
81,13,True,"","","",10,"1;10","0"
81,14,False,"bill_length_mm",40.05,"15;16",104,"1;1;0;4;2;99","1;0;1;1"
81,15,True,"","","",2,"0;2","0"
81,16,False,"bill_depth_mm",17.45,"17;18",102,"1;1;0;2;2;99","1;0;1;1"
81,17,True,"","","",99,"2;99","0"
81,18,False,"body_mass_g",4750.00,"19;20",3,"1;1;0;2","1;0;1;1"
81,19,True,"","","",2,"0;2","0"
81,20,True,"","","",1,"1;1","1;0;1;1"
82,0,False,"island",0.50,"1;6",276,"0;143;1;10;2;123","68;0;1;5;2;4;1;0;58;2;0;1"
82,1,False,"body_mass_g",4000.00,"2;3",163,"2;123;0;40","5;0;2;4;2;0;1"
82,2,True,"","","",33,"0;33","1;2;0;1"
82,3,False,"flipper_length_mm",196.50,"4;5",130,"2;123;0;7","4;0;2;4"
82,4,True,"","","",7,"0;7","0"
82,5,True,"","","",123,"2;123","4;0;2;4"
82,6,False,"island",1.50,"7;12",113,"0;103;1;10","63;0;1;5;1;0;58"
82,7,False,"sex",1.50,"8;11",61,"0;51;1;10","63;0;1;5;1;0;58"
82,8,False,"bill_depth_mm",19.75,"9;10",60,"1;10;0;50","63;0;1;5;1;0;58"
82,9,True,"","","",50,"0;50","58;1;0;58"
82,10,True,"","","",10,"1;10","5;0;1;5"
82,11,True,"","","",1,"0;1","0"
82,12,True,"","","",52,"0;52","0"
83,0,False,"bill_depth_mm",16.40,"1;4",307,"2;123;0;141;1;43","37;1;0;24;2;1;2;0;1;0;1;11"
83,1,False,"bill_length_mm",39.30,"2;3",121,"2;115;0;6","1;1;2;1"
83,2,True,"","","",6,"0;6","0"
83,3,True,"","","",115,"2;115","1;1;2;1"
83,4,False,"flipper_length_mm",196.50,"5;12",186,"2;8;0;135;1;43","36;1;0;24;2;0;1;0;1;11"
83,5,False,"flipper_length_mm",186.50,"6;9",151,"1;35;0;116","9;0;1;7;1;0;2"
83,6,False,"bill_length_mm",44.05,"7;8",44,"1;3;0;41","1;1;0;1"
83,7,True,"","","",41,"0;41","1;1;0;1"
83,8,True,"","","",3,"1;3","0"
83,9,False,"bill_length_mm",42.40,"10;11",107,"1;32;0;75","8;0;1;7;1;0;1"
83,10,True,"","","",75,"0;75","1;1;0;1"
83,11,True,"","","",32,"1;32","7;0;1;7"
83,12,False,"body_mass_g",5025.00,"13;16",35,"2;8;0;19;1;8","27;1;0;22;2;0;1;0;1;4"
83,13,False,"body_mass_g",3762.50,"14;15",27,"0;19;1;8","27;1;0;22;2;0;1;0;1;4"
83,14,True,"","","",8,"1;8","4;0;1;4"
83,15,True,"","","",19,"0;19","23;1;0;22;2;0;1"
83,16,True,"","","",8,"2;8","0"
84,0,False,"bill_depth_mm",16.05,"1;4",334,"0;143;1;67;2;124","10;0;1;9;1;0;1"
84,1,False,"bill_length_mm",39.30,"2;3",107,"2;104;0;3","0"
84,2,True,"","","",3,"0;3","0"
84,3,True,"","","",104,"2;104","0"
84,4,False,"bill_length_mm",42.35,"5;10",227,"0;140;1;67;2;20","10;0;1;9;1;0;1"
84,5,False,"bill_depth_mm",16.70,"6;9",136,"0;136","1;1;0;1"
84,6,False,"bill_depth_mm",16.55,"7;8",7,"0;7","1;1;0;1"
84,7,True,"","","",5,"0;5","0"
84,8,True,"","","",2,"0;2","1;1;0;1"
84,9,True,"","","",129,"0;129","0"
84,10,False,"island",0.50,"11;14",91,"0;4;1;67;2;20","9;0;1;9"
84,11,False,"bill_depth_mm",17.80,"12;13",23,"0;3;2;20","0"
84,12,True,"","","",20,"2;20","0"
84,13,True,"","","",3,"0;3","0"
84,14,False,"bill_depth_mm",21.10,"15;16",68,"0;1;1;67","9;0;1;9"
84,15,True,"","","",67,"1;67","9;0;1;9"
84,16,True,"","","",1,"0;1","0"
85,0,False,"flipper_length_mm",207.50,"1;16",325,"2;121;1;59;0;145","19;1;0;9;2;1;2;0;1;0;1;7"
85,1,False,"flipper_length_mm",191.50,"2;9",201,"1;58;0;143","16;2;1;2;0;1;0;1;7;1;0;6"
85,2,False,"flipper_length_mm",186.50,"3;6",104,"1;13;0;91","8;0;1;3;1;0;5"
85,3,False,"bill_depth_mm",17.35,"4;5",44,"0;44","4;1;0;4"
85,4,True,"","","",16,"0;16","2;1;0;2"
85,5,True,"","","",28,"0;28","2;1;0;2"
85,6,False,"bill_length_mm",41.80,"7;8",60,"1;13;0;47","4;0;1;3;1;0;1"
85,7,True,"","","",47,"0;47","1;1;0;1"
85,8,True,"","","",13,"1;13","3;0;1;3"
85,9,False,"flipper_length_mm",202.50,"10;13",97,"1;45;0;52","8;2;1;2;0;1;0;1;4;1;0;1"
85,10,False,"bill_length_mm",43.83,"11;12",88,"1;38;0;50","6;0;1;4;2;1;1;1;0;1"
85,11,True,"","","",50,"0;50","1;1;0;1"
85,12,True,"","","",38,"1;38","5;0;1;4;2;1;1"
85,13,False,"bill_length_mm",47.90,"14;15",9,"1;7;0;2","2;2;1;1;0;1"
85,14,True,"","","",2,"0;2","1;2;0;1"
85,15,True,"","","",7,"1;7","1;2;1;1"
85,16,False,"body_mass_g",4337.50,"17;22",124,"2;121;1;1;0;2","3;1;0;3"
85,17,False,"island",0.50,"18;19",10,"0;2;2;8","3;1;0;3"
85,18,True,"","","",8,"2;8","0"
85,19,False,"island",1.50,"20;21",2,"0;2","3;1;0;3"
85,20,True,"","","",1,"0;1","3;1;0;3"
85,21,True,"","","",1,"0;1","0"
85,22,False,"body_mass_g",4825.00,"23;26",114,"2;113;1;1","0"
85,23,False,"island",0.50,"24;25",34,"1;1;2;33","0"
85,24,True,"","","",33,"2;33","0"
85,25,True,"","","",1,"1;1","0"
85,26,True,"","","",80,"2;80","0"
86,0,False,"body_mass_g",4575.00,"1;10",335,"0;145;1;67;2;123","9;0;1;4;2;3;1;0;1;2;0;1"
86,1,False,"island",1.50,"2;9",228,"0;143;1;66;2;19","4;0;1;2;1;0;1;2;0;1"
86,2,False,"island",0.50,"3;6",178,"1;66;0;93;2;19","4;0;1;2;1;0;1;2;0;1"
86,3,False,"bill_depth_mm",15.30,"4;5",60,"0;41;2;19","1;2;0;1"
86,4,True,"","","",19,"2;19","0"
86,5,True,"","","",41,"0;41","1;2;0;1"
86,6,False,"bill_length_mm",42.40,"7;8",118,"1;66;0;52","3;0;1;2;1;0;1"
86,7,True,"","","",52,"0;52","1;1;0;1"
86,8,True,"","","",66,"1;66","2;0;1;2"
86,9,True,"","","",50,"0;50","0"
86,10,False,"island",0.50,"11;12",107,"0;2;1;1;2;104","5;0;1;2;2;3"
86,11,True,"","","",104,"2;104","3;0;2;3"
86,12,False,"island",1.50,"13;14",3,"0;2;1;1","2;0;1;2"
86,13,True,"","","",1,"1;1","2;0;1;2"
86,14,True,"","","",2,"0;2","0"
87,0,False,"island",0.50,"1;4",333,"1;64;0;147;2;122","11;0;1;5;1;0;4;2;0;2"
87,1,False,"flipper_length_mm",203.50,"2;3",166,"2;122;0;44","2;2;0;2"
87,2,True,"","","",44,"0;44","2;2;0;2"
87,3,True,"","","",122,"2;122","0"
87,4,False,"bill_length_mm",44.85,"5;12",167,"1;64;0;103","9;0;1;5;1;0;4"
87,5,False,"bill_length_mm",42.85,"6;9",105,"0;103;1;2","7;0;1;3;1;0;4"
87,6,False,"bill_length_mm",40.85,"7;8",100,"0;100","4;1;0;4"
87,7,True,"","","",82,"0;82","0"
87,8,True,"","","",18,"0;18","4;1;0;4"
87,9,False,"bill_length_mm",43.80,"10;11",5,"0;3;1;2","3;0;1;3"
87,10,True,"","","",2,"1;2","3;0;1;3"
87,11,True,"","","",3,"0;3","0"
87,12,True,"","","",62,"1;62","2;0;1;2"
88,0,False,"island",0.50,"1;8",323,"1;65;0;136;2;122","21;1;0;3;0;1;15;2;1;2;0;2"
88,1,False,"body_mass_g",4150.00,"2;5",165,"2;122;0;43","3;0;2;1;2;0;2"
88,2,False,"sex",1.50,"3;4",39,"2;2;0;37","2;2;0;2"
88,3,True,"","","",37,"0;37","2;2;0;2"
88,4,True,"","","",2,"2;2","0"
88,5,False,"flipper_length_mm",199.00,"6;7",126,"2;120;0;6","1;0;2;1"
88,6,True,"","","",6,"0;6","0"
88,7,True,"","","",120,"2;120","1;0;2;1"
88,8,False,"flipper_length_mm",191.50,"9;14",158,"1;65;0;93","18;1;0;3;0;1;15"
88,9,False,"island",1.50,"10;13",77,"0;59;1;18","7;0;1;7"
88,10,False,"bill_length_mm",40.25,"11;12",48,"1;18;0;30","7;0;1;7"
88,11,True,"","","",30,"0;30","0"
88,12,True,"","","",18,"1;18","7;0;1;7"
88,13,True,"","","",29,"0;29","0"
88,14,False,"bill_depth_mm",17.95,"15;18",81,"1;47;0;34","11;1;0;3;0;1;8"
88,15,False,"flipper_length_mm",192.50,"16;17",12,"1;12","8;0;1;8"
88,16,True,"","","",2,"1;2","1;0;1;1"
88,17,True,"","","",10,"1;10","7;0;1;7"
88,18,False,"bill_length_mm",46.80,"19;20",69,"1;35;0;34","3;1;0;3"
88,19,True,"","","",34,"0;34","3;1;0;3"
88,20,True,"","","",35,"1;35","0"
89,0,False,"flipper_length_mm",207.50,"1;10",327,"0;150;1;56;2;121","17;0;1;2;2;1;2;0;1;1;0;12"
89,1,False,"flipper_length_mm",196.50,"2;7",201,"1;52;0;149","16;0;1;1;2;1;2;0;1;1;0;12"
89,2,False,"bill_length_mm",42.40,"3;4",155,"0;129;1;26","11;1;0;11"
89,3,True,"","","",122,"0;122","1;1;0;1"
89,4,False,"sex",0.50,"5;6",33,"0;7;1;26","10;1;0;10"
89,5,True,"","","",26,"1;26","0"
89,6,True,"","","",7,"0;7","10;1;0;10"
89,7,False,"bill_length_mm",45.00,"8;9",46,"1;26;0;20","5;0;1;1;2;1;2;0;1;1;0;1"
89,8,True,"","","",20,"0;20","2;1;0;1;2;0;1"
89,9,True,"","","",26,"1;26","3;0;1;1;2;1;2"
89,10,False,"bill_depth_mm",17.65,"11;12",126,"0;1;1;4;2;121","1;0;1;1"
89,11,True,"","","",121,"2;121","0"
89,12,False,"island",1.50,"13;14",5,"0;1;1;4","1;0;1;1"
89,13,True,"","","",4,"1;4","1;0;1;1"
89,14,True,"","","",1,"0;1","0"
90,0,False,"bill_depth_mm",16.40,"1;6",273,"0;126;2;123;1;24","71;0;1;23;2;3;1;0;44;2;0;1"
90,1,False,"bill_depth_mm",16.05,"2;3",118,"2;115;0;3","4;1;0;1;0;2;3"
90,2,True,"","","",104,"2;104","3;0;2;3"
90,3,False,"flipper_length_mm",200.00,"4;5",14,"2;11;0;3","1;1;0;1"
90,4,True,"","","",3,"0;3","1;1;0;1"
90,5,True,"","","",11,"2;11","0"
90,6,False,"island",1.50,"7;12",155,"0;123;2;8;1;24","67;0;1;23;1;0;43;2;0;1"
90,7,False,"body_mass_g",5025.00,"8;11",105,"2;8;1;24;0;73","67;0;1;23;1;0;43;2;0;1"
90,8,False,"bill_depth_mm",18.95,"9;10",97,"1;24;0;73","67;0;1;23;1;0;43;2;0;1"
90,9,True,"","","",73,"0;73","44;1;0;43;2;0;1"
90,10,True,"","","",24,"1;24","23;0;1;23"
90,11,True,"","","",8,"2;8","0"
90,12,True,"","","",50,"0;50","0"
91,0,False,"bill_length_mm",42.40,"1;4",326,"2;121;1;63;0;142","18;1;2;3;0;2;2;0;1;1;2;0;2;1;1;9"
91,1,False,"bill_depth_mm",15.45,"2;3",142,"0;139;2;3","1;1;0;1"
91,2,True,"","","",3,"2;3","0"
91,3,True,"","","",139,"0;139","1;1;0;1"
91,4,False,"flipper_length_mm",207.50,"5;10",184,"2;118;1;63;0;3","17;1;2;3;0;1;2;0;1;1;2;0;2;1;1;9"
91,5,False,"bill_depth_mm",20.50,"6;9",65,"0;2;2;1;1;62","13;1;0;1;0;2;1;1;9;2;1;2"
91,6,False,"sex",1.50,"7;8",63,"2;1;1;62","12;0;2;1;1;9;2;1;2"
91,7,True,"","","",62,"1;62","11;0;1;9;2;1;2"
91,8,True,"","","",1,"2;1","1;0;2;1"
91,9,True,"","","",2,"0;2","1;1;0;1"
91,10,False,"body_mass_g",4050.00,"11;14",119,"2;117;1;1;0;1","4;1;2;3;2;0;1"
91,11,False,"bill_length_mm",46.55,"12;13",2,"1;1;0;1","1;2;0;1"
91,12,True,"","","",1,"0;1","1;2;0;1"
91,13,True,"","","",1,"1;1","0"
91,14,False,"bill_length_mm",51.55,"15;16",117,"2;117","3;1;2;3"
91,15,True,"","","",109,"2;109","2;1;2;2"
91,16,True,"","","",8,"2;8","1;1;2;1"
92,0,False,"flipper_length_mm",207.50,"1;14",286,"1;18;0;147;2;121","58;0;1;5;2;1;2;0;1;1;0;50"
92,1,False,"flipper_length_mm",191.50,"2;7",159,"1;14;0;145","58;0;1;5;2;1;2;0;1;1;0;50"
92,2,False,"sex",0.50,"3;6",94,"0;94","18;1;0;18"
92,3,False,"island",0.50,"4;5",57,"0;57","16;1;0;16"
92,4,True,"","","",16,"0;16","0"
92,5,True,"","","",41,"0;41","16;1;0;16"
92,6,True,"","","",37,"0;37","2;1;0;2"
92,7,False,"flipper_length_mm",200.50,"8;11",65,"1;14;0;51","40;0;1;5;2;1;2;0;1;1;0;32"
92,8,False,"sex",1.50,"9;10",51,"0;51","33;2;0;1;1;0;32"
92,9,True,"","","",49,"0;49","32;1;0;32"
92,10,True,"","","",2,"0;2","1;2;0;1"
92,11,False,"body_mass_g",4375.00,"12;13",14,"1;14","7;0;1;5;2;1;2"
92,12,True,"","","",11,"1;11","4;0;1;4"
92,13,True,"","","",3,"1;3","3;0;1;1;2;1;2"
92,14,False,"island",0.50,"15;16",127,"1;4;0;2;2;121","0"
92,15,True,"","","",121,"2;121","0"
92,16,False,"bill_length_mm",48.05,"17;18",6,"1;4;0;2","0"
92,17,True,"","","",2,"0;2","0"
92,18,True,"","","",4,"1;4","0"
93,0,False,"body_mass_g",4562.50,"1;10",305,"2;123;0;117;1;65","39;0;2;1;1;34;1;2;1;0;2;2;1;1"
93,1,False,"bill_depth_mm",15.30,"2;3",194,"0;111;1;65;2;18","37;1;0;2;0;1;34;2;1;1"
93,2,True,"","","",18,"2;18","0"
93,3,False,"flipper_length_mm",193.50,"4;7",176,"0;111;1;65","37;1;0;2;0;1;34;2;1;1"
93,4,False,"bill_length_mm",42.40,"5;6",129,"1;24;0;105","2;0;1;1;1;0;1"
93,5,True,"","","",105,"0;105","1;1;0;1"
93,6,True,"","","",24,"1;24","1;0;1;1"
93,7,False,"bill_depth_mm",20.40,"8;9",47,"0;6;1;41","35;1;0;1;0;1;33;2;1;1"
93,8,True,"","","",41,"1;41","34;0;1;33;2;1;1"
93,9,True,"","","",6,"0;6","1;1;0;1"
93,10,False,"flipper_length_mm",201.50,"11;12",111,"2;105;0;6","2;0;2;1;1;2;1"
93,11,True,"","","",6,"0;6","0"
93,12,True,"","","",105,"2;105","2;0;2;1;1;2;1"
94,0,False,"body_mass_g",4362.50,"1;14",331,"2;122;1;64;0;145","13;1;2;2;0;2;2;1;1;0;1;0;2;6;1;1"
94,1,False,"bill_length_mm",42.35,"2;7",201,"0;131;1;60;2;10","10;1;0;2;2;1;0;2;6;1;1"
94,2,False,"flipper_length_mm",209.00,"3;6",131,"2;1;0;130","1;1;0;1"
94,3,False,"bill_length_mm",40.85,"4;5",130,"0;130","1;1;0;1"
94,4,True,"","","",109,"0;109","0"
94,5,True,"","","",21,"0;21","1;1;0;1"
94,6,True,"","","",1,"2;1","0"
94,7,False,"bill_length_mm",45.85,"8;11",70,"0;1;1;60;2;9","9;1;0;1;2;1;0;2;6;1;1"
94,8,False,"body_mass_g",3825.00,"9;10",20,"2;9;1;11","8;0;2;6;1;1;1;2;1"
94,9,True,"","","",11,"1;11","1;0;1;1"
94,10,True,"","","",9,"2;9","7;0;2;6;1;2;1"
94,11,False,"bill_depth_mm",20.75,"12;13",50,"0;1;1;49","1;1;0;1"
94,12,True,"","","",49,"1;49","0"
94,13,True,"","","",1,"0;1","1;1;0;1"
94,14,False,"flipper_length_mm",207.00,"15;18",130,"2;112;1;4;0;14","3;1;2;1;2;1;1;0;1"
94,15,False,"bill_length_mm",46.65,"16;17",18,"1;4;0;14","2;2;1;1;0;1"
94,16,True,"","","",14,"0;14","1;2;0;1"
94,17,True,"","","",4,"1;4","1;2;1;1"
94,18,True,"","","",112,"2;112","1;1;2;1"
95,0,False,"island",0.50,"1;6",326,"0;134;1;68;2;124","18;0;1;14;2;4"
95,1,False,"flipper_length_mm",196.50,"2;3",164,"2;124;0;40","4;0;2;4"
95,2,True,"","","",38,"0;38","0"
95,3,False,"body_mass_g",3900.00,"4;5",126,"2;124;0;2","4;0;2;4"
95,4,True,"","","",2,"0;2","0"
95,5,True,"","","",124,"2;124","4;0;2;4"
95,6,False,"bill_length_mm",42.40,"7;12",162,"0;94;1;68","14;0;1;14"
95,7,False,"bill_length_mm",40.85,"8;9",94,"0;93;1;1","5;0;1;5"
95,8,True,"","","",82,"0;82","0"
95,9,False,"flipper_length_mm",189.00,"10;11",12,"0;11;1;1","5;0;1;5"
95,10,True,"","","",1,"1;1","5;0;1;5"
95,11,True,"","","",11,"0;11","0"
95,12,False,"bill_depth_mm",21.10,"13;16",68,"0;1;1;67","9;0;1;9"
95,13,False,"sex",0.50,"14;15",67,"1;67","9;0;1;9"
95,14,True,"","","",33,"1;33","0"
95,15,True,"","","",34,"1;34","9;0;1;9"
95,16,True,"","","",1,"0;1","0"
96,0,False,"bill_length_mm",43.15,"1;12",328,"2;119;0;142;1;67","16;1;0;1;0;1;10;2;1;3;0;2"
96,1,False,"bill_length_mm",42.40,"2;7",148,"0;141;2;3;1;4","7;2;1;2;0;2;0;1;3"
96,2,False,"bill_length_mm",40.85,"3;4",137,"0;136;1;1","6;2;0;2;1;1;0;1;3"
96,3,True,"","","",115,"0;115","0"
96,4,False,"bill_length_mm",41.00,"5;6",22,"0;21;1;1","6;2;0;2;1;1;0;1;3"
96,5,True,"","","",1,"1;1","4;0;1;3;2;1;1"
96,6,True,"","","",21,"0;21","2;2;0;2"
96,7,False,"sex",0.50,"8;11",11,"0;5;2;3;1;3","1;2;1;1"
96,8,False,"body_mass_g",4025.00,"9;10",6,"2;3;1;3","1;2;1;1"
96,9,True,"","","",3,"1;3","1;2;1;1"
96,10,True,"","","",3,"2;3","0"
96,11,True,"","","",5,"0;5","0"
96,12,False,"bill_depth_mm",16.35,"13;14",180,"2;116;0;1;1;63","9;1;0;1;0;1;7;2;1;1"
96,13,True,"","","",107,"2;107","0"
96,14,False,"body_mass_g",4900.00,"15;18",73,"2;9;0;1;1;63","9;1;0;1;0;1;7;2;1;1"
96,15,False,"bill_depth_mm",20.75,"16;17",64,"0;1;1;63","9;1;0;1;0;1;7;2;1;1"
96,16,True,"","","",63,"1;63","8;0;1;7;2;1;1"
96,17,True,"","","",1,"0;1","1;1;0;1"
96,18,True,"","","",9,"2;9","0"
97,0,False,"body_mass_g",4562.50,"1;10",328,"1;65;2;123;0;140","16;0;1;2;2;10;1;2;2;0;1;2;0;1"
97,1,False,"bill_length_mm",42.35,"2;3",217,"1;64;2;18;0;135","14;0;2;9;1;1;1;2;2;0;1;2;0;1"
97,2,True,"","","",135,"0;135","2;1;0;1;2;0;1"
97,3,False,"bill_length_mm",46.30,"4;7",82,"1;64;2;18","12;0;2;9;1;1;1;2;2"
97,4,False,"body_mass_g",3800.00,"5;6",29,"2;15;1;14","12;0;2;9;1;1;1;2;2"
97,5,True,"","","",14,"1;14","1;0;1;1"
97,6,True,"","","",15,"2;15","11;0;2;9;1;2;2"
97,7,False,"bill_depth_mm",15.45,"8;9",53,"1;50;2;3","0"
97,8,True,"","","",3,"2;3","0"
97,9,True,"","","",50,"1;50","0"
97,10,False,"bill_length_mm",43.10,"11;14",111,"1;1;2;105;0;5","2;0;1;1;2;1"
97,11,False,"sex",0.50,"12;13",10,"0;5;2;5","0"
97,12,True,"","","",5,"2;5","0"
97,13,True,"","","",5,"0;5","0"
97,14,False,"bill_depth_mm",19.00,"15;16",101,"1;1;2;100","2;0;1;1;2;1"
97,15,True,"","","",100,"2;100","1;0;2;1"
97,16,True,"","","",1,"1;1","1;0;1;1"
98,0,False,"bill_depth_mm",16.35,"1;4",323,"1;66;0;143;2;114","21;0;1;9;2;1;10;1;0;2"
98,1,False,"bill_length_mm",39.70,"2;3",120,"2;114;0;6","0"
98,2,True,"","","",6,"0;6","0"
98,3,True,"","","",114,"2;114","0"
98,4,False,"flipper_length_mm",196.50,"5;10",203,"1;66;0;137","21;0;1;9;2;1;10;1;0;2"
98,5,False,"bill_length_mm",42.40,"6;7",152,"1;36;0;116","8;0;1;7;1;0;1"
98,6,True,"","","",116,"0;116","1;1;0;1"
98,7,False,"bill_length_mm",46.20,"8;9",36,"1;36","7;0;1;7"
98,8,True,"","","",14,"1;14","7;0;1;7"
98,9,True,"","","",22,"1;22","0"
98,10,False,"bill_length_mm",44.27,"11;14",51,"1;30;0;21","13;0;1;2;2;1;10;1;0;1"
98,11,False,"bill_length_mm",43.30,"12;13",21,"0;21","1;1;0;1"
98,12,True,"","","",20,"0;20","0"
98,13,True,"","","",1,"0;1","1;1;0;1"
98,14,False,"bill_depth_mm",17.75,"15;16",30,"1;30","12;0;1;2;2;1;10"
98,15,True,"","","",3,"1;3","11;0;1;1;2;1;10"
98,16,True,"","","",27,"1;27","1;0;1;1"
99,0,False,"island",0.50,"1;6",324,"1;62;0;140;2;122","20;0;1;5;2;7;1;0;6;2;0;2"
99,1,False,"body_mass_g",4150.00,"2;5",159,"2;122;0;37","9;0;2;7;2;0;2"
99,2,False,"sex",1.50,"3;4",39,"2;2;0;37","2;2;0;2"
99,3,True,"","","",37,"0;37","2;2;0;2"
99,4,True,"","","",2,"2;2","0"
99,5,True,"","","",120,"2;120","7;0;2;7"
99,6,False,"flipper_length_mm",196.50,"7;14",165,"1;62;0;103","11;0;1;5;1;0;6"
99,7,False,"bill_length_mm",44.30,"8;11",123,"0;91;1;32","5;1;0;5"
99,8,False,"flipper_length_mm",187.50,"9;10",90,"0;90","5;1;0;5"
99,9,True,"","","",35,"0;35","5;1;0;5"
99,10,True,"","","",55,"0;55","0"
99,11,False,"bill_depth_mm",20.45,"12;13",33,"0;1;1;32","0"
99,12,True,"","","",32,"1;32","0"
99,13,True,"","","",1,"0;1","0"
99,14,False,"body_mass_g",4225.00,"15;18",42,"1;30;0;12","6;0;1;5;1;0;1"
99,15,False,"island",1.50,"16;17",33,"0;8;1;25","3;0;1;3"
99,16,True,"","","",25,"1;25","3;0;1;3"
99,17,True,"","","",8,"0;8","0"
99,18,False,"bill_depth_mm",19.40,"19;20",9,"1;5;0;4","3;0;1;2;1;0;1"
99,19,True,"","","",4,"0;4","1;1;0;1"
99,20,True,"","","",5,"1;5","2;0;1;2"

==> anc/code/RandomForestVis/backend/static/classification/classification_Glass-clean.json <==
{"agreement": [[0.1, 0.86, 0.0, 0.0, 0.0, 0.04], [0.0, 0.0, 0.0, 0.97, 0.02, 0.01], [0.12, 0.85, 0.0, 0.0, 0.0, 0.03], [0.01, 0.0, 0.02, 0.95, 0.01, 0.01], [0.71, 0.08, 0.03, 0.09, 0.0, 0.09], [0.8, 0.04, 0.09, 0.0, 0.07, 0.0], [0.03, 0.95, 0.0, 0.0, 0.0, 0.02], [0.6, 0.35, 0.01, 0.0, 0.0, 0.04], [0.88, 0.11, 0.0, 0.01, 0.0, 0.0], [0.24, 0.44, 0.0, 0.03, 0.0, 0.29], [0.12, 0.01, 0.16, 0.28, 0.43, 0.0], [0.41, 0.03, 0.39, 0.06, 0.07, 0.04], [0.47, 0.5, 0.0, 0.0, 0.0, 0.03], [0.94, 0.04, 0.0, 0.0, 0.0, 0.02], [0.06, 0.0, 0.0, 0.13, 0.73, 0.08], [0.2, 0.02, 0.76, 0.01, 0.01, 0.0], [0.08, 0.02, 0.07, 0.68, 0.1, 0.05], [0.08, 0.71, 0.0, 0.02, 0.02, 0.17], [0.01, 0.92, 0.0, 0.01, 0.0, 0.06], [0.22, 0.1, 0.0, 0.23, 0.39, 0.06], [0.58, 0.14, 0.05, 0.03, 0.01, 0.19], [0.01, 0.0, 0.05, 0.89, 0.03, 0.02], [0.01, 0.02, 0.0, 0.88, 0.09, 0.0], [0.01, 0.0, 0.06, 0.9, 0.02, 0.01], [0.26, 0.21, 0.0, 0.0, 0.0, 0.53], [0.39, 0.26, 0.03, 0.12, 0.06, 0.14], [0.11, 0.88, 0.0, 0.0, 0.0, 0.01], [0.13, 0.85, 0.0, 0.0, 0.0, 0.02], [0.42, 0.01, 0.45, 0.03, 0.06, 0.03], [0.15, 0.78, 0.0, 0.0, 0.0, 0.07], [0.4, 0.45, 0.07, 0.05, 0.01, 0.02], [0.78, 0.2, 0.0, 0.0, 0.0, 0.02], [0.24, 0.29, 0.0, 0.01, 0.01, 0.45], [0.75, 0.14, 0.03, 0.0, 0.0, 0.08], [0.09, 0.75, 0.0, 0.09, 0.0, 0.07], [0.02, 0.01, 0.0, 0.96, 0.0, 0.01], [0.09, 0.02, 0.77, 0.1, 0.01, 0.01], [0.06, 0.58, 0.0, 0.0, 0.01, 0.35], [0.2, 0.66, 0.01, 0.03, 0.0, 0.1], [0.29, 0.13, 0.13, 0.31, 0.09, 0.05], [0.28, 0.35, 0.15, 0.06, 0.04, 0.12], [0.0, 0.01, 0.01, 0.97, 0.01, 0.0], [0.07, 0.59, 0.0, 0.01, 0.02, 0.31]], "correctPredictions": {"1": 11, "3": 8, "0": 9, "4": 3, "2": 3, "5": 2}, "wrongPredictions": {"count": 4, "1": {"count": 5, "0": 4, "5": 1}, "3": {"count": 1, "0": 1}, "0": {"count": 1, "2": 1}, "4": {"count": 0}, "2": {"count": 0}, "5": {"count": 0}}, "accuracy": 0.8372093023255814}

==> anc/code/RandomForestVis/backend/static/classification/classification_penguins_max_depth4.json <==
{"agreement": [[0.11293620284461978, 0.8832044725574566, 0.003859324597923493], [0.1488158935812265, 0.8093897333119111, 0.041794373106862626], [0.0, 0.00125, 0.99875], [0.1819719270614851, 0.8067704141923311, 0.011257658746183447], [0.10757339560205781, 0.2601437761151139, 0.6322828282828283], [0.005222222222222223, 0.00125, 0.9935277777777778], [0.003333333333333333, 0.005555555555555556, 0.9911111111111112], [0.11590739064856713, 0.06833363499245851, 0.8157589743589745], [0.977728456113449, 0.021260049633677426, 0.0010114942528735632], [0.0032, 0.008910638297872342, 0.9878893617021276], [0.0, 0.0, 1.0], [0.9480385171144446, 0.05051092746973003, 0.0014505554158253582], [0.9417503283375345, 0.05803788322678637, 0.00021178843567906766], [0.8729350158523652, 0.12492573141380169, 0.0021392527338330207], [0.0011111111111111111, 0.01, 0.9888888888888888], [0.9492571823899105, 0.04859781774981976, 0.0021449998602698023], [0.8586991450328564, 0.11825320076394216, 0.023047654203201425], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.8004285467519341, 0.17705681358232403, 0.022514639665741694], [0.8630962847362514, 0.13631463480397848, 0.000589080459770115], [0.9719787576307378, 0.026901052464214762, 0.0011201899050474761], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.9643269006905905, 0.0256730993094095, 0.01], [0.1204652620938283, 0.8739026860355207, 0.0056320518706507675], [0.15039484138486028, 0.8477355938040408, 0.0018695648110987264], [0.5997537689482819, 0.20227919224257407, 0.19796703880914407], [0.233451073211056, 0.7607477285100803, 0.0058011982788636176], [0.8919956293567439, 0.10628178457608982, 0.0017225860671663542], [0.18429675636996856, 0.8143214836969811, 0.0013817599330499459], [0.949966142832548, 0.049103061201798616, 0.0009307959656535369], [0.9610107526751794, 0.03760262963710073, 0.001386617687719714], [0.09288122775180627, 0.9027340853314298, 0.004384686916764073], [0.9700645206009, 0.02983238661559483, 0.00010309278350515463], [0.8854534463287067, 0.07454655367129341, 0.04], [0.9752898426834914, 0.024607064533003386, 0.00010309278350515463], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.16051763051243736, 0.8376128046764637, 0.0018695648110987264], [0.9851367482645818, 0.01486325173541819, 0.0], [0.09127818568271548, 0.9023371274005205, 0.006384686916764075], [0.006936263736263737, 0.011767781155015198, 0.981295955108721], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.9765370445487761, 0.023462955451223722, 0.0], [0.51372289702636, 0.3266560991640379, 0.15962100380960206], [0.7313200084415421, 0.11301332489179122, 0.15566666666666668], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.9424825660318541, 0.057305645532466754, 0.00021178843567906766], [0.9123859176291168, 0.0876140823708832, 0.0], [0.13340875446711065, 0.8525411409026479, 0.014050104630241216], [0.9869914231239667, 0.01300857687603328, 0.0], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.023252525252525254, 0.020025252525252526, 0.9567222222222221], [0.8742576759298606, 0.12563362841796546, 0.00010869565217391303], [0.9730900535583666, 0.026103330419747457, 0.0008066160218859642], [0.14979484138486032, 0.8483355938040408, 0.0018695648110987264], [0.945554688537623, 0.034445311462376685, 0.02], [0.19510068055209706, 0.8010297546368039, 0.003869564811098727], [0.13411009962482306, 0.8604302622976293, 0.0054596380775473186], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.08828795576698267, 0.9056633256957001, 0.006048718537317433], [0.8653638641177892, 0.08011889450290059, 0.05451724137931034], [0.00022222222222222223, 0.0, 0.9997777777777778], [0.8880314081565078, 0.0718598961913183, 0.04010869565217392], [0.0013333333333333333, 0.011805555555555555, 0.9868611111111111], [0.4576027127437128, 0.5329088881763504, 0.00948839907993677], [0.4257696107074128, 0.5450803587520178, 0.029150030540569357], [0.9022258420716754, 0.09767106514481931, 0.00010309278350515463], [0.9726310003962609, 0.02719658581063544, 0.00017241379310344826]], "correctPredictions": {"1": 16, "2": 21, "0": 31}, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}, "2": {"count": 0}, "0": {"count": 0}}, "accuracy": 0.9855072463768116}

==> anc/code/RandomForestVis/backend/static/clustering/complete_linkage_Glass-clean_rule_interval.json <==
{"minClusterSize": {"1": {"labels": [11, 25, 15, 2, 35, 3, 1, 17, 10, 10, 2, 38, 3, 12, 32, 13, 39, 26, 6, 16, 11, 27, 1, 36, 6, 11, 27, 4, 38, 8, 25, 29, 16, 26, 7, 21, 7, 7, 16, 13, 31, 17, 34, 19, 5, 15, 4, 33, 22, 21, 23, 15, 37, 28, 1, 24, 36, 19, 4, 14, 24, 30, 5, 29, 14, 18, 9, 39, 1, 6, 3, 3, 13, 28, 18, 23, 9, 2, 31, 35, 10, 14, 8, 22, 8, 33, 12, 32, 12, 34, 4, 20, 2, 5, 5, 17, 9, 30, 37, 20], "n_cluster": 39, "centroids": {"1": 22, "2": 10, "3": 5, "4": 46, "5": 62, "6": 24, "7": 34, "8": 84, "9": 76, "10": 8, "11": 20, "12": 13, "13": 15, "14": 59, "15": 51, "16": 19, "17": 41, "18": 74, "19": 57, "20": 91, "21": 35, "22": 83, "23": 50, "24": 60, "25": 30, "26": 17, "27": 26, "28": 73, "29": 63, "30": 97, "31": 78, "32": 14, "33": 85, "34": 89, "35": 79, "36": 56, "37": 98, "38": 11, "39": 67}, "classification": {}}, "2": {"labels": [11, 25, 15, 2, 35, 3, 1, 17, 10, 10, 2, 38, 3, 12, 32, 13, 39, 26, 6, 16, 11, 27, 1, 36, 6, 11, 27, 4, 38, 8, 25, 29, 16, 26, 7, 21, 7, 7, 16, 13, 31, 17, 34, 19, 5, 15, 4, 33, 22, 21, 23, 15, 37, 28, 1, 24, 36, 19, 4, 14, 24, 30, 5, 29, 14, 18, 9, 39, 1, 6, 3, 3, 13, 28, 18, 23, 9, 2, 31, 35, 10, 14, 8, 22, 8, 33, 12, 32, 12, 34, 4, 20, 2, 5, 5, 17, 9, 30, 37, 20], "n_cluster": 39, "centroids": {"1": 22, "2": 10, "3": 5, "4": 46, "5": 62, "6": 24, "7": 34, "8": 84, "9": 76, "10": 8, "11": 20, "12": 13, "13": 15, "14": 59, "15": 51, "16": 19, "17": 41, "18": 74, "19": 57, "20": 91, "21": 35, "22": 83, "23": 50, "24": 60, "25": 30, "26": 17, "27": 26, "28": 73, "29": 63, "30": 97, "31": 78, "32": 14, "33": 85, "34": 89, "35": 79, "36": 56, "37": 98, "38": 11, "39": 67}, "classification": {}}, "3": {"labels": [20, 11, 6, 2, 1, 8, 1, 25, 19, 19, 2, 6, 8, 21, 4, 22, 14, 5, 16, 24, 20, 12, 1, 15, 16, 20, 12, 4, 6, 5, 11, 3, 24, 5, 17, 3, 17, 17, 24, 22, 9, 25, 14, 7, 13, 6, 4, 2, 12, 3, 9, 6, 15, 10, 1, 10, 15, 7, 4, 23, 10, 3, 13, 3, 23, 7, 18, 14, 1, 16, 8, 8, 22, 10, 7, 9, 18, 2, 9, 1, 19, 23, 5, 12, 5, 2, 21, 4, 21, 14, 4, 11, 2, 13, 13, 25, 18, 3, 15, 11], "n_cluster": 25, "centroids": {"1": 22, "2": 10, "3": 35, "4": 46, "5": 17, "6": 51, "7": 74, "8": 5, "9": 50, "10": 60, "11": 91, "12": 26, "13": 62, "14": 67, "15": 98, "16": 24, "17": 34, "18": 76, "19": 8, "20": 20, "21": 13, "22": 15, "23": 59, "24": 19, "25": 41}, "classification": {}}, "4": {"labels": [1, 14, 10, 6, 2, 12, 2, 4, 7, 7, 6, 10, 12, 3, 8, 9, 5, 4, 2, 5, 1, 15, 2, 17, 2, 1, 15, 8, 10, 4, 14, 3, 5, 4, 1, 3, 1, 1, 5, 9, 13, 4, 5, 11, 16, 10, 8, 6, 15, 3, 13, 10, 17, 1, 2, 1, 17, 11, 8, 9, 1, 3, 16, 3, 9, 11, 7, 5, 2, 2, 12, 12, 9, 1, 11, 13, 7, 6, 13, 2, 7, 9, 4, 15, 4, 6, 3, 8, 3, 5, 8, 14, 6, 16, 16, 4, 7, 3, 17, 14], "n_cluster": 17, "centroids": {"1": 60, "2": 22, "3": 35, "4": 17, "5": 19, "6": 10, "7": 8, "8": 46, "9": 59, "10": 51, "11": 74, "12": 5, "13": 50, "14": 91, "15": 26, "16": 62, "17": 98}, "classification": {}}, "5": {"labels": [1, 6, 12, 9, 4, 6, 4, 5, 10, 10, 9, 12, 6, 2, 11, 3, 8, 5, 4, 8, 1, 7, 4, 3, 4, 1, 7, 11, 12, 5, 6, 2, 8, 5, 1, 2, 1, 1, 8, 3, 2, 5, 8, 7, 1, 12, 11, 9, 7, 2, 2, 12, 3, 1, 4, 1, 3, 7, 11, 3, 1, 2, 1, 2, 3, 7, 10, 8, 4, 4, 6, 6, 3, 1, 7, 2, 10, 9, 2, 4, 10, 3, 5, 7, 5, 9, 2, 11, 2, 8, 11, 6, 9, 1, 1, 5, 10, 2, 3, 6], "n_cluster": 12, "centroids": {"1": 60, "2": 50, "3": 59, "4": 22, "5": 17, "6": 5, "7": 74, "8": 19, "9": 10, "10": 8, "11": 46, "12": 51}, "classification": {}}, "6": {"labels": [1, 6, 3, 9, 5, 6, 5, 3, 10, 10, 9, 3, 6, 2, 11, 4, 8, 3, 5, 8, 1, 7, 5, 4, 5, 1, 7, 11, 3, 3, 6, 2, 8, 3, 1, 2, 1, 1, 8, 4, 2, 3, 8, 7, 1, 3, 11, 9, 7, 2, 2, 3, 4, 1, 5, 1, 4, 7, 11, 4, 1, 2, 1, 2, 4, 7, 10, 8, 5, 5, 6, 6, 4, 1, 7, 2, 10, 9, 2, 5, 10, 4, 3, 7, 3, 9, 2, 11, 2, 8, 11, 6, 9, 1, 1, 3, 10, 2, 4, 6], "n_cluster": 11, "centroids": {"1": 60, "2": 50, "3": 17, "4": 59, "5": 22, "6": 5, "7": 74, "8": 19, "9": 10, "10": 8, "11": 46}, "classification": {}}, "7": {"labels": [1, 3, 5, 1, 2, 3, 2, 5, 3, 3, 1, 5, 3, 4, 2, 6, 8, 5, 2, 8, 1, 7, 2, 6, 2, 1, 7, 2, 5, 5, 3, 4, 8, 5, 1, 4, 1, 1, 8, 6, 4, 5, 8, 7, 1, 5, 2, 1, 7, 4, 4, 5, 6, 1, 2, 1, 6, 7, 2, 6, 1, 4, 1, 4, 6, 7, 3, 8, 2, 2, 3, 3, 6, 1, 7, 4, 3, 1, 4, 2, 3, 6, 5, 7, 5, 1, 4, 2, 4, 8, 2, 3, 1, 1, 1, 5, 3, 4, 6, 3], "n_cluster": 8, "centroids": {"1": 10, "2": 22, "3": 5, "4": 50, "5": 17, "6": 59, "7": 74, "8": 19}, "classification": {}}, "8": {"labels": [1, 4, 6, 1, 3, 4, 3, 6, 4, 4, 1, 6, 4, 5, 3, 2, 2, 6, 3, 2, 1, 7, 3, 2, 3, 1, 7, 3, 6, 6, 4, 5, 2, 6, 1, 5, 1, 1, 2, 2, 5, 6, 2, 7, 1, 6, 3, 1, 7, 5, 5, 6, 2, 1, 3, 1, 2, 7, 3, 2, 1, 5, 1, 5, 2, 7, 4, 2, 3, 3, 4, 4, 2, 1, 7, 5, 4, 1, 5, 3, 4, 2, 6, 7, 6, 1, 5, 3, 5, 2, 3, 4, 1, 1, 1, 6, 4, 5, 2, 4], "n_cluster": 7, "centroids": {"1": 10, "2": 59, "3": 22, "4": 5, "5": 50, "6": 17, "7": 74}, "classification": {}}, "9": {"labels": [2, 1, 6, 2, 4, 1, 4, 6, 1, 1, 2, 6, 1, 5, 4, 3, 3, 6, 4, 3, 2, 1, 4, 3, 4, 2, 1, 4, 6, 6, 1, 5, 3, 6, 2, 5, 2, 2, 3, 3, 5, 6, 3, 1, 2, 6, 4, 2, 1, 5, 5, 6, 3, 2, 4, 2, 3, 1, 4, 3, 2, 5, 2, 5, 3, 1, 1, 3, 4, 4, 1, 1, 3, 2, 1, 5, 1, 2, 5, 4, 1, 3, 6, 1, 6, 2, 5, 4, 5, 3, 4, 1, 2, 2, 2, 6, 1, 5, 3, 1], "n_cluster": 6, "centroids": {"1": 74, "2": 10, "3": 59, "4": 22, "5": 50, "6": 17}, "classification": {}}, "10": {"labels": [2, 1, 6, 2, 4, 1, 4, 6, 1, 1, 2, 6, 1, 5, 4, 3, 3, 6, 4, 3, 2, 1, 4, 3, 4, 2, 1, 4, 6, 6, 1, 5, 3, 6, 2, 5, 2, 2, 3, 3, 5, 6, 3, 1, 2, 6, 4, 2, 1, 5, 5, 6, 3, 2, 4, 2, 3, 1, 4, 3, 2, 5, 2, 5, 3, 1, 1, 3, 4, 4, 1, 1, 3, 2, 1, 5, 1, 2, 5, 4, 1, 3, 6, 1, 6, 2, 5, 4, 5, 3, 4, 1, 2, 2, 2, 6, 1, 5, 3, 1], "n_cluster": 6, "centroids": {"1": 74, "2": 10, "3": 59, "4": 22, "5": 50, "6": 17}, "classification": {}}, "11": {"labels": [3, 2, 1, 3, 1, 2, 1, 1, 2, 2, 3, 1, 2, 5, 1, 4, 4, 1, 1, 4, 3, 2, 1, 4, 1, 3, 2, 1, 1, 1, 2, 5, 4, 1, 3, 5, 3, 3, 4, 4, 5, 1, 4, 2, 3, 1, 1, 3, 2, 5, 5, 1, 4, 3, 1, 3, 4, 2, 1, 4, 3, 5, 3, 5, 4, 2, 2, 4, 1, 1, 2, 2, 4, 3, 2, 5, 2, 3, 5, 1, 2, 4, 1, 2, 1, 3, 5, 1, 5, 4, 1, 2, 3, 3, 3, 1, 2, 5, 4, 2], "n_cluster": 5, "centroids": {"1": 17, "2": 74, "3": 10, "4": 59, "5": 50}, "classification": {}}, "12": {"labels": [3, 2, 1, 3, 1, 2, 1, 1, 2, 2, 3, 1, 2, 5, 1, 4, 4, 1, 1, 4, 3, 2, 1, 4, 1, 3, 2, 1, 1, 1, 2, 5, 4, 1, 3, 5, 3, 3, 4, 4, 5, 1, 4, 2, 3, 1, 1, 3, 2, 5, 5, 1, 4, 3, 1, 3, 4, 2, 1, 4, 3, 5, 3, 5, 4, 2, 2, 4, 1, 1, 2, 2, 4, 3, 2, 5, 2, 3, 5, 1, 2, 4, 1, 2, 1, 3, 5, 1, 5, 4, 1, 2, 3, 3, 3, 1, 2, 5, 4, 2], "n_cluster": 5, "centroids": {"1": 17, "2": 74, "3": 10, "4": 59, "5": 50}, "classification": {}}, "13": {"labels": [3, 2, 1, 3, 1, 2, 1, 1, 2, 2, 3, 1, 2, 5, 1, 4, 4, 1, 1, 4, 3, 2, 1, 4, 1, 3, 2, 1, 1, 1, 2, 5, 4, 1, 3, 5, 3, 3, 4, 4, 5, 1, 4, 2, 3, 1, 1, 3, 2, 5, 5, 1, 4, 3, 1, 3, 4, 2, 1, 4, 3, 5, 3, 5, 4, 2, 2, 4, 1, 1, 2, 2, 4, 3, 2, 5, 2, 3, 5, 1, 2, 4, 1, 2, 1, 3, 5, 1, 5, 4, 1, 2, 3, 3, 3, 1, 2, 5, 4, 2], "n_cluster": 5, "centroids": {"1": 17, "2": 74, "3": 10, "4": 59, "5": 50}, "classification": {}}, "14": {"labels": [3, 1, 2, 3, 2, 1, 2, 2, 1, 1, 3, 2, 1, 1, 2, 4, 4, 2, 2, 4, 3, 1, 2, 4, 2, 3, 1, 2, 2, 2, 1, 1, 4, 2, 3, 1, 3, 3, 4, 4, 1, 2, 4, 1, 3, 2, 2, 3, 1, 1, 1, 2, 4, 3, 2, 3, 4, 1, 2, 4, 3, 1, 3, 1, 4, 1, 1, 4, 2, 2, 1, 1, 4, 3, 1, 1, 1, 3, 1, 2, 1, 4, 2, 1, 2, 3, 1, 2, 1, 4, 2, 1, 3, 3, 3, 2, 1, 1, 4, 1], "n_cluster": 4, "centroids": {"1": 74, "2": 17, "3": 10, "4": 59}, "classification": {}}, "15": {"labels": [3, 1, 2, 3, 2, 1, 2, 2, 1, 1, 3, 2, 1, 1, 2, 4, 4, 2, 2, 4, 3, 1, 2, 4, 2, 3, 1, 2, 2, 2, 1, 1, 4, 2, 3, 1, 3, 3, 4, 4, 1, 2, 4, 1, 3, 2, 2, 3, 1, 1, 1, 2, 4, 3, 2, 3, 4, 1, 2, 4, 3, 1, 3, 1, 4, 1, 1, 4, 2, 2, 1, 1, 4, 3, 1, 1, 1, 3, 1, 2, 1, 4, 2, 1, 2, 3, 1, 2, 1, 4, 2, 1, 3, 3, 3, 2, 1, 1, 4, 1], "n_cluster": 4, "centroids": {"1": 74, "2": 17, "3": 10, "4": 59}, "classification": {}}, "16": {"labels": [3, 1, 2, 3, 2, 1, 2, 2, 1, 1, 3, 2, 1, 1, 2, 4, 4, 2, 2, 4, 3, 1, 2, 4, 2, 3, 1, 2, 2, 2, 1, 1, 4, 2, 3, 1, 3, 3, 4, 4, 1, 2, 4, 1, 3, 2, 2, 3, 1, 1, 1, 2, 4, 3, 2, 3, 4, 1, 2, 4, 3, 1, 3, 1, 4, 1, 1, 4, 2, 2, 1, 1, 4, 3, 1, 1, 1, 3, 1, 2, 1, 4, 2, 1, 2, 3, 1, 2, 1, 4, 2, 1, 3, 3, 3, 2, 1, 1, 4, 1], "n_cluster": 4, "centroids": {"1": 74, "2": 17, "3": 10, "4": 59}, "classification": {}}, "17": {"labels": [3, 1, 2, 3, 2, 1, 2, 2, 1, 1, 3, 2, 1, 1, 2, 4, 4, 2, 2, 4, 3, 1, 2, 4, 2, 3, 1, 2, 2, 2, 1, 1, 4, 2, 3, 1, 3, 3, 4, 4, 1, 2, 4, 1, 3, 2, 2, 3, 1, 1, 1, 2, 4, 3, 2, 3, 4, 1, 2, 4, 3, 1, 3, 1, 4, 1, 1, 4, 2, 2, 1, 1, 4, 3, 1, 1, 1, 3, 1, 2, 1, 4, 2, 1, 2, 3, 1, 2, 1, 4, 2, 1, 3, 3, 3, 2, 1, 1, 4, 1], "n_cluster": 4, "centroids": {"1": 74, "2": 17, "3": 10, "4": 59}, "classification": {}}, "18": {"labels": [3, 2, 1, 3, 1, 2, 1, 1, 2, 2, 3, 1, 2, 2, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 3, 2, 1, 1, 1, 2, 2, 1, 1, 3, 2, 3, 3, 1, 1, 2, 1, 1, 2, 3, 1, 1, 3, 2, 2, 2, 1, 1, 3, 1, 3, 1, 2, 1, 1, 3, 2, 3, 2, 1, 2, 2, 1, 1, 1, 2, 2, 1, 3, 2, 2, 2, 3, 2, 1, 2, 1, 1, 2, 1, 3, 2, 1, 2, 1, 1, 2, 3, 3, 3, 1, 2, 2, 1, 2], "n_cluster": 3, "centroids": {"1": 17, "2": 74, "3": 10}, "classification": {}}, "19": {"labels": [3, 2, 1, 3, 1, 2, 1, 1, 2, 2, 3, 1, 2, 2, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 3, 2, 1, 1, 1, 2, 2, 1, 1, 3, 2, 3, 3, 1, 1, 2, 1, 1, 2, 3, 1, 1, 3, 2, 2, 2, 1, 1, 3, 1, 3, 1, 2, 1, 1, 3, 2, 3, 2, 1, 2, 2, 1, 1, 1, 2, 2, 1, 3, 2, 2, 2, 3, 2, 1, 2, 1, 1, 2, 1, 3, 2, 1, 2, 1, 1, 2, 3, 3, 3, 1, 2, 2, 1, 2], "n_cluster": 3, "centroids": {"1": 17, "2": 74, "3": 10}, "classification": {}}, "20": {"labels": [3, 2, 1, 3, 1, 2, 1, 1, 2, 2, 3, 1, 2, 2, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 3, 2, 1, 1, 1, 2, 2, 1, 1, 3, 2, 3, 3, 1, 1, 2, 1, 1, 2, 3, 1, 1, 3, 2, 2, 2, 1, 1, 3, 1, 3, 1, 2, 1, 1, 3, 2, 3, 2, 1, 2, 2, 1, 1, 1, 2, 2, 1, 3, 2, 2, 2, 3, 2, 1, 2, 1, 1, 2, 1, 3, 2, 1, 2, 1, 1, 2, 3, 3, 3, 1, 2, 2, 1, 2], "n_cluster": 3, "centroids": {"1": 17, "2": 74, "3": 10}, "classification": {}}}, "elbow": 9}

==> anc/code/RandomForestVis/backend/static/clustering/complete_linkage_penguins_max_depth4_rule_interval.json <==
{"minClusterSize": {"1": {"labels": [11, 17, 15, 36, 16, 3, 18, 37, 29, 30, 9, 22, 37, 21, 15, 9, 14, 1, 27, 5, 16, 33, 8, 7, 3, 31, 20, 15, 33, 4, 12, 26, 14, 7, 23, 1, 10, 13, 8, 10, 34, 17, 32, 19, 19, 30, 20, 3, 12, 2, 8, 22, 2, 29, 11, 35, 9, 7, 2, 4, 24, 34, 19, 32, 1, 10, 21, 35, 1, 13, 28, 28, 2, 36, 1, 17, 22, 31, 20, 26, 25, 27, 2, 5, 23, 14, 25, 4, 6, 24, 11, 13, 6, 12, 21, 16, 18, 18, 5, 6], "n_cluster": 37, "centroids": {"1": 35, "2": 72, "3": 5, "4": 59, "5": 19, "6": 92, "7": 57, "8": 38, "9": 56, "10": 36, "11": 54, "12": 93, "13": 91, "14": 85, "15": 27, "16": 20, "17": 41, "18": 6, "19": 43, "20": 26, "21": 66, "22": 11, "23": 34, "24": 89, "25": 86, "26": 79, "27": 18, "28": 70, "29": 8, "30": 9, "31": 25, "32": 63, "33": 28, "34": 61, "35": 67, "36": 3, "37": 12}, "classification": {}}, "2": {"labels": [11, 17, 15, 36, 16, 3, 18, 37, 29, 30, 9, 22, 37, 21, 15, 9, 14, 1, 27, 5, 16, 33, 8, 7, 3, 31, 20, 15, 33, 4, 12, 26, 14, 7, 23, 1, 10, 13, 8, 10, 34, 17, 32, 19, 19, 30, 20, 3, 12, 2, 8, 22, 2, 29, 11, 35, 9, 7, 2, 4, 24, 34, 19, 32, 1, 10, 21, 35, 1, 13, 28, 28, 2, 36, 1, 17, 22, 31, 20, 26, 25, 27, 2, 5, 23, 14, 25, 4, 6, 24, 11, 13, 6, 12, 21, 16, 18, 18, 5, 6], "n_cluster": 37, "centroids": {"1": 35, "2": 72, "3": 5, "4": 59, "5": 19, "6": 92, "7": 57, "8": 38, "9": 56, "10": 36, "11": 54, "12": 93, "13": 91, "14": 85, "15": 27, "16": 20, "17": 41, "18": 6, "19": 43, "20": 26, "21": 66, "22": 11, "23": 34, "24": 89, "25": 86, "26": 79, "27": 18, "28": 70, "29": 8, "30": 9, "31": 25, "32": 63, "33": 28, "34": 61, "35": 67, "36": 3, "37": 12}, "classification": {}}, "3": {"labels": [7, 6, 18, 2, 3, 4, 19, 7, 2, 11, 15, 23, 7, 22, 18, 15, 17, 1, 8, 2, 3, 11, 14, 5, 4, 12, 21, 18, 11, 3, 8, 1, 17, 5, 4, 1, 16, 9, 14, 16, 12, 6, 9, 20, 20, 11, 21, 4, 8, 10, 14, 23, 10, 2, 7, 5, 15, 5, 10, 3, 1, 12, 20, 9, 1, 16, 22, 5, 1, 9, 2, 2, 10, 2, 1, 6, 23, 12, 21, 1, 6, 8, 10, 2, 4, 17, 6, 3, 13, 1, 7, 9, 13, 8, 22, 3, 19, 19, 2, 13], "n_cluster": 23, "centroids": {"1": 35, "2": 3, "3": 59, "4": 34, "5": 57, "6": 41, "7": 12, "8": 18, "9": 91, "10": 72, "11": 28, "12": 61, "13": 92, "14": 38, "15": 56, "16": 36, "17": 85, "18": 27, "19": 6, "20": 43, "21": 26, "22": 66, "23": 11}, "classification": {}}, "4": {"labels": [13, 12, 8, 3, 9, 4, 10, 13, 3, 7, 1, 5, 13, 1, 8, 1, 7, 2, 1, 3, 9, 7, 1, 11, 4, 14, 4, 8, 7, 9, 1, 2, 7, 11, 4, 2, 8, 5, 1, 8, 14, 12, 5, 10, 10, 7, 4, 4, 1, 6, 1, 5, 6, 3, 13, 11, 1, 11, 6, 9, 2, 14, 10, 5, 2, 8, 1, 11, 2, 5, 3, 3, 6, 3, 2, 12, 5, 14, 4, 2, 12, 1, 6, 3, 4, 7, 12, 9, 6, 2, 13, 5, 6, 1, 1, 9, 10, 10, 3, 6], "n_cluster": 14, "centroids": {"1": 18, "2": 35, "3": 3, "4": 34, "5": 91, "6": 72, "7": 28, "8": 36, "9": 59, "10": 6, "11": 57, "12": 41, "13": 12, "14": 61}, "classification": {}}, "5": {"labels": [13, 12, 8, 4, 9, 5, 10, 13, 4, 7, 1, 2, 13, 1, 8, 1, 7, 3, 1, 4, 9, 7, 1, 11, 5, 2, 5, 8, 7, 9, 1, 3, 7, 11, 5, 3, 8, 2, 1, 8, 2, 12, 2, 10, 10, 7, 5, 5, 1, 6, 1, 2, 6, 4, 13, 11, 1, 11, 6, 9, 3, 2, 10, 2, 3, 8, 1, 11, 3, 2, 4, 4, 6, 4, 3, 12, 2, 2, 5, 3, 12, 1, 6, 4, 5, 7, 12, 9, 6, 3, 13, 2, 6, 1, 1, 9, 10, 10, 4, 6], "n_cluster": 13, "centroids": {"1": 18, "2": 91, "3": 35, "4": 3, "5": 34, "6": 72, "7": 28, "8": 36, "9": 59, "10": 6, "11": 57, "12": 41, "13": 12}, "classification": {}}, "6": {"labels": [5, 8, 2, 7, 10, 4, 8, 2, 7, 5, 1, 3, 2, 1, 2, 1, 5, 6, 1, 7, 10, 5, 1, 2, 4, 3, 4, 2, 5, 10, 1, 6, 5, 2, 4, 6, 2, 3, 1, 2, 3, 8, 3, 8, 8, 5, 4, 4, 1, 9, 1, 3, 9, 7, 5, 2, 1, 2, 9, 10, 6, 3, 8, 3, 6, 2, 1, 2, 6, 3, 7, 7, 9, 7, 6, 4, 3, 3, 4, 6, 4, 1, 9, 7, 4, 5, 4, 10, 9, 6, 5, 3, 9, 1, 1, 10, 8, 8, 7, 9], "n_cluster": 10, "centroids": {"1": 18, "2": 36, "3": 91, "4": 34, "5": 28, "6": 35, "7": 3, "8": 6, "9": 72, "10": 59}, "classification": {}}, "7": {"labels": [6, 1, 4, 7, 2, 1, 1, 4, 7, 6, 3, 5, 4, 3, 4, 3, 6, 2, 3, 7, 2, 6, 3, 4, 1, 5, 1, 4, 6, 2, 3, 2, 6, 4, 1, 2, 4, 5, 3, 4, 5, 1, 5, 1, 1, 6, 1, 1, 3, 8, 3, 5, 8, 7, 6, 4, 3, 4, 8, 2, 2, 5, 1, 5, 2, 4, 3, 4, 2, 5, 7, 7, 8, 7, 2, 1, 5, 5, 1, 2, 1, 3, 8, 7, 1, 6, 1, 2, 8, 2, 6, 5, 8, 3, 3, 2, 1, 1, 7, 8], "n_cluster": 8, "centroids": {"1": 34, "2": 59, "3": 18, "4": 36, "5": 91, "6": 28, "7": 3, "8": 72}, "classification": {}}, "8": {"labels": [1, 2, 1, 6, 3, 2, 2, 1, 6, 1, 4, 5, 1, 4, 1, 4, 1, 3, 4, 6, 3, 1, 4, 1, 2, 5, 2, 1, 1, 3, 4, 3, 1, 1, 2, 3, 1, 5, 4, 1, 5, 2, 5, 2, 2, 1, 2, 2, 4, 7, 4, 5, 7, 6, 1, 1, 4, 1, 7, 3, 3, 5, 2, 5, 3, 1, 4, 1, 3, 5, 6, 6, 7, 6, 3, 2, 5, 5, 2, 3, 2, 4, 7, 6, 2, 1, 2, 3, 7, 3, 1, 5, 7, 4, 4, 3, 2, 2, 6, 7], "n_cluster": 7, "centroids": {"1": 36, "2": 34, "3": 59, "4": 18, "5": 91, "6": 3, "7": 72}, "classification": {}}, "9": {"labels": [1, 2, 1, 6, 3, 2, 2, 1, 6, 1, 4, 5, 1, 4, 1, 4, 1, 3, 4, 6, 3, 1, 4, 1, 2, 5, 2, 1, 1, 3, 4, 3, 1, 1, 2, 3, 1, 5, 4, 1, 5, 2, 5, 2, 2, 1, 2, 2, 4, 0, 4, 5, 0, 6, 1, 1, 4, 1, 0, 3, 3, 5, 2, 5, 3, 1, 4, 1, 3, 5, 6, 6, 0, 6, 3, 2, 5, 5, 2, 3, 2, 4, 0, 6, 2, 1, 2, 3, 0, 3, 1, 5, 0, 4, 4, 3, 2, 2, 6, 0], "n_cluster": 6, "centroids": {"1": 36, "2": 34, "3": 59, "4": 18, "5": 91, "6": 3}, "classification": {}}, "10": {"labels": [2, 1, 2, 1, 3, 1, 1, 2, 1, 2, 4, 5, 2, 4, 2, 4, 2, 3, 4, 1, 3, 2, 4, 2, 1, 5, 1, 2, 2, 3, 4, 3, 2, 2, 1, 3, 2, 5, 4, 2, 5, 1, 5, 1, 1, 2, 1, 1, 4, 0, 4, 5, 0, 1, 2, 2, 4, 2, 0, 3, 3, 5, 1, 5, 3, 2, 4, 2, 3, 5, 1, 1, 0, 1, 3, 1, 5, 5, 1, 3, 1, 4, 0, 1, 1, 2, 1, 3, 0, 3, 2, 5, 0, 4, 4, 3, 1, 1, 1, 0], "n_cluster": 5, "centroids": {"1": 3, "2": 36, "3": 59, "4": 18, "5": 91}, "classification": {}}, "11": {"labels": [2, 1, 2, 1, 3, 1, 1, 2, 1, 2, 4, 5, 2, 4, 2, 4, 2, 3, 4, 1, 3, 2, 4, 2, 1, 5, 1, 2, 2, 3, 4, 3, 2, 2, 1, 3, 2, 5, 4, 2, 5, 1, 5, 1, 1, 2, 1, 1, 4, 0, 4, 5, 0, 1, 2, 2, 4, 2, 0, 3, 3, 5, 1, 5, 3, 2, 4, 2, 3, 5, 1, 1, 0, 1, 3, 1, 5, 5, 1, 3, 1, 4, 0, 1, 1, 2, 1, 3, 0, 3, 2, 5, 0, 4, 4, 3, 1, 1, 1, 0], "n_cluster": 5, "centroids": {"1": 3, "2": 36, "3": 59, "4": 18, "5": 91}, "classification": {}}, "12": {"labels": [2, 1, 2, 1, 3, 1, 1, 2, 1, 2, 4, 5, 2, 4, 2, 4, 2, 3, 4, 1, 3, 2, 4, 2, 1, 5, 1, 2, 2, 3, 4, 3, 2, 2, 1, 3, 2, 5, 4, 2, 5, 1, 5, 1, 1, 2, 1, 1, 4, 0, 4, 5, 0, 1, 2, 2, 4, 2, 0, 3, 3, 5, 1, 5, 3, 2, 4, 2, 3, 5, 1, 1, 0, 1, 3, 1, 5, 5, 1, 3, 1, 4, 0, 1, 1, 2, 1, 3, 0, 3, 2, 5, 0, 4, 4, 3, 1, 1, 1, 0], "n_cluster": 5, "centroids": {"1": 3, "2": 36, "3": 59, "4": 18, "5": 91}, "classification": {}}, "13": {"labels": [2, 1, 2, 1, 3, 1, 1, 2, 1, 2, 4, 1, 2, 4, 2, 4, 2, 3, 4, 1, 3, 2, 4, 2, 1, 3, 1, 2, 2, 3, 4, 3, 2, 2, 1, 3, 2, 1, 4, 2, 3, 1, 2, 1, 1, 2, 1, 1, 4, 0, 4, 1, 0, 1, 2, 2, 4, 2, 0, 3, 3, 3, 1, 2, 3, 2, 4, 2, 3, 1, 1, 1, 0, 1, 3, 1, 1, 3, 1, 3, 1, 4, 0, 1, 1, 2, 1, 3, 0, 3, 2, 1, 0, 4, 4, 3, 1, 1, 1, 0], "n_cluster": 4, "centroids": {"1": 3, "2": 36, "3": 59, "4": 18}, "classification": {}}, "14": {"labels": [2, 1, 2, 1, 3, 1, 1, 2, 1, 2, 4, 1, 2, 4, 2, 4, 2, 3, 4, 1, 3, 2, 4, 2, 1, 3, 1, 2, 2, 3, 4, 3, 2, 2, 1, 3, 2, 1, 4, 2, 3, 1, 2, 1, 1, 2, 1, 1, 4, 0, 4, 1, 0, 1, 2, 2, 4, 2, 0, 3, 3, 3, 1, 2, 3, 2, 4, 2, 3, 1, 1, 1, 0, 1, 3, 1, 1, 3, 1, 3, 1, 4, 0, 1, 1, 2, 1, 3, 0, 3, 2, 1, 0, 4, 4, 3, 1, 1, 1, 0], "n_cluster": 4, "centroids": {"1": 3, "2": 36, "3": 59, "4": 18}, "classification": {}}, "15": {"labels": [3, 1, 3, 1, 2, 1, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 3, 1, 2, 1, 3, 3, 2, 2, 2, 3, 3, 1, 2, 3, 1, 2, 3, 2, 1, 3, 1, 1, 3, 1, 1, 2, 0, 2, 1, 0, 1, 3, 3, 2, 3, 0, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 3, 1, 2, 0, 2, 3, 1, 0, 2, 2, 2, 1, 1, 1, 0], "n_cluster": 3, "centroids": {"1": 3, "2": 59, "3": 36}, "classification": {}}, "16": {"labels": [3, 1, 3, 1, 2, 1, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 3, 1, 2, 1, 3, 3, 2, 2, 2, 3, 3, 1, 2, 3, 1, 2, 3, 2, 1, 3, 1, 1, 3, 1, 1, 2, 0, 2, 1, 0, 1, 3, 3, 2, 3, 0, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 3, 1, 2, 0, 2, 3, 1, 0, 2, 2, 2, 1, 1, 1, 0], "n_cluster": 3, "centroids": {"1": 3, "2": 59, "3": 36}, "classification": {}}, "17": {"labels": [3, 1, 3, 1, 2, 1, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 3, 1, 2, 1, 3, 3, 2, 2, 2, 3, 3, 1, 2, 3, 1, 2, 3, 2, 1, 3, 1, 1, 3, 1, 1, 2, 0, 2, 1, 0, 1, 3, 3, 2, 3, 0, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 3, 1, 2, 0, 2, 3, 1, 0, 2, 2, 2, 1, 1, 1, 0], "n_cluster": 3, "centroids": {"1": 3, "2": 59, "3": 36}, "classification": {}}, "18": {"labels": [3, 1, 3, 1, 2, 1, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 3, 1, 2, 1, 3, 3, 2, 2, 2, 3, 3, 1, 2, 3, 1, 2, 3, 2, 1, 3, 1, 1, 3, 1, 1, 2, 0, 2, 1, 0, 1, 3, 3, 2, 3, 0, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 3, 1, 2, 0, 2, 3, 1, 0, 2, 2, 2, 1, 1, 1, 0], "n_cluster": 3, "centroids": {"1": 3, "2": 59, "3": 36}, "classification": {}}, "19": {"labels": [3, 1, 3, 1, 2, 1, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 3, 1, 2, 1, 3, 3, 2, 2, 2, 3, 3, 1, 2, 3, 1, 2, 3, 2, 1, 3, 1, 1, 3, 1, 1, 2, 0, 2, 1, 0, 1, 3, 3, 2, 3, 0, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 3, 1, 2, 0, 2, 3, 1, 0, 2, 2, 2, 1, 1, 1, 0], "n_cluster": 3, "centroids": {"1": 3, "2": 59, "3": 36}, "classification": {}}, "20": {"labels": [3, 1, 3, 1, 2, 1, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 3, 1, 2, 1, 3, 3, 2, 2, 2, 3, 3, 1, 2, 3, 1, 2, 3, 2, 1, 3, 1, 1, 3, 1, 1, 2, 0, 2, 1, 0, 1, 3, 3, 2, 3, 0, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 3, 1, 2, 0, 2, 3, 1, 0, 2, 2, 2, 1, 1, 1, 0], "n_cluster": 3, "centroids": {"1": 3, "2": 59, "3": 36}, "classification": {}}}, "elbow": 10}

==> anc/code/RandomForestVis/backend/static/datasets/Glass-clean.csv <==
Refractive Index,Na Sodium,Mg Magnesium,Al Aluminum,Si Silicon,K Potassium,Ca Calcium,Ba Barium,Fe Iron,Type of glass
1.52101,13.64,4.49,1.10,71.78,0.06,8.75,0.00,0.00,building float
1.51761,13.89,3.60,1.36,72.73,0.48,7.83,0.00,0.00,building float
1.51618,13.53,3.55,1.54,72.99,0.39,7.78,0.00,0.00,building float
1.51766,13.21,3.69,1.29,72.61,0.57,8.22,0.00,0.00,building float
1.51742,13.27,3.62,1.24,73.08,0.55,8.07,0.00,0.00,building float
1.51596,12.79,3.61,1.62,72.97,0.64,8.07,0.00,0.26,building float
1.51743,13.30,3.60,1.14,73.09,0.58,8.17,0.00,0.00,building float
1.51756,13.15,3.61,1.05,73.24,0.57,8.24,0.00,0.00,building float
1.51918,14.04,3.58,1.37,72.08,0.56,8.30,0.00,0.00,building float
1.51755,13.00,3.60,1.36,72.99,0.57,8.40,0.00,0.11,building float
1.51571,12.72,3.46,1.56,73.20,0.67,8.09,0.00,0.24,building float
1.51763,12.80,3.66,1.27,73.01,0.60,8.56,0.00,0.00,building float
1.51589,12.88,3.43,1.40,73.28,0.69,8.05,0.00,0.24,building float
1.51748,12.86,3.56,1.27,73.21,0.54,8.38,0.00,0.17,building float
1.51763,12.61,3.59,1.31,73.29,0.58,8.50,0.00,0.00,building float
1.51761,12.81,3.54,1.23,73.24,0.58,8.39,0.00,0.00,building float
1.51784,12.68,3.67,1.16,73.11,0.61,8.70,0.00,0.00,building float
1.52196,14.36,3.85,0.89,71.36,0.15,9.15,0.00,0.00,building float
1.51911,13.90,3.73,1.18,72.12,0.06,8.89,0.00,0.00,building float
1.51735,13.02,3.54,1.69,72.73,0.54,8.44,0.00,0.07,building float
1.51750,12.82,3.55,1.49,72.75,0.54,8.52,0.00,0.19,building float
1.51966,14.77,3.75,0.29,72.02,0.03,9.00,0.00,0.00,building float
1.51736,12.78,3.62,1.29,72.79,0.59,8.70,0.00,0.00,building float
1.51751,12.81,3.57,1.35,73.02,0.62,8.59,0.00,0.00,building float
1.51720,13.38,3.50,1.15,72.85,0.50,8.43,0.00,0.00,building float
1.51764,12.98,3.54,1.21,73.00,0.65,8.53,0.00,0.00,building float
1.51793,13.21,3.48,1.41,72.64,0.59,8.43,0.00,0.00,building float
1.51721,12.87,3.48,1.33,73.04,0.56,8.43,0.00,0.00,building float
1.51768,12.56,3.52,1.43,73.15,0.57,8.54,0.00,0.00,building float
1.51784,13.08,3.49,1.28,72.86,0.60,8.49,0.00,0.00,building float
1.51768,12.65,3.56,1.30,73.08,0.61,8.69,0.00,0.14,building float
1.51747,12.84,3.50,1.14,73.27,0.56,8.55,0.00,0.00,building float
1.51775,12.85,3.48,1.23,72.97,0.61,8.56,0.09,0.22,building float
1.51753,12.57,3.47,1.38,73.39,0.60,8.55,0.00,0.06,building float
1.51783,12.69,3.54,1.34,72.95,0.57,8.75,0.00,0.00,building float
1.51567,13.29,3.45,1.21,72.74,0.56,8.57,0.00,0.00,building float
1.51909,13.89,3.53,1.32,71.81,0.51,8.78,0.11,0.00,building float
1.51797,12.74,3.48,1.35,72.96,0.64,8.68,0.00,0.00,building float
1.52213,14.21,3.82,0.47,71.77,0.11,9.57,0.00,0.00,building float
1.52213,14.21,3.82,0.47,71.77,0.11,9.57,0.00,0.00,building float
1.51793,12.79,3.50,1.12,73.03,0.64,8.77,0.00,0.00,building float
1.51755,12.71,3.42,1.20,73.20,0.59,8.64,0.00,0.00,building float
1.51779,13.21,3.39,1.33,72.76,0.59,8.59,0.00,0.00,building float
1.52210,13.73,3.84,0.72,71.76,0.17,9.74,0.00,0.00,building float
1.51786,12.73,3.43,1.19,72.95,0.62,8.76,0.00,0.30,building float
1.51900,13.49,3.48,1.35,71.95,0.55,9.00,0.00,0.00,building float
1.51869,13.19,3.37,1.18,72.72,0.57,8.83,0.00,0.16,building float
1.52667,13.99,3.70,0.71,71.57,0.02,9.82,0.00,0.10,building float
1.52223,13.21,3.77,0.79,71.99,0.13,10.02,0.00,0.00,building float
1.51898,13.58,3.35,1.23,72.08,0.59,8.91,0.00,0.00,building float
1.52320,13.72,3.72,0.51,71.75,0.09,10.06,0.00,0.16,building float
1.51926,13.20,3.33,1.28,72.36,0.60,9.14,0.00,0.11,building float
1.51808,13.43,2.87,1.19,72.84,0.55,9.03,0.00,0.00,building float
1.51837,13.14,2.84,1.28,72.85,0.55,9.07,0.00,0.00,building float
1.51778,13.21,2.81,1.29,72.98,0.51,9.02,0.00,0.09,building float
1.51769,12.45,2.71,1.29,73.70,0.56,9.06,0.00,0.24,building float
1.51215,12.99,3.47,1.12,72.98,0.62,8.35,0.00,0.31,building float
1.51824,12.87,3.48,1.29,72.95,0.60,8.43,0.00,0.00,building float
1.51754,13.48,3.74,1.17,72.99,0.59,8.03,0.00,0.00,building float
1.51754,13.39,3.66,1.19,72.79,0.57,8.27,0.00,0.11,building float
1.51905,13.60,3.62,1.11,72.64,0.14,8.76,0.00,0.00,building float
1.51977,13.81,3.58,1.32,71.72,0.12,8.67,0.69,0.00,building float
1.52172,13.51,3.86,0.88,71.79,0.23,9.54,0.00,0.11,building float
1.52227,14.17,3.81,0.78,71.35,0.00,9.69,0.00,0.00,building float
1.52172,13.48,3.74,0.90,72.01,0.18,9.61,0.00,0.07,building float
1.52099,13.69,3.59,1.12,71.96,0.09,9.40,0.00,0.00,building float
1.52152,13.05,3.65,0.87,72.22,0.19,9.85,0.00,0.17,building float
1.52152,13.05,3.65,0.87,72.32,0.19,9.85,0.00,0.17,building float
1.52152,13.12,3.58,0.90,72.20,0.23,9.82,0.00,0.16,building float
1.52300,13.31,3.58,0.82,71.99,0.12,10.17,0.00,0.03,building float
1.51574,14.86,3.67,1.74,71.87,0.16,7.36,0.00,0.12,building
1.51848,13.64,3.87,1.27,71.96,0.54,8.32,0.00,0.32,building
1.51593,13.09,3.59,1.52,73.10,0.67,7.83,0.00,0.00,building
1.51631,13.34,3.57,1.57,72.87,0.61,7.89,0.00,0.00,building
1.51596,13.02,3.56,1.54,73.11,0.72,7.90,0.00,0.00,building
1.51590,13.02,3.58,1.51,73.12,0.69,7.96,0.00,0.00,building
1.51645,13.44,3.61,1.54,72.39,0.66,8.03,0.00,0.00,building
1.51627,13.00,3.58,1.54,72.83,0.61,8.04,0.00,0.00,building
1.51613,13.92,3.52,1.25,72.88,0.37,7.94,0.00,0.14,building
1.51590,12.82,3.52,1.90,72.86,0.69,7.97,0.00,0.00,building
1.51592,12.86,3.52,2.12,72.66,0.69,7.97,0.00,0.00,building
1.51593,13.25,3.45,1.43,73.17,0.61,7.86,0.00,0.00,building
1.51646,13.41,3.55,1.25,72.81,0.68,8.10,0.00,0.00,building
1.51594,13.09,3.52,1.55,72.87,0.68,8.05,0.00,0.09,building
1.51409,14.25,3.09,2.08,72.28,1.10,7.08,0.00,0.00,building
1.51625,13.36,3.58,1.49,72.72,0.45,8.21,0.00,0.00,building
1.51569,13.24,3.49,1.47,73.25,0.38,8.03,0.00,0.00,building
1.51645,13.40,3.49,1.52,72.65,0.67,8.08,0.00,0.10,building
1.51618,13.01,3.50,1.48,72.89,0.60,8.12,0.00,0.00,building
1.51640,12.55,3.48,1.87,73.23,0.63,8.08,0.00,0.09,building
1.51841,12.93,3.74,1.11,72.28,0.64,8.96,0.00,0.22,building
1.51605,12.90,3.44,1.45,73.06,0.44,8.27,0.00,0.00,building
1.51588,13.12,3.41,1.58,73.26,0.07,8.39,0.00,0.19,building
1.51590,13.24,3.34,1.47,73.10,0.39,8.22,0.00,0.00,building
1.51629,12.71,3.33,1.49,73.28,0.67,8.24,0.00,0.00,building
1.51860,13.36,3.43,1.43,72.26,0.51,8.60,0.00,0.00,building
1.51841,13.02,3.62,1.06,72.34,0.64,9.13,0.00,0.15,building
1.51743,12.20,3.25,1.16,73.55,0.62,8.90,0.00,0.24,building
1.51689,12.67,2.88,1.71,73.21,0.73,8.54,0.00,0.00,building
1.51811,12.96,2.96,1.43,72.92,0.60,8.79,0.14,0.00,building
1.51655,12.75,2.85,1.44,73.27,0.57,8.79,0.11,0.22,building
1.51730,12.35,2.72,1.63,72.87,0.70,9.23,0.00,0.00,building
1.51820,12.62,2.76,0.83,73.81,0.35,9.42,0.00,0.20,building
1.52725,13.80,3.15,0.66,70.57,0.08,11.64,0.00,0.00,building
1.52410,13.83,2.90,1.17,71.15,0.08,10.79,0.00,0.00,building
1.52475,11.45,0.00,1.88,72.19,0.81,13.24,0.00,0.34,building
1.53125,10.73,0.00,2.10,69.81,0.58,13.30,3.15,0.28,building
1.53393,12.30,0.00,1.00,70.16,0.12,16.19,0.00,0.24,building
1.52222,14.43,0.00,1.00,72.67,0.10,11.52,0.00,0.08,building
1.51818,13.72,0.00,0.56,74.45,0.00,10.99,0.00,0.00,building
1.52664,11.23,0.00,0.77,73.21,0.00,14.68,0.00,0.00,building
1.52739,11.02,0.00,0.75,73.08,0.00,14.96,0.00,0.00,building
1.52777,12.64,0.00,0.67,72.02,0.06,14.40,0.00,0.00,building
1.51892,13.46,3.83,1.26,72.55,0.57,8.21,0.00,0.14,building
1.51847,13.10,3.97,1.19,72.44,0.60,8.43,0.00,0.00,building
1.51846,13.41,3.89,1.33,72.38,0.51,8.28,0.00,0.00,building
1.51829,13.24,3.90,1.41,72.33,0.55,8.31,0.00,0.10,building
1.51708,13.72,3.68,1.81,72.06,0.64,7.88,0.00,0.00,building
1.51673,13.30,3.64,1.53,72.53,0.65,8.03,0.00,0.29,building
1.51652,13.56,3.57,1.47,72.45,0.64,7.96,0.00,0.00,building
1.51844,13.25,3.76,1.32,72.40,0.58,8.42,0.00,0.00,building
1.51663,12.93,3.54,1.62,72.96,0.64,8.03,0.00,0.21,building
1.51687,13.23,3.54,1.48,72.84,0.56,8.10,0.00,0.00,building
1.51707,13.48,3.48,1.71,72.52,0.62,7.99,0.00,0.00,building
1.52177,13.20,3.68,1.15,72.75,0.54,8.52,0.00,0.00,building
1.51872,12.93,3.66,1.56,72.51,0.58,8.55,0.00,0.12,building
1.51667,12.94,3.61,1.26,72.75,0.56,8.60,0.00,0.00,building
1.52081,13.78,2.28,1.43,71.99,0.49,9.85,0.00,0.17,building
1.52068,13.55,2.09,1.67,72.18,0.53,9.57,0.27,0.17,building
1.52020,13.98,1.35,1.63,71.76,0.39,10.56,0.00,0.18,building
1.52177,13.75,1.01,1.36,72.19,0.33,11.14,0.00,0.00,building
1.52614,13.70,0.00,1.36,71.24,0.19,13.44,0.00,0.10,building
1.51813,13.43,3.98,1.18,72.49,0.58,8.15,0.00,0.00,building
1.51800,13.71,3.93,1.54,71.81,0.54,8.21,0.00,0.15,building
1.51811,13.33,3.85,1.25,72.78,0.52,8.12,0.00,0.00,building
1.51789,13.19,3.90,1.30,72.33,0.55,8.44,0.00,0.28,building
1.51806,13.00,3.80,1.08,73.07,0.56,8.38,0.00,0.12,building
1.51711,12.89,3.62,1.57,72.96,0.61,8.11,0.00,0.00,building
1.51674,12.79,3.52,1.54,73.36,0.66,7.90,0.00,0.00,building
1.51674,12.87,3.56,1.64,73.14,0.65,7.99,0.00,0.00,building
1.51690,13.33,3.54,1.61,72.54,0.68,8.11,0.00,0.00,building
1.51851,13.20,3.63,1.07,72.83,0.57,8.41,0.09,0.17,building
1.51662,12.85,3.51,1.44,73.01,0.68,8.23,0.06,0.25,building
1.51709,13.00,3.47,1.79,72.72,0.66,8.18,0.00,0.00,building
1.51660,12.99,3.18,1.23,72.97,0.58,8.81,0.00,0.24,building
1.51839,12.85,3.67,1.24,72.57,0.62,8.68,0.00,0.35,building
1.51769,13.65,3.66,1.11,72.77,0.11,8.60,0.00,0.00,vehicle
1.51610,13.33,3.53,1.34,72.67,0.56,8.33,0.00,0.00,vehicle
1.51670,13.24,3.57,1.38,72.70,0.56,8.44,0.00,0.10,vehicle
1.51643,12.16,3.52,1.35,72.89,0.57,8.53,0.00,0.00,vehicle
1.51665,13.14,3.45,1.76,72.48,0.60,8.38,0.00,0.17,vehicle
1.52127,14.32,3.90,0.83,71.50,0.00,9.49,0.00,0.00,vehicle
1.51779,13.64,3.65,0.65,73.00,0.06,8.93,0.00,0.00,vehicle
1.51610,13.42,3.40,1.22,72.69,0.59,8.32,0.00,0.00,vehicle
1.51694,12.86,3.58,1.31,72.61,0.61,8.79,0.00,0.00,vehicle
1.51646,13.04,3.40,1.26,73.01,0.52,8.58,0.00,0.00,vehicle
1.51655,13.41,3.39,1.28,72.64,0.52,8.65,0.00,0.00,vehicle
1.52121,14.03,3.76,0.58,71.79,0.11,9.65,0.00,0.00,vehicle
1.51776,13.53,3.41,1.52,72.04,0.58,8.79,0.00,0.00,vehicle
1.51796,13.50,3.36,1.63,71.94,0.57,8.81,0.00,0.09,vehicle
1.51832,13.33,3.34,1.54,72.14,0.56,8.99,0.00,0.00,vehicle
1.51934,13.64,3.54,0.75,72.65,0.16,8.89,0.15,0.24,vehicle
1.52211,14.19,3.78,0.91,71.36,0.23,9.14,0.00,0.37,vehicle
1.51514,14.01,2.68,3.50,69.89,1.68,5.87,2.20,0.00,containers
1.51915,12.73,1.85,1.86,72.69,0.60,10.09,0.00,0.00,containers
1.52171,11.56,1.88,1.56,72.86,0.47,11.41,0.00,0.00,containers
1.52151,11.03,1.71,1.56,73.44,0.58,11.62,0.00,0.00,containers
1.51969,12.64,0.00,1.65,73.75,0.38,11.53,0.00,0.00,containers
1.51666,12.86,0.00,1.83,73.88,0.97,10.17,0.00,0.00,containers
1.51994,13.27,0.00,1.76,73.03,0.47,11.32,0.00,0.00,containers
1.52369,13.44,0.00,1.58,72.22,0.32,12.24,0.00,0.00,containers
1.51316,13.02,0.00,3.04,70.48,6.21,6.96,0.00,0.00,containers
1.51321,13.00,0.00,3.02,70.70,6.21,6.93,0.00,0.00,containers
1.52043,13.38,0.00,1.40,72.25,0.33,12.50,0.00,0.00,containers
1.52058,12.85,1.61,2.17,72.18,0.76,9.70,0.24,0.51,containers
1.52119,12.97,0.33,1.51,73.39,0.13,11.27,0.00,0.28,containers
1.51905,14.00,2.39,1.56,72.37,0.00,9.57,0.00,0.00,tableware
1.51937,13.79,2.41,1.19,72.76,0.00,9.77,0.00,0.00,tableware
1.51829,14.46,2.24,1.62,72.38,0.00,9.26,0.00,0.00,tableware
1.51852,14.09,2.19,1.66,72.67,0.00,9.32,0.00,0.00,tableware
1.51299,14.40,1.74,1.54,74.55,0.00,7.59,0.00,0.00,tableware
1.51888,14.99,0.78,1.74,72.50,0.00,9.95,0.00,0.00,tableware
1.51916,14.15,0.00,2.09,72.74,0.00,10.88,0.00,0.00,tableware
1.51969,14.56,0.00,0.56,73.48,0.00,11.22,0.00,0.00,tableware
1.51115,17.38,0.00,0.34,75.41,0.00,6.65,0.00,0.00,tableware
1.51131,13.69,3.20,1.81,72.81,1.76,5.43,1.19,0.00,headlamps
1.51838,14.32,3.26,2.22,71.25,1.46,5.79,1.63,0.00,headlamps
1.52315,13.44,3.34,1.23,72.38,0.60,8.83,0.00,0.00,headlamps
1.52247,14.86,2.20,2.06,70.26,0.76,9.76,0.00,0.00,headlamps
1.52365,15.79,1.83,1.31,70.43,0.31,8.61,1.68,0.00,headlamps
1.51613,13.88,1.78,1.79,73.10,0.00,8.67,0.76,0.00,headlamps
1.51602,14.85,0.00,2.38,73.28,0.00,8.76,0.64,0.09,headlamps
1.51623,14.20,0.00,2.79,73.46,0.04,9.04,0.40,0.09,headlamps
1.51719,14.75,0.00,2.00,73.02,0.00,8.53,1.59,0.08,headlamps
1.51683,14.56,0.00,1.98,73.29,0.00,8.52,1.57,0.07,headlamps
1.51545,14.14,0.00,2.68,73.39,0.08,9.07,0.61,0.05,headlamps
1.51556,13.87,0.00,2.54,73.23,0.14,9.41,0.81,0.01,headlamps
1.51727,14.70,0.00,2.34,73.28,0.00,8.95,0.66,0.00,headlamps
1.51531,14.38,0.00,2.66,73.10,0.04,9.08,0.64,0.00,headlamps
1.51609,15.01,0.00,2.51,73.05,0.05,8.83,0.53,0.00,headlamps
1.51508,15.15,0.00,2.25,73.50,0.00,8.34,0.63,0.00,headlamps
1.51653,11.95,0.00,1.19,75.18,2.70,8.93,0.00,0.00,headlamps
1.51514,14.85,0.00,2.42,73.72,0.00,8.39,0.56,0.00,headlamps
1.51658,14.80,0.00,1.99,73.11,0.00,8.28,1.71,0.00,headlamps
1.51617,14.95,0.00,2.27,73.30,0.00,8.71,0.67,0.00,headlamps
1.51732,14.95,0.00,1.80,72.99,0.00,8.61,1.55,0.00,headlamps
1.51645,14.94,0.00,1.87,73.11,0.00,8.67,1.38,0.00,headlamps
1.51831,14.39,0.00,1.82,72.86,1.41,6.47,2.88,0.00,headlamps
1.51640,14.37,0.00,2.74,72.85,0.00,9.45,0.54,0.00,headlamps
1.51623,14.14,0.00,2.88,72.61,0.08,9.18,1.06,0.00,headlamps
1.51685,14.92,0.00,1.99,73.06,0.00,8.40,1.59,0.00,headlamps
1.52065,14.36,0.00,2.02,73.42,0.00,8.44,1.64,0.00,headlamps
1.51651,14.38,0.00,1.94,73.61,0.00,8.48,1.57,0.00,headlamps
1.51711,14.23,0.00,2.08,73.36,0.00,8.62,1.67,0.00,headlamps


==> anc/code/RandomForestVis/backend/static/datasets/Iris.csv <==
sepal length,sepal width,petal length,petal width,species
5.1,3.5,1.4,0.2,setosa
4.9,3.0,1.4,0.2,setosa
4.7,3.2,1.3,0.2,setosa
4.6,3.1,1.5,0.2,setosa
5.0,3.6,1.4,0.2,setosa
5.4,3.9,1.7,0.4,setosa
4.6,3.4,1.4,0.3,setosa
5.0,3.4,1.5,0.2,setosa
4.4,2.9,1.4,0.2,setosa
4.9,3.1,1.5,0.1,setosa
5.4,3.7,1.5,0.2,setosa
4.8,3.4,1.6,0.2,setosa
4.8,3.0,1.4,0.1,setosa
4.3,3.0,1.1,0.1,setosa
5.8,4.0,1.2,0.2,setosa
5.7,4.4,1.5,0.4,setosa
5.4,3.9,1.3,0.4,setosa
5.1,3.5,1.4,0.3,setosa
5.7,3.8,1.7,0.3,setosa
5.1,3.8,1.5,0.3,setosa
5.4,3.4,1.7,0.2,setosa
5.1,3.7,1.5,0.4,setosa
4.6,3.6,1.0,0.2,setosa
5.1,3.3,1.7,0.5,setosa
4.8,3.4,1.9,0.2,setosa
5.0,3.0,1.6,0.2,setosa
5.0,3.4,1.6,0.4,setosa
5.2,3.5,1.5,0.2,setosa
5.2,3.4,1.4,0.2,setosa
4.7,3.2,1.6,0.2,setosa
4.8,3.1,1.6,0.2,setosa
5.4,3.4,1.5,0.4,setosa
5.2,4.1,1.5,0.1,setosa
5.5,4.2,1.4,0.2,setosa
4.9,3.1,1.5,0.1,setosa
5.0,3.2,1.2,0.2,setosa
5.5,3.5,1.3,0.2,setosa
4.9,3.1,1.5,0.1,setosa
4.4,3.0,1.3,0.2,setosa
5.1,3.4,1.5,0.2,setosa
5.0,3.5,1.3,0.3,setosa
4.5,2.3,1.3,0.3,setosa
4.4,3.2,1.3,0.2,setosa
5.0,3.5,1.6,0.6,setosa
5.1,3.8,1.9,0.4,setosa
4.8,3.0,1.4,0.3,setosa
5.1,3.8,1.6,0.2,setosa
4.6,3.2,1.4,0.2,setosa
5.3,3.7,1.5,0.2,setosa
5.0,3.3,1.4,0.2,setosa
7.0,3.2,4.7,1.4,versicolor
6.4,3.2,4.5,1.5,versicolor
6.9,3.1,4.9,1.5,versicolor
5.5,2.3,4.0,1.3,versicolor
6.5,2.8,4.6,1.5,versicolor
5.7,2.8,4.5,1.3,versicolor
6.3,3.3,4.7,1.6,versicolor
4.9,2.4,3.3,1.0,versicolor
6.6,2.9,4.6,1.3,versicolor
5.2,2.7,3.9,1.4,versicolor
5.0,2.0,3.5,1.0,versicolor
5.9,3.0,4.2,1.5,versicolor
6.0,2.2,4.0,1.0,versicolor
6.1,2.9,4.7,1.4,versicolor
5.6,2.9,3.6,1.3,versicolor
6.7,3.1,4.4,1.4,versicolor
5.6,3.0,4.5,1.5,versicolor
5.8,2.7,4.1,1.0,versicolor
6.2,2.2,4.5,1.5,versicolor
5.6,2.5,3.9,1.1,versicolor
5.9,3.2,4.8,1.8,versicolor
6.1,2.8,4.0,1.3,versicolor
6.3,2.5,4.9,1.5,versicolor
6.1,2.8,4.7,1.2,versicolor
6.4,2.9,4.3,1.3,versicolor
6.6,3.0,4.4,1.4,versicolor
6.8,2.8,4.8,1.4,versicolor
6.7,3.0,5.0,1.7,versicolor
6.0,2.9,4.5,1.5,versicolor
5.7,2.6,3.5,1.0,versicolor
5.5,2.4,3.8,1.1,versicolor
5.5,2.4,3.7,1.0,versicolor
5.8,2.7,3.9,1.2,versicolor
6.0,2.7,5.1,1.6,versicolor
5.4,3.0,4.5,1.5,versicolor
6.0,3.4,4.5,1.6,versicolor
6.7,3.1,4.7,1.5,versicolor
6.3,2.3,4.4,1.3,versicolor
5.6,3.0,4.1,1.3,versicolor
5.5,2.5,4.0,1.3,versicolor
5.5,2.6,4.4,1.2,versicolor
6.1,3.0,4.6,1.4,versicolor
5.8,2.6,4.0,1.2,versicolor
5.0,2.3,3.3,1.0,versicolor
5.6,2.7,4.2,1.3,versicolor
5.7,3.0,4.2,1.2,versicolor
5.7,2.9,4.2,1.3,versicolor
6.2,2.9,4.3,1.3,versicolor
5.1,2.5,3.0,1.1,versicolor
5.7,2.8,4.1,1.3,versicolor
6.3,3.3,6.0,2.5,virginica
5.8,2.7,5.1,1.9,virginica
7.1,3.0,5.9,2.1,virginica
6.3,2.9,5.6,1.8,virginica
6.5,3.0,5.8,2.2,virginica
7.6,3.0,6.6,2.1,virginica
4.9,2.5,4.5,1.7,virginica
7.3,2.9,6.3,1.8,virginica
6.7,2.5,5.8,1.8,virginica
7.2,3.6,6.1,2.5,virginica
6.5,3.2,5.1,2.0,virginica
6.4,2.7,5.3,1.9,virginica
6.8,3.0,5.5,2.1,virginica
5.7,2.5,5.0,2.0,virginica
5.8,2.8,5.1,2.4,virginica
6.4,3.2,5.3,2.3,virginica
6.5,3.0,5.5,1.8,virginica
7.7,3.8,6.7,2.2,virginica
7.7,2.6,6.9,2.3,virginica
6.0,2.2,5.0,1.5,virginica
6.9,3.2,5.7,2.3,virginica
5.6,2.8,4.9,2.0,virginica
7.7,2.8,6.7,2.0,virginica
6.3,2.7,4.9,1.8,virginica
6.7,3.3,5.7,2.1,virginica
7.2,3.2,6.0,1.8,virginica
6.2,2.8,4.8,1.8,virginica
6.1,3.0,4.9,1.8,virginica
6.4,2.8,5.6,2.1,virginica
7.2,3.0,5.8,1.6,virginica
7.4,2.8,6.1,1.9,virginica
7.9,3.8,6.4,2.0,virginica
6.4,2.8,5.6,2.2,virginica
6.3,2.8,5.1,1.5,virginica
6.1,2.6,5.6,1.4,virginica
7.7,3.0,6.1,2.3,virginica
6.3,3.4,5.6,2.4,virginica
6.4,3.1,5.5,1.8,virginica
6.0,3.0,4.8,1.8,virginica
6.9,3.1,5.4,2.1,virginica
6.7,3.1,5.6,2.4,virginica
6.9,3.1,5.1,2.3,virginica
5.8,2.7,5.1,1.9,virginica
6.8,3.2,5.9,2.3,virginica
6.7,3.3,5.7,2.5,virginica
6.7,3.0,5.2,2.3,virginica
6.3,2.5,5.0,1.9,virginica
6.5,3.0,5.2,2.0,virginica
6.2,3.4,5.4,2.3,virginica
5.9,3.0,5.1,1.8,virginica

==> anc/code/RandomForestVis/backend/static/datasets/penguins_max_depth4.csv <==
island,bill_length_mm,bill_depth_mm,flipper_length_mm,body_mass_g,sex,species
Torgersen,39.1,18.7,181,3750,MALE,Adelie
Torgersen,39.5,17.4,186,3800,FEMALE,Adelie
Torgersen,40.3,18,195,3250,FEMALE,Adelie
Torgersen,,,,,,Adelie
Torgersen,36.7,19.3,193,3450,FEMALE,Adelie
Torgersen,39.3,20.6,190,3650,MALE,Adelie
Torgersen,38.9,17.8,181,3625,FEMALE,Adelie
Torgersen,39.2,19.6,195,4675,MALE,Adelie
Torgersen,34.1,18.1,193,3475,,Adelie
Torgersen,42,20.2,190,4250,,Adelie
Torgersen,37.8,17.1,186,3300,,Adelie
Torgersen,37.8,17.3,180,3700,,Adelie
Torgersen,41.1,17.6,182,3200,FEMALE,Adelie
Torgersen,38.6,21.2,191,3800,MALE,Adelie
Torgersen,34.6,21.1,198,4400,MALE,Adelie
Torgersen,36.6,17.8,185,3700,FEMALE,Adelie
Torgersen,38.7,19,195,3450,FEMALE,Adelie
Torgersen,42.5,20.7,197,4500,MALE,Adelie
Torgersen,34.4,18.4,184,3325,FEMALE,Adelie
Torgersen,46,21.5,194,4200,MALE,Adelie
Biscoe,37.8,18.3,174,3400,FEMALE,Adelie
Biscoe,37.7,18.7,180,3600,MALE,Adelie
Biscoe,35.9,19.2,189,3800,FEMALE,Adelie
Biscoe,38.2,18.1,185,3950,MALE,Adelie
Biscoe,38.8,17.2,180,3800,MALE,Adelie
Biscoe,35.3,18.9,187,3800,FEMALE,Adelie
Biscoe,40.6,18.6,183,3550,MALE,Adelie
Biscoe,40.5,17.9,187,3200,FEMALE,Adelie
Biscoe,37.9,18.6,172,3150,FEMALE,Adelie
Biscoe,40.5,18.9,180,3950,MALE,Adelie
Dream,39.5,16.7,178,3250,FEMALE,Adelie
Dream,37.2,18.1,178,3900,MALE,Adelie
Dream,39.5,17.8,188,3300,FEMALE,Adelie
Dream,40.9,18.9,184,3900,MALE,Adelie
Dream,36.4,17,195,3325,FEMALE,Adelie
Dream,39.2,21.1,196,4150,MALE,Adelie
Dream,38.8,20,190,3950,MALE,Adelie
Dream,42.2,18.5,180,3550,FEMALE,Adelie
Dream,37.6,19.3,181,3300,FEMALE,Adelie
Dream,39.8,19.1,184,4650,MALE,Adelie
Dream,36.5,18,182,3150,FEMALE,Adelie
Dream,40.8,18.4,195,3900,MALE,Adelie
Dream,36,18.5,186,3100,FEMALE,Adelie
Dream,44.1,19.7,196,4400,MALE,Adelie
Dream,37,16.9,185,3000,FEMALE,Adelie
Dream,39.6,18.8,190,4600,MALE,Adelie
Dream,41.1,19,182,3425,MALE,Adelie
Dream,37.5,18.9,179,2975,,Adelie
Dream,36,17.9,190,3450,FEMALE,Adelie
Dream,42.3,21.2,191,4150,MALE,Adelie
Biscoe,39.6,17.7,186,3500,FEMALE,Adelie
Biscoe,40.1,18.9,188,4300,MALE,Adelie
Biscoe,35,17.9,190,3450,FEMALE,Adelie
Biscoe,42,19.5,200,4050,MALE,Adelie
Biscoe,34.5,18.1,187,2900,FEMALE,Adelie
Biscoe,41.4,18.6,191,3700,MALE,Adelie
Biscoe,39,17.5,186,3550,FEMALE,Adelie
Biscoe,40.6,18.8,193,3800,MALE,Adelie
Biscoe,36.5,16.6,181,2850,FEMALE,Adelie
Biscoe,37.6,19.1,194,3750,MALE,Adelie
Biscoe,35.7,16.9,185,3150,FEMALE,Adelie
Biscoe,41.3,21.1,195,4400,MALE,Adelie
Biscoe,37.6,17,185,3600,FEMALE,Adelie
Biscoe,41.1,18.2,192,4050,MALE,Adelie
Biscoe,36.4,17.1,184,2850,FEMALE,Adelie
Biscoe,41.6,18,192,3950,MALE,Adelie
Biscoe,35.5,16.2,195,3350,FEMALE,Adelie
Biscoe,41.1,19.1,188,4100,MALE,Adelie
Torgersen,35.9,16.6,190,3050,FEMALE,Adelie
Torgersen,41.8,19.4,198,4450,MALE,Adelie
Torgersen,33.5,19,190,3600,FEMALE,Adelie
Torgersen,39.7,18.4,190,3900,MALE,Adelie
Torgersen,39.6,17.2,196,3550,FEMALE,Adelie
Torgersen,45.8,18.9,197,4150,MALE,Adelie
Torgersen,35.5,17.5,190,3700,FEMALE,Adelie
Torgersen,42.8,18.5,195,4250,MALE,Adelie
Torgersen,40.9,16.8,191,3700,FEMALE,Adelie
Torgersen,37.2,19.4,184,3900,MALE,Adelie
Torgersen,36.2,16.1,187,3550,FEMALE,Adelie
Torgersen,42.1,19.1,195,4000,MALE,Adelie
Torgersen,34.6,17.2,189,3200,FEMALE,Adelie
Torgersen,42.9,17.6,196,4700,MALE,Adelie
Torgersen,36.7,18.8,187,3800,FEMALE,Adelie
Torgersen,35.1,19.4,193,4200,MALE,Adelie
Dream,37.3,17.8,191,3350,FEMALE,Adelie
Dream,41.3,20.3,194,3550,MALE,Adelie
Dream,36.3,19.5,190,3800,MALE,Adelie
Dream,36.9,18.6,189,3500,FEMALE,Adelie
Dream,38.3,19.2,189,3950,MALE,Adelie
Dream,38.9,18.8,190,3600,FEMALE,Adelie
Dream,35.7,18,202,3550,FEMALE,Adelie
Dream,41.1,18.1,205,4300,MALE,Adelie
Dream,34,17.1,185,3400,FEMALE,Adelie
Dream,39.6,18.1,186,4450,MALE,Adelie
Dream,36.2,17.3,187,3300,FEMALE,Adelie
Dream,40.8,18.9,208,4300,MALE,Adelie
Dream,38.1,18.6,190,3700,FEMALE,Adelie
Dream,40.3,18.5,196,4350,MALE,Adelie
Dream,33.1,16.1,178,2900,FEMALE,Adelie
Dream,43.2,18.5,192,4100,MALE,Adelie
Biscoe,35,17.9,192,3725,FEMALE,Adelie
Biscoe,41,20,203,4725,MALE,Adelie
Biscoe,37.7,16,183,3075,FEMALE,Adelie
Biscoe,37.8,20,190,4250,MALE,Adelie
Biscoe,37.9,18.6,193,2925,FEMALE,Adelie
Biscoe,39.7,18.9,184,3550,MALE,Adelie
Biscoe,38.6,17.2,199,3750,FEMALE,Adelie
Biscoe,38.2,20,190,3900,MALE,Adelie
Biscoe,38.1,17,181,3175,FEMALE,Adelie
Biscoe,43.2,19,197,4775,MALE,Adelie
Biscoe,38.1,16.5,198,3825,FEMALE,Adelie
Biscoe,45.6,20.3,191,4600,MALE,Adelie
Biscoe,39.7,17.7,193,3200,FEMALE,Adelie
Biscoe,42.2,19.5,197,4275,MALE,Adelie
Biscoe,39.6,20.7,191,3900,FEMALE,Adelie
Biscoe,42.7,18.3,196,4075,MALE,Adelie
Torgersen,38.6,17,188,2900,FEMALE,Adelie
Torgersen,37.3,20.5,199,3775,MALE,Adelie
Torgersen,35.7,17,189,3350,FEMALE,Adelie
Torgersen,41.1,18.6,189,3325,MALE,Adelie
Torgersen,36.2,17.2,187,3150,FEMALE,Adelie
Torgersen,37.7,19.8,198,3500,MALE,Adelie
Torgersen,40.2,17,176,3450,FEMALE,Adelie
Torgersen,41.4,18.5,202,3875,MALE,Adelie
Torgersen,35.2,15.9,186,3050,FEMALE,Adelie
Torgersen,40.6,19,199,4000,MALE,Adelie
Torgersen,38.8,17.6,191,3275,FEMALE,Adelie
Torgersen,41.5,18.3,195,4300,MALE,Adelie
Torgersen,39,17.1,191,3050,FEMALE,Adelie
Torgersen,44.1,18,210,4000,MALE,Adelie
Torgersen,38.5,17.9,190,3325,FEMALE,Adelie
Torgersen,43.1,19.2,197,3500,MALE,Adelie
Dream,36.8,18.5,193,3500,FEMALE,Adelie
Dream,37.5,18.5,199,4475,MALE,Adelie
Dream,38.1,17.6,187,3425,FEMALE,Adelie
Dream,41.1,17.5,190,3900,MALE,Adelie
Dream,35.6,17.5,191,3175,FEMALE,Adelie
Dream,40.2,20.1,200,3975,MALE,Adelie
Dream,37,16.5,185,3400,FEMALE,Adelie
Dream,39.7,17.9,193,4250,MALE,Adelie
Dream,40.2,17.1,193,3400,FEMALE,Adelie
Dream,40.6,17.2,187,3475,MALE,Adelie
Dream,32.1,15.5,188,3050,FEMALE,Adelie
Dream,40.7,17,190,3725,MALE,Adelie
Dream,37.3,16.8,192,3000,FEMALE,Adelie
Dream,39,18.7,185,3650,MALE,Adelie
Dream,39.2,18.6,190,4250,MALE,Adelie
Dream,36.6,18.4,184,3475,FEMALE,Adelie
Dream,36,17.8,195,3450,FEMALE,Adelie
Dream,37.8,18.1,193,3750,MALE,Adelie
Dream,36,17.1,187,3700,FEMALE,Adelie
Dream,41.5,18.5,201,4000,MALE,Adelie
Dream,46.5,17.9,192,3500,FEMALE,Chinstrap
Dream,50,19.5,196,3900,MALE,Chinstrap
Dream,51.3,19.2,193,3650,MALE,Chinstrap
Dream,45.4,18.7,188,3525,FEMALE,Chinstrap
Dream,52.7,19.8,197,3725,MALE,Chinstrap
Dream,45.2,17.8,198,3950,FEMALE,Chinstrap
Dream,46.1,18.2,178,3250,FEMALE,Chinstrap
Dream,51.3,18.2,197,3750,MALE,Chinstrap
Dream,46,18.9,195,4150,FEMALE,Chinstrap
Dream,51.3,19.9,198,3700,MALE,Chinstrap
Dream,46.6,17.8,193,3800,FEMALE,Chinstrap
Dream,51.7,20.3,194,3775,MALE,Chinstrap
Dream,47,17.3,185,3700,FEMALE,Chinstrap
Dream,52,18.1,201,4050,MALE,Chinstrap
Dream,45.9,17.1,190,3575,FEMALE,Chinstrap
Dream,50.5,19.6,201,4050,MALE,Chinstrap
Dream,50.3,20,197,3300,MALE,Chinstrap
Dream,58,17.8,181,3700,FEMALE,Chinstrap
Dream,46.4,18.6,190,3450,FEMALE,Chinstrap
Dream,49.2,18.2,195,4400,MALE,Chinstrap
Dream,42.4,17.3,181,3600,FEMALE,Chinstrap
Dream,48.5,17.5,191,3400,MALE,Chinstrap
Dream,43.2,16.6,187,2900,FEMALE,Chinstrap
Dream,50.6,19.4,193,3800,MALE,Chinstrap
Dream,46.7,17.9,195,3300,FEMALE,Chinstrap
Dream,52,19,197,4150,MALE,Chinstrap
Dream,50.5,18.4,200,3400,FEMALE,Chinstrap
Dream,49.5,19,200,3800,MALE,Chinstrap
Dream,46.4,17.8,191,3700,FEMALE,Chinstrap
Dream,52.8,20,205,4550,MALE,Chinstrap
Dream,40.9,16.6,187,3200,FEMALE,Chinstrap
Dream,54.2,20.8,201,4300,MALE,Chinstrap
Dream,42.5,16.7,187,3350,FEMALE,Chinstrap
Dream,51,18.8,203,4100,MALE,Chinstrap
Dream,49.7,18.6,195,3600,MALE,Chinstrap
Dream,47.5,16.8,199,3900,FEMALE,Chinstrap
Dream,47.6,18.3,195,3850,FEMALE,Chinstrap
Dream,52,20.7,210,4800,MALE,Chinstrap
Dream,46.9,16.6,192,2700,FEMALE,Chinstrap
Dream,53.5,19.9,205,4500,MALE,Chinstrap
Dream,49,19.5,210,3950,MALE,Chinstrap
Dream,46.2,17.5,187,3650,FEMALE,Chinstrap
Dream,50.9,19.1,196,3550,MALE,Chinstrap
Dream,45.5,17,196,3500,FEMALE,Chinstrap
Dream,50.9,17.9,196,3675,FEMALE,Chinstrap
Dream,50.8,18.5,201,4450,MALE,Chinstrap
Dream,50.1,17.9,190,3400,FEMALE,Chinstrap
Dream,49,19.6,212,4300,MALE,Chinstrap
Dream,51.5,18.7,187,3250,MALE,Chinstrap
Dream,49.8,17.3,198,3675,FEMALE,Chinstrap
Dream,48.1,16.4,199,3325,FEMALE,Chinstrap
Dream,51.4,19,201,3950,MALE,Chinstrap
Dream,45.7,17.3,193,3600,FEMALE,Chinstrap
Dream,50.7,19.7,203,4050,MALE,Chinstrap
Dream,42.5,17.3,187,3350,FEMALE,Chinstrap
Dream,52.2,18.8,197,3450,MALE,Chinstrap
Dream,45.2,16.6,191,3250,FEMALE,Chinstrap
Dream,49.3,19.9,203,4050,MALE,Chinstrap
Dream,50.2,18.8,202,3800,MALE,Chinstrap
Dream,45.6,19.4,194,3525,FEMALE,Chinstrap
Dream,51.9,19.5,206,3950,MALE,Chinstrap
Dream,46.8,16.5,189,3650,FEMALE,Chinstrap
Dream,45.7,17,195,3650,FEMALE,Chinstrap
Dream,55.8,19.8,207,4000,MALE,Chinstrap
Dream,43.5,18.1,202,3400,FEMALE,Chinstrap
Dream,49.6,18.2,193,3775,MALE,Chinstrap
Dream,50.8,19,210,4100,MALE,Chinstrap
Dream,50.2,18.7,198,3775,FEMALE,Chinstrap
Biscoe,46.1,13.2,211,4500,FEMALE,Gentoo
Biscoe,50,16.3,230,5700,MALE,Gentoo
Biscoe,48.7,14.1,210,4450,FEMALE,Gentoo
Biscoe,50,15.2,218,5700,MALE,Gentoo
Biscoe,47.6,14.5,215,5400,MALE,Gentoo
Biscoe,46.5,13.5,210,4550,FEMALE,Gentoo
Biscoe,45.4,14.6,211,4800,FEMALE,Gentoo
Biscoe,46.7,15.3,219,5200,MALE,Gentoo
Biscoe,43.3,13.4,209,4400,FEMALE,Gentoo
Biscoe,46.8,15.4,215,5150,MALE,Gentoo
Biscoe,40.9,13.7,214,4650,FEMALE,Gentoo
Biscoe,49,16.1,216,5550,MALE,Gentoo
Biscoe,45.5,13.7,214,4650,FEMALE,Gentoo
Biscoe,48.4,14.6,213,5850,MALE,Gentoo
Biscoe,45.8,14.6,210,4200,FEMALE,Gentoo
Biscoe,49.3,15.7,217,5850,MALE,Gentoo
Biscoe,42,13.5,210,4150,FEMALE,Gentoo
Biscoe,49.2,15.2,221,6300,MALE,Gentoo
Biscoe,46.2,14.5,209,4800,FEMALE,Gentoo
Biscoe,48.7,15.1,222,5350,MALE,Gentoo
Biscoe,50.2,14.3,218,5700,MALE,Gentoo
Biscoe,45.1,14.5,215,5000,FEMALE,Gentoo
Biscoe,46.5,14.5,213,4400,FEMALE,Gentoo
Biscoe,46.3,15.8,215,5050,MALE,Gentoo
Biscoe,42.9,13.1,215,5000,FEMALE,Gentoo
Biscoe,46.1,15.1,215,5100,MALE,Gentoo
Biscoe,44.5,14.3,216,4100,,Gentoo
Biscoe,47.8,15,215,5650,MALE,Gentoo
Biscoe,48.2,14.3,210,4600,FEMALE,Gentoo
Biscoe,50,15.3,220,5550,MALE,Gentoo
Biscoe,47.3,15.3,222,5250,MALE,Gentoo
Biscoe,42.8,14.2,209,4700,FEMALE,Gentoo
Biscoe,45.1,14.5,207,5050,FEMALE,Gentoo
Biscoe,59.6,17,230,6050,MALE,Gentoo
Biscoe,49.1,14.8,220,5150,FEMALE,Gentoo
Biscoe,48.4,16.3,220,5400,MALE,Gentoo
Biscoe,42.6,13.7,213,4950,FEMALE,Gentoo
Biscoe,44.4,17.3,219,5250,MALE,Gentoo
Biscoe,44,13.6,208,4350,FEMALE,Gentoo
Biscoe,48.7,15.7,208,5350,MALE,Gentoo
Biscoe,42.7,13.7,208,3950,FEMALE,Gentoo
Biscoe,49.6,16,225,5700,MALE,Gentoo
Biscoe,45.3,13.7,210,4300,FEMALE,Gentoo
Biscoe,49.6,15,216,4750,MALE,Gentoo
Biscoe,50.5,15.9,222,5550,MALE,Gentoo
Biscoe,43.6,13.9,217,4900,FEMALE,Gentoo
Biscoe,45.5,13.9,210,4200,FEMALE,Gentoo
Biscoe,50.5,15.9,225,5400,MALE,Gentoo
Biscoe,44.9,13.3,213,5100,FEMALE,Gentoo
Biscoe,45.2,15.8,215,5300,MALE,Gentoo
Biscoe,46.6,14.2,210,4850,FEMALE,Gentoo
Biscoe,48.5,14.1,220,5300,MALE,Gentoo
Biscoe,45.1,14.4,210,4400,FEMALE,Gentoo
Biscoe,50.1,15,225,5000,MALE,Gentoo
Biscoe,46.5,14.4,217,4900,FEMALE,Gentoo
Biscoe,45,15.4,220,5050,MALE,Gentoo
Biscoe,43.8,13.9,208,4300,FEMALE,Gentoo
Biscoe,45.5,15,220,5000,MALE,Gentoo
Biscoe,43.2,14.5,208,4450,FEMALE,Gentoo
Biscoe,50.4,15.3,224,5550,MALE,Gentoo
Biscoe,45.3,13.8,208,4200,FEMALE,Gentoo
Biscoe,46.2,14.9,221,5300,MALE,Gentoo
Biscoe,45.7,13.9,214,4400,FEMALE,Gentoo
Biscoe,54.3,15.7,231,5650,MALE,Gentoo
Biscoe,45.8,14.2,219,4700,FEMALE,Gentoo
Biscoe,49.8,16.8,230,5700,MALE,Gentoo
Biscoe,46.2,14.4,214,4650,,Gentoo
Biscoe,49.5,16.2,229,5800,MALE,Gentoo
Biscoe,43.5,14.2,220,4700,FEMALE,Gentoo
Biscoe,50.7,15,223,5550,MALE,Gentoo
Biscoe,47.7,15,216,4750,FEMALE,Gentoo
Biscoe,46.4,15.6,221,5000,MALE,Gentoo
Biscoe,48.2,15.6,221,5100,MALE,Gentoo
Biscoe,46.5,14.8,217,5200,FEMALE,Gentoo
Biscoe,46.4,15,216,4700,FEMALE,Gentoo
Biscoe,48.6,16,230,5800,MALE,Gentoo
Biscoe,47.5,14.2,209,4600,FEMALE,Gentoo
Biscoe,51.1,16.3,220,6000,MALE,Gentoo
Biscoe,45.2,13.8,215,4750,FEMALE,Gentoo
Biscoe,45.2,16.4,223,5950,MALE,Gentoo
Biscoe,49.1,14.5,212,4625,FEMALE,Gentoo
Biscoe,52.5,15.6,221,5450,MALE,Gentoo
Biscoe,47.4,14.6,212,4725,FEMALE,Gentoo
Biscoe,50,15.9,224,5350,MALE,Gentoo
Biscoe,44.9,13.8,212,4750,FEMALE,Gentoo
Biscoe,50.8,17.3,228,5600,MALE,Gentoo
Biscoe,43.4,14.4,218,4600,FEMALE,Gentoo
Biscoe,51.3,14.2,218,5300,MALE,Gentoo
Biscoe,47.5,14,212,4875,FEMALE,Gentoo
Biscoe,52.1,17,230,5550,MALE,Gentoo
Biscoe,47.5,15,218,4950,FEMALE,Gentoo
Biscoe,52.2,17.1,228,5400,MALE,Gentoo
Biscoe,45.5,14.5,212,4750,FEMALE,Gentoo
Biscoe,49.5,16.1,224,5650,MALE,Gentoo
Biscoe,44.5,14.7,214,4850,FEMALE,Gentoo
Biscoe,50.8,15.7,226,5200,MALE,Gentoo
Biscoe,49.4,15.8,216,4925,MALE,Gentoo
Biscoe,46.9,14.6,222,4875,FEMALE,Gentoo
Biscoe,48.4,14.4,203,4625,FEMALE,Gentoo
Biscoe,51.1,16.5,225,5250,MALE,Gentoo
Biscoe,48.5,15,219,4850,FEMALE,Gentoo
Biscoe,55.9,17,228,5600,MALE,Gentoo
Biscoe,47.2,15.5,215,4975,FEMALE,Gentoo
Biscoe,49.1,15,228,5500,MALE,Gentoo
Biscoe,47.3,13.8,216,4725,,Gentoo
Biscoe,46.8,16.1,215,5500,MALE,Gentoo
Biscoe,41.7,14.7,210,4700,FEMALE,Gentoo
Biscoe,53.4,15.8,219,5500,MALE,Gentoo
Biscoe,43.3,14,208,4575,FEMALE,Gentoo
Biscoe,48.1,15.1,209,5500,MALE,Gentoo
Biscoe,50.5,15.2,216,5000,FEMALE,Gentoo
Biscoe,49.8,15.9,229,5950,MALE,Gentoo
Biscoe,43.5,15.2,213,4650,FEMALE,Gentoo
Biscoe,51.5,16.3,230,5500,MALE,Gentoo
Biscoe,46.2,14.1,217,4375,FEMALE,Gentoo
Biscoe,55.1,16,230,5850,MALE,Gentoo
Biscoe,44.5,15.7,217,4875,,Gentoo
Biscoe,48.8,16.2,222,6000,MALE,Gentoo
Biscoe,47.2,13.7,214,4925,FEMALE,Gentoo
Biscoe,,,,,,Gentoo
Biscoe,46.8,14.3,215,4850,FEMALE,Gentoo
Biscoe,50.4,15.7,222,5750,MALE,Gentoo
Biscoe,45.2,14.8,212,5200,FEMALE,Gentoo
Biscoe,49.9,16.1,213,5400,MALE,Gentoo


==> anc/code/RandomForestVis/backend/static/node_link/node_link_trees_penguins_max_depth4.json <==
[{"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [44.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 3, "feature": "island", "threshold": 1.5, "values": [106.0, 63.0, 0.0], "children": [{"node_id": 4, "feature": "bill_depth_mm", "threshold": 19.34999942779541, "values": [55.0, 63.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [48.0, 49.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.34999942779541, "orientation": "left"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 49, "1": {"count": 49, "0": 49}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 14.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.34999942779541, "orientation": "right"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 56, "1": {"count": 49, "0": 49}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 48, "Chinstrap": 14}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 56, "1": {"count": 49, "0": 49}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 99, "Chinstrap": 14}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 157, "wrongPredictions": {"count": 58, "2": {"count": 2, "0": 2}, "1": {"count": 49, "0": 49}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 14}}, {"node_id": 8, "feature": "body_mass_g", "threshold": 4075.0, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 51.64999961853027, "values": [1.0, 3.0, 121.0], "children": [{"node_id": 11, "feature": "island", "threshold": 0.5, "values": [1.0, 2.0, 113.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 113.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "left"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 113, "Chinstrap": 2}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 52.04999923706055, "values": [0.0, 1.0, 8.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Gentoo": 8}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Gentoo": 121}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8226744186046512, "correctPredictions": 283, "wrongPredictions": {"count": 61, "2": {"count": 3, "0": 2, "1": 1}, "1": {"count": 49, "0": 49}, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 19, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 15.949999809265137, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 3625.0, "values": [2.0, 0.0, 101.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}], "body_mass_g": [{"threshold": 3625.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 101.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}], "body_mass_g": [{"threshold": 3625.0, "orientation": "right"}]}, "correctPredictions": 101, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}]}, "correctPredictions": 103, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 101}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 5025.0, "values": [150.0, 68.0, 23.0], "children": [{"node_id": 5, "feature": "island", "threshold": 0.5, "values": [150.0, 68.0, 1.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [44.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [106.0, 68.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [55.0, 68.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 55, "0": {"count": 55, "1": 55}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 55, "0": {"count": 55, "1": 55}}, "correctPredictionsClassesCounts": {"Chinstrap": 68, "Adelie": 51}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 163, "wrongPredictions": {"count": 56, "2": {"count": 1, "0": 1}, "0": {"count": 55, "1": 55}}, "correctPredictionsClassesCounts": {"Adelie": 95, "Chinstrap": 68}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 22.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}]}, "correctPredictions": 185, "wrongPredictions": {"count": 56, "2": {"count": 1, "0": 1}, "0": {"count": 55, "1": 55}}, "correctPredictionsClassesCounts": {"Adelie": 95, "Chinstrap": 68, "Gentoo": 22}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8372093023255814, "correctPredictions": 288, "wrongPredictions": {"count": 56, "2": {"count": 1, "0": 1}, "0": {"count": 55, "1": 55}}, "correctPredictionsClassesCounts": {"Adelie": 97, "Gentoo": 123, "Chinstrap": 68}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 3312.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 186.5, "values": [32.0, 8.0, 0.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [16.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 4, "feature": "bill_depth_mm", "threshold": 16.850000381469727, "values": [16.0, 7.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.850000381469727, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [13.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.850000381469727, "orientation": "right"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 7, "1": {"count": 7, "0": 7}}, "correctPredictionsClassesCounts": {"Adelie": 16}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 8, "1": {"count": 8, "0": 8}}, "correctPredictionsClassesCounts": {"Adelie": 32}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 43.29999923706055, "values": [118.0, 56.0, 3.0], "children": [{"node_id": 8, "feature": "sex", "threshold": 0.5, "values": [113.0, 3.0, 0.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [43.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 43, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [70.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 113}}, {"node_id": 11, "feature": "body_mass_g", "threshold": 4275.0, "values": [5.0, 53.0, 3.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 48.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}, {"threshold": 4275.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 5.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}, {"threshold": 4275.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 7, "1": {"count": 5, "0": 5}, "2": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 11, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 1, "0": 2}, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Chinstrap": 48, "Adelie": 2}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "body_mass_g": [{"threshold": 3312.5, "orientation": "right"}]}, "correctPredictions": 163, "wrongPredictions": {"count": 14, "1": {"count": 8, "0": 8}, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 1, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 115, "Chinstrap": 48}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}]}, "correctPredictions": 195, "wrongPredictions": {"count": 22, "1": {"count": 16, "0": 16}, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 1, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Chinstrap": 48}}, {"node_id": 14, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "flipper_length_mm", "threshold": 209.0, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}, {"threshold": 209.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}, {"threshold": 209.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 1, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9331395348837209, "correctPredictions": 321, "wrongPredictions": {"count": 23, "1": {"count": 16, "0": 16}, "0": {"count": 4, "1": 4}, "2": {"count": 3, "1": 1, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 52, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.15000057220459, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 198.0, "values": [5.0, 0.0, 108.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "flipper_length_mm": [{"threshold": 198.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 108.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "flipper_length_mm": [{"threshold": 198.0, "orientation": "right"}]}, "correctPredictions": 108, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 5, "Gentoo": 108}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 4975.0, "values": [147.0, 68.0, 16.0], "children": [{"node_id": 5, "feature": "island", "threshold": 0.5, "values": [147.0, 68.0, 1.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [43.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 43, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 43.35000038146973, "values": [104.0, 68.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [99.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 99, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 63.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 162, "wrongPredictions": {"count": 10, "1": {"count": 5, "0": 5}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 99, "Chinstrap": 63}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 11, "2": {"count": 1, "0": 1}, "1": {"count": 5, "0": 5}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 63}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 15.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "right"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}]}, "correctPredictions": 220, "wrongPredictions": {"count": 11, "2": {"count": 1, "0": 1}, "1": {"count": 5, "0": 5}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 63, "Gentoo": 15}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "2": {"count": 1, "0": 1}, "1": {"count": 5, "0": 5}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Gentoo": 123, "Chinstrap": 63}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 196.0, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [38.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "left"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 203.0, "values": [6.0, 0.0, 124.0], "children": [{"node_id": 4, "feature": "bill_length_mm", "threshold": 41.52499961853027, "values": [6.0, 0.0, 2.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "right"}, {"threshold": 203.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.52499961853027, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "right"}, {"threshold": 203.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.52499961853027, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "right"}, {"threshold": 203.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 2}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "right"}, {"threshold": 203.0, "orientation": "right"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 124}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 165, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 41, "Gentoo": 124}}, {"node_id": 8, "feature": "bill_length_mm", "threshold": 42.85000038146973, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 9, "feature": "flipper_length_mm", "threshold": 187.5, "values": [100.0, 4.0, 0.0], "children": [{"node_id": 10, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [35.0, 4.0, 0.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [35.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 35, "Chinstrap": 3}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [65.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "right"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "left"}]}, "correctPredictions": 103, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 100, "Chinstrap": 3}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 20.75, "values": [8.0, 64.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 63.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.85000038146973, "orientation": "right"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 8, "0": {"count": 7, "1": 7}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 167, "wrongPredictions": {"count": 9, "1": {"count": 2, "0": 2}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 101, "Chinstrap": 66}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9651162790697675, "correctPredictions": 332, "wrongPredictions": {"count": 12, "0": {"count": 10, "2": 3, "1": 7}, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Gentoo": 124, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.35000038146973, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.25, "values": [146.0, 5.0, 10.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 10.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.25, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [146.0, 5.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [139.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.25, "orientation": "right"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "body_mass_g", "threshold": 3425.0, "values": [7.0, 4.0, 0.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.25, "orientation": "right"}], "body_mass_g": [{"threshold": 3425.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.25, "orientation": "right"}], "body_mass_g": [{"threshold": 3425.0, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.25, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 3, "Adelie": 7}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.25, "orientation": "right"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 3}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 159, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 10, "Adelie": 146, "Chinstrap": 3}}, {"node_id": 8, "feature": "island", "threshold": 0.5, "values": [6.0, 63.0, 114.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 114.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 44.75, "values": [5.0, 63.0, 0.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 43.79999923706055, "values": [3.0, 1.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}, {"threshold": 43.79999923706055, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}, {"threshold": 43.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 3}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 62.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}, {"threshold": 44.75, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Adelie": 3}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}]}, "correctPredictions": 180, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 114, "Chinstrap": 63, "Adelie": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9854651162790697, "correctPredictions": 339, "wrongPredictions": {"count": 5, "1": {"count": 2, "0": 2}, "0": {"count": 3, "2": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 124, "Adelie": 149, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.300000190734863, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "Prediction", "threshold": "Gentoo", "values": [6.0, 0.0, 114.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "left"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 6, "0": {"count": 6, "2": 6}}}, {"node_id": 2, "feature": "body_mass_g", "threshold": 4975.0, "values": [146.0, 68.0, 10.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 44.75, "values": [146.0, 68.0, 1.0], "children": [{"node_id": 4, "feature": "sex", "threshold": 0.5, "values": [143.0, 6.0, 1.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [67.0, 6.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 6, "1": {"count": 6, "0": 6}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [76.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 76, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 143, "wrongPredictions": {"count": 7, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 143}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 45.79999923706055, "values": [3.0, 62.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 7.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}, {"threshold": 45.79999923706055, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 55.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}, {"threshold": 45.79999923706055, "orientation": "right"}]}, "correctPredictions": 55, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 62}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 10, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 62}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 9.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}]}, "correctPredictions": 214, "wrongPredictions": {"count": 10, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 62, "Gentoo": 9}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9534883720930233, "correctPredictions": 328, "wrongPredictions": {"count": 16, "0": {"count": 9, "2": 6, "1": 3}, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 143, "Chinstrap": 62}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 17.15000057220459, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 39.64999961853027, "values": [8.0, 0.0, 121.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.64999961853027, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.64999961853027, "orientation": "right"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "left"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 8, "Gentoo": 121}}, {"node_id": 5, "feature": "bill_length_mm", "threshold": 43.57500076293945, "values": [36.0, 0.0, 3.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [35.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.57500076293945, "orientation": "left"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 0}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 18.799999237060547, "values": [1.0, 0.0, 3.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "right"}, {"threshold": 18.799999237060547, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.57500076293945, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "right"}, {"threshold": 18.799999237060547, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.57500076293945, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.57500076293945, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.15000057220459, "orientation": "right"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 36, "Gentoo": 3}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 168, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 44, "Gentoo": 124}}, {"node_id": 10, "feature": "island", "threshold": 1.5, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 11, "feature": "flipper_length_mm", "threshold": 193.5, "values": [56.0, 68.0, 0.0], "children": [{"node_id": 12, "feature": "bill_length_mm", "threshold": 42.75, "values": [43.0, 25.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [42.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.75, "orientation": "left"}]}, "correctPredictions": 42, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 21.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.75, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 5, "1": {"count": 4, "0": 4}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 42, "Chinstrap": 21}}, {"node_id": 15, "feature": "flipper_length_mm", "threshold": 207.5, "values": [13.0, 43.0, 0.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [12.0, 39.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}, {"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 12, "0": {"count": 12, "1": 12}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}, {"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}]}, "correctPredictions": 40, "wrongPredictions": {"count": 16, "0": {"count": 12, "1": 12}, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 39, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 103, "wrongPredictions": {"count": 21, "1": {"count": 8, "0": 8}, "0": {"count": 13, "1": 13}}, "correctPredictionsClassesCounts": {"Adelie": 43, "Chinstrap": 60}}, {"node_id": 18, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 155, "wrongPredictions": {"count": 21, "1": {"count": 8, "0": 8}, "0": {"count": 13, "1": 13}}, "correctPredictionsClassesCounts": {"Adelie": 95, "Chinstrap": 60}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.938953488372093, "correctPredictions": 323, "wrongPredictions": {"count": 21, "1": {"count": 8, "0": 8}, "0": {"count": 13, "1": 13}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Gentoo": 124, "Chinstrap": 60}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.449999809265137, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 197.5, "values": [6.0, 1.0, 115.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "left"}], "flipper_length_mm": [{"threshold": 197.5, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 115.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "left"}], "flipper_length_mm": [{"threshold": 197.5, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 115}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [146.0, 67.0, 9.0], "children": [{"node_id": 5, "feature": "sex", "threshold": 0.5, "values": [133.0, 1.0, 0.0], "children": [{"node_id": 6, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [67.0, 1.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [63.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 63}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [66.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 130, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 129}}, {"node_id": 10, "feature": "body_mass_g", "threshold": 4575.0, "values": [13.0, 66.0, 9.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 44.75, "values": [10.0, 65.0, 1.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [8.0, 5.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 9, "0": {"count": 8, "1": 8}, "2": {"count": 1, "1": 1}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 60.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 11, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 65}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 48.849998474121094, "values": [3.0, 1.0, 8.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 48.849998474121094, "orientation": "left"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 7.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 48.849998474121094, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 2, "2": {"count": 1, "0": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 7}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 75, "wrongPredictions": {"count": 13, "0": {"count": 10, "1": 10}, "2": {"count": 2, "1": 1, "0": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 65, "Adelie": 3, "Gentoo": 7}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 17, "0": {"count": 14, "1": 14}, "2": {"count": 2, "1": 1, "0": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 132, "Gentoo": 7}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9476744186046512, "correctPredictions": 326, "wrongPredictions": {"count": 18, "1": {"count": 2, "2": 2}, "0": {"count": 14, "1": 14}, "2": {"count": 2, "1": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 138, "Gentoo": 122, "Chinstrap": 66}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 192.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [99.0, 20.0, 0.0], "children": [{"node_id": 3, "feature": "sex", "threshold": 0.5, "values": [97.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [59.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [38.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 97, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 97}}, {"node_id": 6, "feature": "sex", "threshold": 0.5, "values": [2.0, 19.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 17.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 17, "Adelie": 2}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 116, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 99, "Chinstrap": 17}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 20.5, "values": [51.0, 43.0, 2.0], "children": [{"node_id": 10, "feature": "body_mass_g", "threshold": 3975.0, "values": [46.0, 42.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [25.0, 31.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3975.0, "orientation": "left"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 25, "0": {"count": 25, "1": 25}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 11.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3975.0, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 13, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 38, "0": {"count": 25, "1": 25}, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 31, "Adelie": 21}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 192.5, "orientation": "right"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 39, "0": {"count": 25, "1": 25}, "1": {"count": 12, "0": 12}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 31, "Adelie": 26}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 173, "wrongPredictions": {"count": 42, "1": {"count": 15, "0": 15}, "0": {"count": 25, "1": 25}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 125, "Chinstrap": 48}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4050.0, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"node_id": 16, "feature": "bill_depth_mm", "threshold": 18.449999809265137, "values": [1.0, 3.0, 121.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.449999809265137, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.449999809265137, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Gentoo": 121}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8691860465116279, "correctPredictions": 299, "wrongPredictions": {"count": 45, "1": {"count": 15, "0": 15}, "0": {"count": 27, "1": 27}, "2": {"count": 3, "0": 2, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 125, "Chinstrap": 53, "Gentoo": 121}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4562.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 196.5, "values": [145.0, 67.0, 19.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [124.0, 37.0, 0.0], "children": [{"node_id": 3, "feature": "flipper_length_mm", "threshold": 187.5, "values": [119.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [53.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [66.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 119}}, {"node_id": 6, "feature": "sex", "threshold": 0.5, "values": [5.0, 36.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 26.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 10, "1": {"count": 10, "0": 10}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 10, "1": {"count": 10, "0": 10}}, "correctPredictionsClassesCounts": {"Chinstrap": 26, "Adelie": 5}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 150, "wrongPredictions": {"count": 11, "1": {"count": 11, "0": 11}}, "correctPredictionsClassesCounts": {"Adelie": 124, "Chinstrap": 26}}, {"node_id": 9, "feature": "island", "threshold": 0.5, "values": [21.0, 30.0, 19.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [4.0, 0.0, 19.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}, {"node_id": 11, "feature": "bill_length_mm", "threshold": 43.29999923706055, "values": [17.0, 30.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [14.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 30.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 14, "Chinstrap": 30}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 7, "0": {"count": 7, "2": 4, "1": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 19, "Adelie": 14, "Chinstrap": 30}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}]}, "correctPredictions": 213, "wrongPredictions": {"count": 18, "1": {"count": 11, "0": 11}, "0": {"count": 7, "2": 4, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 138, "Chinstrap": 56, "Gentoo": 19}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4712.5, "values": [7.0, 1.0, 105.0], "children": [{"node_id": 15, "feature": "bill_depth_mm", "threshold": 16.40000009536743, "values": [5.0, 0.0, 15.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 15.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.40000009536743, "orientation": "left"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.40000009536743, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 15, "Adelie": 5}}, {"node_id": 18, "feature": "island", "threshold": 0.5, "values": [2.0, 1.0, 90.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 0.0, 90.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 90, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 90, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 105, "Adelie": 5, "Chinstrap": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9418604651162791, "correctPredictions": 324, "wrongPredictions": {"count": 20, "1": {"count": 11, "0": 11}, "0": {"count": 9, "2": 6, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 57, "Gentoo": 124}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4575.0, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 41.89999961853027, "values": [135.0, 1.0, 1.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [129.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 41.89999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 42.14999961853027, "values": [6.0, 0.0, 1.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 41.89999961853027, "orientation": "right"}, {"threshold": 42.14999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 41.89999961853027, "orientation": "right"}, {"threshold": 42.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 41.89999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 1, "Adelie": 3}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 4, "1": {"count": 1, "0": 1}, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 132, "Gentoo": 1}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [4.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 135, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 7, "2": 7}}, "correctPredictionsClassesCounts": {"Adelie": 132, "Gentoo": 3}}, {"node_id": 8, "feature": "body_mass_g", "threshold": 4175.0, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 9, "feature": "bill_length_mm", "threshold": 44.92500114440918, "values": [6.0, 60.0, 3.0], "children": [{"node_id": 10, "feature": "bill_depth_mm", "threshold": 18.300000190734863, "values": [5.0, 5.0, 3.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 5.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.92500114440918, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 18.300000190734863, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.92500114440918, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 18.300000190734863, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.92500114440918, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 2}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 55.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.92500114440918, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}]}, "correctPredictions": 55, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 7, "0": {"count": 4, "1": 4}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 60, "Adelie": 2}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4712.5, "values": [7.0, 7.0, 118.0], "children": [{"node_id": 15, "feature": "sex", "threshold": 0.5, "values": [6.0, 6.0, 28.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 27.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 6.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 7, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 7, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 27, "Adelie": 6}}, {"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 1.0, 90.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}]}, "correctPredictions": 90, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 9, "1": {"count": 7, "0": 6, "2": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 117, "Adelie": 6}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 185, "wrongPredictions": {"count": 16, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 4, "1": 3, "0": 1}, "1": {"count": 7, "0": 6, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 60, "Adelie": 8, "Gentoo": 117}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9302325581395349, "correctPredictions": 320, "wrongPredictions": {"count": 24, "1": {"count": 8, "0": 7, "2": 1}, "0": {"count": 12, "2": 8, "1": 4}, "2": {"count": 4, "1": 3, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Gentoo": 120, "Chinstrap": 60}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.050000190734863, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [3.0, 0.0, 104.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 195.0, "values": [1.0, 0.0, 104.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 195.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 104.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 195.0, "orientation": "right"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 105, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 104}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 104}}, {"node_id": 6, "feature": "bill_depth_mm", "threshold": 17.399999618530273, "values": [149.0, 68.0, 20.0], "children": [{"node_id": 7, "feature": "bill_length_mm", "threshold": 41.60000038146973, "values": [35.0, 16.0, 20.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [34.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.60000038146973, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 9, "feature": "flipper_length_mm", "threshold": 206.0, "values": [1.0, 15.0, 20.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 15.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.60000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 19.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.60000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.60000038146973, "orientation": "right"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 15, "Gentoo": 19}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "left"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 34, "Chinstrap": 15, "Gentoo": 19}}, {"node_id": 12, "feature": "bill_length_mm", "threshold": 44.75, "values": [114.0, 52.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [111.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 51.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.399999618530273, "orientation": "right"}]}, "correctPredictions": 162, "wrongPredictions": {"count": 4, "1": {"count": 1, "0": 1}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 111, "Chinstrap": 51}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}]}, "correctPredictions": 230, "wrongPredictions": {"count": 7, "1": {"count": 2, "0": 2}, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 66, "Gentoo": 19}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9796511627906976, "correctPredictions": 337, "wrongPredictions": {"count": 7, "1": {"count": 2, "0": 2}, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Gentoo": 123, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4562.5, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 187.5, "values": [135.0, 1.0, 1.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 40.75, "values": [53.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [49.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "left"}], "body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 49, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 53}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [82.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "right"}]}, "correctPredictions": 82, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4562.5, "orientation": "left"}]}, "correctPredictions": 135, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 135}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [4.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4562.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 137, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 4, "2": 4}}, "correctPredictionsClassesCounts": {"Adelie": 135, "Gentoo": 2}}, {"node_id": 8, "feature": "flipper_length_mm", "threshold": 207.5, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 9, "feature": "sex", "threshold": 1.5, "values": [12.0, 63.0, 3.0], "children": [{"node_id": 10, "feature": "body_mass_g", "threshold": 4062.5, "values": [11.0, 63.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 55.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4062.5, "orientation": "left"}]}, "correctPredictions": 55, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [10.0, 8.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4062.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 10}, "2": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 13, "0": {"count": 11, "1": 11}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 63}}, {"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 14, "0": {"count": 12, "1": 11, "2": 1}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Gentoo": 1}}, {"node_id": 14, "feature": "flipper_length_mm", "threshold": 210.5, "values": [1.0, 4.0, 118.0], "children": [{"node_id": 15, "feature": "bill_depth_mm", "threshold": 16.84999990463257, "values": [1.0, 3.0, 20.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 20.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.84999990463257, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.84999990463257, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 20, "Adelie": 1}}, {"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 98.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 210.5, "orientation": "right"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 3, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 118, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 183, "wrongPredictions": {"count": 18, "0": {"count": 12, "1": 11, "2": 1}, "2": {"count": 2, "1": 2}, "1": {"count": 4, "0": 3, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Gentoo": 119, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9302325581395349, "correctPredictions": 320, "wrongPredictions": {"count": 24, "1": {"count": 5, "0": 4, "2": 1}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 16, "2": 5, "1": 11}}, "correctPredictionsClassesCounts": {"Adelie": 136, "Gentoo": 121, "Chinstrap": 63}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.25, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 207.0, "values": [146.0, 5.0, 8.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 16.800000190734863, "values": [145.0, 5.0, 0.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3125.0, "values": [13.0, 3.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}], "body_mass_g": [{"threshold": 3125.0, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [6.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}], "body_mass_g": [{"threshold": 3125.0, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 6, "0": {"count": 6, "1": 6}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 7, "1": {"count": 1, "0": 1}, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Adelie": 7, "Chinstrap": 2}}, {"node_id": 6, "feature": "body_mass_g", "threshold": 3375.0, "values": [132.0, 2.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [30.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 3375.0, "orientation": "left"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [102.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 3375.0, "orientation": "right"}]}, "correctPredictions": 102, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}]}, "correctPredictions": 132, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 132}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}]}, "correctPredictions": 141, "wrongPredictions": {"count": 9, "1": {"count": 3, "0": 3}, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Chinstrap": 2}}, {"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 10, "1": {"count": 3, "0": 3}, "0": {"count": 7, "1": 6, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Chinstrap": 2, "Gentoo": 8}}, {"node_id": 10, "feature": "flipper_length_mm", "threshold": 207.5, "values": [6.0, 63.0, 116.0], "children": [{"node_id": 11, "feature": "island", "threshold": 0.5, "values": [5.0, 59.0, 3.0], "children": [{"node_id": 12, "feature": "flipper_length_mm", "threshold": 194.0, "values": [1.0, 0.0, 3.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 194.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 194.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 3}}, {"node_id": 15, "feature": "bill_depth_mm", "threshold": 19.600000381469727, "values": [4.0, 59.0, 0.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 49.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.600000381469727, "orientation": "left"}]}, "correctPredictions": 49, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.600000381469727, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 59}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 3, "Chinstrap": 59}}, {"node_id": 18, "feature": "flipper_length_mm", "threshold": 212.5, "values": [1.0, 4.0, 113.0], "children": [{"node_id": 19, "feature": "bill_depth_mm", "threshold": 17.34999990463257, "values": [1.0, 4.0, 25.0], "children": [{"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 25.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.34999990463257, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 0}}, {"node_id": 21, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.34999990463257, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}]}, "correctPredictions": 29, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 25, "Chinstrap": 4}}, {"node_id": 22, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 88.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "right"}]}, "correctPredictions": 88, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 117, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 113, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}]}, "correctPredictions": 180, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 116, "Chinstrap": 63}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9563953488372093, "correctPredictions": 329, "wrongPredictions": {"count": 15, "1": {"count": 3, "0": 3}, "0": {"count": 12, "1": 11, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Chinstrap": 65, "Gentoo": 124}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4575.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.95000076293945, "values": [145.0, 67.0, 20.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 14.75, "values": [138.0, 4.0, 2.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.75, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "flipper_length_mm", "threshold": 187.5, "values": [138.0, 4.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [53.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.75, "orientation": "right"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [85.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.75, "orientation": "right"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "right"}]}, "correctPredictions": 85, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.75, "orientation": "right"}]}, "correctPredictions": 138, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 138}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "left"}]}, "correctPredictions": 140, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 2, "Adelie": 138}}, {"node_id": 7, "feature": "flipper_length_mm", "threshold": 207.5, "values": [7.0, 63.0, 18.0], "children": [{"node_id": 8, "feature": "island", "threshold": 1.5, "values": [6.0, 60.0, 1.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 60.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 60, "Adelie": 4}}, {"node_id": 11, "feature": "island", "threshold": 0.5, "values": [1.0, 3.0, 17.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 17.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 17, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.95000076293945, "orientation": "right"}]}, "correctPredictions": 84, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Adelie": 4, "Gentoo": 17}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 224, "wrongPredictions": {"count": 8, "1": {"count": 4, "0": 4}, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 19, "Adelie": 142, "Chinstrap": 63}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4687.5, "values": [7.0, 1.0, 104.0], "children": [{"node_id": 15, "feature": "flipper_length_mm", "threshold": 202.5, "values": [4.0, 0.0, 9.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 9.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "left"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 4, "Gentoo": 9}}, {"node_id": 18, "feature": "flipper_length_mm", "threshold": 201.5, "values": [3.0, 1.0, 95.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 201.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "bill_length_mm", "threshold": 51.64999961853027, "values": [1.0, 1.0, 95.0], "children": [{"node_id": 21, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 87.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 201.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "left"}]}, "correctPredictions": 87, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 22, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 201.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 201.5, "orientation": "right"}]}, "correctPredictions": 95, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 95}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}, {"threshold": 4687.5, "orientation": "right"}]}, "correctPredictions": 97, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 95}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 110, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 104}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "1": {"count": 5, "0": 4, "2": 1}, "0": {"count": 4, "1": 3, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 148, "Chinstrap": 63}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 2950.0, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 38.85000038146973, "values": [5.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 38.85000038146973, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 38.85000038146973, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 5, "Chinstrap": 1}}, {"node_id": 6, "feature": "flipper_length_mm", "threshold": 186.5, "values": [89.0, 17.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [41.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 41, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [48.0, 13.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 13, "1": {"count": 13, "0": 13}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 89, "wrongPredictions": {"count": 17, "1": {"count": 17, "0": 17}}, "correctPredictionsClassesCounts": {"Adelie": 89}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 95, "wrongPredictions": {"count": 17, "1": {"count": 17, "0": 17}}, "correctPredictionsClassesCounts": {"Adelie": 94, "Chinstrap": 1}}, {"node_id": 9, "feature": "bill_length_mm", "threshold": 45.02499961853027, "values": [56.0, 45.0, 2.0], "children": [{"node_id": 10, "feature": "bill_depth_mm", "threshold": 18.25, "values": [54.0, 1.0, 1.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [20.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.02499961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 18.25, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [34.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.02499961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 18.25, "orientation": "right"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.02499961853027, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 54}}, {"node_id": 13, "feature": "bill_length_mm", "threshold": 46.25, "values": [2.0, 44.0, 1.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 6.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.02499961853027, "orientation": "right"}, {"threshold": 46.25, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 38.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.02499961853027, "orientation": "right"}, {"threshold": 46.25, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.02499961853027, "orientation": "right"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 44}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 5, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 1, "1": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 54, "Chinstrap": 44}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 193, "wrongPredictions": {"count": 22, "1": {"count": 18, "0": 18}, "2": {"count": 2, "0": 1, "1": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 45}}, {"node_id": 16, "feature": "island", "threshold": 0.5, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "island", "threshold": 1.5, "values": [2.0, 5.0, 0.0], "children": [{"node_id": 19, "feature": "flipper_length_mm", "threshold": 209.0, "values": [1.0, 5.0, 0.0], "children": [{"node_id": 20, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 209.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 21, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 209.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 4}}, {"node_id": 22, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9331395348837209, "correctPredictions": 321, "wrongPredictions": {"count": 23, "1": {"count": 19, "0": 19}, "2": {"count": 2, "0": 1, "1": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Chinstrap": 49, "Gentoo": 122}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 1.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 191.5, "values": [99.0, 64.0, 3.0], "children": [{"node_id": 3, "feature": "flipper_length_mm", "threshold": 189.5, "values": [65.0, 18.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [47.0, 12.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 189.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 12, "1": {"count": 12, "0": 12}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [18.0, 6.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 189.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 6, "1": {"count": 6, "0": 6}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}, "correctPredictionsClassesCounts": {"Adelie": 65}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 44.89999961853027, "values": [34.0, 46.0, 3.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [34.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 45.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "right"}]}, "correctPredictions": 45, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 79, "wrongPredictions": {"count": 4, "1": {"count": 1, "0": 1}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 34, "Chinstrap": 45}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 144, "wrongPredictions": {"count": 22, "1": {"count": 19, "0": 19}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 99, "Chinstrap": 45}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 195, "wrongPredictions": {"count": 22, "1": {"count": 19, "0": 19}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Chinstrap": 45}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 18.949999809265137, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.949999809265137, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.949999809265137, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.936046511627907, "correctPredictions": 322, "wrongPredictions": {"count": 22, "1": {"count": 19, "0": 19}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 152, "Chinstrap": 49, "Gentoo": 121}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4487.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [142.0, 62.0, 1.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3225.0, "values": [134.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [25.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}, {"threshold": 3225.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [109.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}, {"threshold": 3225.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 109, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 134, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 134}}, {"node_id": 6, "feature": "body_mass_g", "threshold": 4062.5, "values": [8.0, 61.0, 1.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 55.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}, {"threshold": 4062.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 55, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [6.0, 6.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}, {"threshold": 4062.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 6, "0": {"count": 6, "1": 6}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 61, "wrongPredictions": {"count": 9, "0": {"count": 8, "1": 8}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 61}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "left"}]}, "correctPredictions": 195, "wrongPredictions": {"count": 10, "1": {"count": 1, "0": 1}, "0": {"count": 8, "1": 8}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 134, "Chinstrap": 61}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [8.0, 2.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4487.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 10, "0": {"count": 8, "1": 8}, "2": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 197, "wrongPredictions": {"count": 20, "1": {"count": 1, "0": 1}, "0": {"count": 16, "1": 16}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 134, "Chinstrap": 63}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 41.25, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.25, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 4325.0, "values": [1.0, 4.0, 120.0], "children": [{"node_id": 13, "feature": "island", "threshold": 0.5, "values": [1.0, 3.0, 8.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.25, "orientation": "right"}], "body_mass_g": [{"threshold": 4325.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.25, "orientation": "right"}], "body_mass_g": [{"threshold": 4325.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.25, "orientation": "right"}], "body_mass_g": [{"threshold": 4325.0, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Chinstrap": 3}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 112.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.25, "orientation": "right"}], "body_mass_g": [{"threshold": 4325.0, "orientation": "right"}]}, "correctPredictions": 112, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.25, "orientation": "right"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 120, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 3, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 120, "Chinstrap": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9331395348837209, "correctPredictions": 321, "wrongPredictions": {"count": 23, "1": {"count": 2, "0": 1, "2": 1}, "0": {"count": 17, "1": 17}, "2": {"count": 4, "1": 3, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 135, "Chinstrap": 66, "Gentoo": 120}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.34999942779541, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 201.0, "values": [6.0, 0.0, 114.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "flipper_length_mm": [{"threshold": 201.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 114.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "flipper_length_mm": [{"threshold": 201.0, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 114}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [146.0, 68.0, 10.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [133.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 44.900001525878906, "values": [13.0, 67.0, 10.0], "children": [{"node_id": 7, "feature": "body_mass_g", "threshold": 3450.0, "values": [10.0, 5.0, 2.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.900001525878906, "orientation": "left"}], "body_mass_g": [{"threshold": 3450.0, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [10.0, 1.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.900001525878906, "orientation": "left"}], "body_mass_g": [{"threshold": 3450.0, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.900001525878906, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 10}}, {"node_id": 10, "feature": "flipper_length_mm", "threshold": 220.0, "values": [3.0, 62.0, 8.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 62.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.900001525878906, "orientation": "right"}], "flipper_length_mm": [{"threshold": 220.0, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.900001525878906, "orientation": "right"}], "flipper_length_mm": [{"threshold": 220.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 44.900001525878906, "orientation": "right"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Gentoo": 8}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 84, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 2}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 10, "Gentoo": 8}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 217, "wrongPredictions": {"count": 7, "1": {"count": 2, "0": 2}, "2": {"count": 2, "0": 2}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 66, "Gentoo": 8}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9796511627906976, "correctPredictions": 337, "wrongPredictions": {"count": 7, "1": {"count": 2, "0": 2}, "2": {"count": 2, "0": 2}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Gentoo": 122, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 40.75, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [113.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "left"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "body_mass_g", "threshold": 4100.0, "values": [26.0, 1.0, 3.0], "children": [{"node_id": 4, "feature": "bill_length_mm", "threshold": 41.0, "values": [17.0, 1.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}, {"threshold": 41.0, "orientation": "left"}], "body_mass_g": [{"threshold": 4100.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [14.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}, {"threshold": 41.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4100.0, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4100.0, "orientation": "left"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 14}}, {"node_id": 7, "feature": "flipper_length_mm", "threshold": 207.5, "values": [9.0, 0.0, 3.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4100.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4100.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4100.0, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 8, "Gentoo": 3}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 3, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 22, "Gentoo": 3}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 3, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 135, "Chinstrap": 1, "Gentoo": 3}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 11, "feature": "flipper_length_mm", "threshold": 199.5, "values": [3.0, 0.0, 121.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 199.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 120.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 199.5, "orientation": "right"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 120}}, {"node_id": 14, "feature": "island", "threshold": 1.5, "values": [10.0, 67.0, 0.0], "children": [{"node_id": 15, "feature": "sex", "threshold": 0.5, "values": [2.0, 67.0, 0.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 33.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 34.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 67}}, {"node_id": 18, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 75, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 67, "Adelie": 8}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 198, "wrongPredictions": {"count": 3, "2": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 11, "Gentoo": 120, "Chinstrap": 67}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9796511627906976, "correctPredictions": 337, "wrongPredictions": {"count": 7, "0": {"count": 6, "1": 5, "2": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 68, "Gentoo": 123}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 3187.5, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [19.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3187.5, "orientation": "left"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [75.0, 17.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [74.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 16.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3187.5, "orientation": "right"}]}, "correctPredictions": 90, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 74, "Chinstrap": 16}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 109, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 93, "Chinstrap": 16}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [56.0, 45.0, 2.0], "children": [{"node_id": 8, "feature": "bill_depth_mm", "threshold": 20.699999809265137, "values": [34.0, 45.0, 2.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [32.0, 44.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 20.699999809265137, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 34, "0": {"count": 32, "1": 32}, "2": {"count": 2, "1": 2}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 20.699999809265137, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 35, "0": {"count": 32, "1": 32}, "2": {"count": 2, "1": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 44, "Adelie": 2}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [22.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 35, "0": {"count": 32, "1": 32}, "2": {"count": 2, "1": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 44, "Adelie": 24}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 177, "wrongPredictions": {"count": 38, "1": {"count": 3, "0": 3}, "0": {"count": 33, "1": 33}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 117, "Chinstrap": 60}}, {"node_id": 12, "feature": "bill_length_mm", "threshold": 44.25, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 13, "feature": "island", "threshold": 1.0, "values": [2.0, 0.0, 16.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 16.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.25, "orientation": "left"}], "island": [{"threshold": 1.0, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.25, "orientation": "left"}], "island": [{"threshold": 1.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.25, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 16, "Adelie": 1}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 5.0, 106.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.25, "orientation": "right"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 5, "1": {"count": 5, "2": 5}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 6, "0": {"count": 1, "2": 1}, "1": {"count": 5, "2": 5}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.872093023255814, "correctPredictions": 300, "wrongPredictions": {"count": 44, "1": {"count": 8, "0": 3, "2": 5}, "0": {"count": 34, "1": 33, "2": 1}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 118, "Chinstrap": 60, "Gentoo": 122}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4537.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.050000190734863, "values": [145.0, 66.0, 18.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 17.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 193.5, "values": [145.0, 66.0, 1.0], "children": [{"node_id": 4, "feature": "island", "threshold": 1.5, "values": [106.0, 25.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [74.0, 25.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 25, "1": {"count": 25, "0": 25}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [32.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 25, "1": {"count": 25, "0": 25}}, "correctPredictionsClassesCounts": {"Adelie": 106}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 44.849998474121094, "values": [39.0, 41.0, 1.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 40.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "right"}]}, "correctPredictions": 40, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}]}, "correctPredictions": 77, "wrongPredictions": {"count": 4, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 37, "Chinstrap": 40}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.050000190734863, "orientation": "right"}]}, "correctPredictions": 183, "wrongPredictions": {"count": 29, "1": {"count": 26, "0": 26}, "2": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 40}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}]}, "correctPredictions": 200, "wrongPredictions": {"count": 29, "1": {"count": 26, "0": 26}, "2": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 17, "Adelie": 143, "Chinstrap": 40}}, {"node_id": 10, "feature": "bill_depth_mm", "threshold": 17.449999809265137, "values": [7.0, 2.0, 106.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 106.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "left"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "island", "threshold": 1.5, "values": [7.0, 2.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Chinstrap": 2, "Adelie": 2}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}]}, "correctPredictions": 110, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Gentoo": 106, "Chinstrap": 2, "Adelie": 2}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9011627906976745, "correctPredictions": 310, "wrongPredictions": {"count": 34, "1": {"count": 26, "0": 26}, "2": {"count": 1, "0": 1}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 145, "Chinstrap": 42}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [144.0, 4.0, 7.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [115.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 205.5, "values": [29.0, 4.0, 7.0], "children": [{"node_id": 4, "feature": "bill_depth_mm", "threshold": 17.399999618530273, "values": [29.0, 4.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.399999618530273, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [28.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.399999618530273, "orientation": "right"}]}, "correctPredictions": 28, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 28}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 7.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 205.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 28, "Gentoo": 7}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 154, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 4, "Gentoo": 7}}, {"node_id": 8, "feature": "bill_length_mm", "threshold": 50.60000038146973, "values": [8.0, 64.0, 117.0], "children": [{"node_id": 9, "feature": "bill_depth_mm", "threshold": 16.300000190734863, "values": [8.0, 41.0, 102.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 98.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "left"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 0}}, {"node_id": 11, "feature": "sex", "threshold": 0.5, "values": [8.0, 41.0, 4.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 28.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 28, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 13.0, 4.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 4, "0": 4}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 28, "Adelie": 8}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "left"}]}, "correctPredictions": 134, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 98, "Chinstrap": 28, "Adelie": 8}}, {"node_id": 14, "feature": "island", "threshold": 0.5, "values": [0.0, 23.0, 15.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 15.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 23.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 50.60000038146973, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 15, "Chinstrap": 23}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 172, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 113, "Chinstrap": 51, "Adelie": 8}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9476744186046512, "correctPredictions": 326, "wrongPredictions": {"count": 18, "0": {"count": 1, "1": 1}, "1": {"count": 13, "0": 13}, "2": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 151, "Chinstrap": 55, "Gentoo": 120}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.54999923706055, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [140.0, 4.0, 3.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 15.099999904632568, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 3225.0, "values": [139.0, 1.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [25.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [114.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Adelie": 139}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 19.0, "values": [1.0, 3.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 3, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "left"}]}, "correctPredictions": 146, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Adelie": 140, "Chinstrap": 3}}, {"node_id": 10, "feature": "bill_depth_mm", "threshold": 16.34999942779541, "values": [12.0, 64.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 111.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "bill_length_mm", "threshold": 52.04999923706055, "values": [12.0, 64.0, 10.0], "children": [{"node_id": 13, "feature": "island", "threshold": 0.5, "values": [12.0, 57.0, 6.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 6.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 57.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 12, "0": {"count": 12, "2": 3, "1": 9}}, "correctPredictionsClassesCounts": {"Gentoo": 6, "Chinstrap": 57}}, {"node_id": 16, "feature": "island", "threshold": 0.5, "values": [0.0, 7.0, 4.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 4.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 7.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}, {"threshold": 52.04999923706055, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 4, "Chinstrap": 7}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 12, "0": {"count": 12, "2": 3, "1": 9}}, "correctPredictionsClassesCounts": {"Gentoo": 10, "Chinstrap": 64}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.54999923706055, "orientation": "right"}]}, "correctPredictions": 185, "wrongPredictions": {"count": 12, "0": {"count": 12, "2": 3, "1": 9}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Chinstrap": 64}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 1, "0": 1}, "0": {"count": 12, "2": 3, "1": 9}}, "correctPredictionsClassesCounts": {"Gentoo": 124, "Adelie": 140, "Chinstrap": 67}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [143.0, 4.0, 0.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3250.0, "values": [138.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [27.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 3250.0, "orientation": "left"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [111.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 3250.0, "orientation": "right"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 138, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 138}}, {"node_id": 6, "feature": "island", "threshold": 1.5, "values": [5.0, 3.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 3, "Adelie": 4}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 145, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 3}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 20.149999618530273, "values": [7.0, 59.0, 2.0], "children": [{"node_id": 10, "feature": "sex", "threshold": 1.5, "values": [5.0, 57.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 57.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "left"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 1}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 8, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 1, "1": 1}, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 1, "Adelie": 2}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 10, "1": {"count": 3, "0": 3}, "0": {"count": 6, "1": 5, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 60, "Gentoo": 1}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.09999942779541, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 16, "feature": "body_mass_g", "threshold": 4125.0, "values": [1.0, 5.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}], "body_mass_g": [{"threshold": 4125.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "body_mass_g", "threshold": 4550.0, "values": [1.0, 2.0, 0.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}], "body_mass_g": [{"threshold": 4125.0, "orientation": "right"}, {"threshold": 4550.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}], "body_mass_g": [{"threshold": 4125.0, "orientation": "right"}, {"threshold": 4550.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}], "body_mass_g": [{"threshold": 4125.0, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Chinstrap": 4, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9651162790697675, "correctPredictions": 332, "wrongPredictions": {"count": 12, "1": {"count": 4, "0": 4}, "0": {"count": 7, "1": 5, "2": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 64, "Gentoo": 123}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.399999618530273, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 38.55000114440918, "values": [6.0, 1.0, 115.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 38.55000114440918, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 115.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 38.55000114440918, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 115}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [146.0, 67.0, 9.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [133.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 6, "feature": "island", "threshold": 0.5, "values": [13.0, 66.0, 9.0], "children": [{"node_id": 7, "feature": "sex", "threshold": 1.5, "values": [3.0, 0.0, 9.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 9}}, {"node_id": 10, "feature": "island", "threshold": 1.5, "values": [10.0, 66.0, 0.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 66.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 8}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 83, "wrongPredictions": {"count": 5, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 9, "Chinstrap": 66, "Adelie": 8}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}]}, "correctPredictions": 216, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 141, "Gentoo": 9, "Chinstrap": 66}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9796511627906976, "correctPredictions": 337, "wrongPredictions": {"count": 7, "1": {"count": 2, "2": 1, "0": 1}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Gentoo": 124, "Chinstrap": 66}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 3287.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [28.0, 6.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 39.85000038146973, "values": [6.0, 4.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.85000038146973, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.85000038146973, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.699999809265137, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 6, "Chinstrap": 4}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [22.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.699999809265137, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 28, "Chinstrap": 4}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 16.899999618530273, "values": [122.0, 57.0, 2.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 4.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.899999618530273, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 5}, "2": {"count": 1, "1": 1}}}, {"node_id": 9, "feature": "island", "threshold": 0.5, "values": [117.0, 53.0, 1.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [32.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.899999618530273, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [85.0, 53.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.899999618530273, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 85, "wrongPredictions": {"count": 53, "1": {"count": 53, "0": 53}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.899999618530273, "orientation": "right"}]}, "correctPredictions": 117, "wrongPredictions": {"count": 54, "2": {"count": 1, "0": 1}, "1": {"count": 53, "0": 53}}, "correctPredictionsClassesCounts": {"Adelie": 117}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3287.5, "orientation": "right"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 60, "0": {"count": 5, "1": 5}, "2": {"count": 2, "1": 1, "0": 1}, "1": {"count": 53, "0": 53}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 117}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 153, "wrongPredictions": {"count": 62, "1": {"count": 55, "0": 55}, "0": {"count": 5, "1": 5}, "2": {"count": 2, "1": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 8}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 17.649999618530273, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 47.44999885559082, "values": [2.0, 5.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.44999885559082, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.44999885559082, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 2, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8197674418604651, "correctPredictions": 282, "wrongPredictions": {"count": 62, "1": {"count": 55, "0": 55}, "0": {"count": 5, "1": 5}, "2": {"count": 2, "1": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Chinstrap": 13, "Gentoo": 122}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 45.75, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 2950.0, "values": [148.0, 13.0, 2.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 39.80000114440918, "values": [6.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}, {"threshold": 39.80000114440918, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}, {"threshold": 39.80000114440918, "orientation": "right"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 6, "Chinstrap": 1}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [142.0, 12.0, 2.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [132.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 132, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [10.0, 11.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 13, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 14, "1": {"count": 12, "0": 12}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 142}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 14, "1": {"count": 12, "0": 12}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 1}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 20.75, "values": [2.0, 51.0, 1.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 50.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "left"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 50, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 200, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 3, "0": 2, "1": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Chinstrap": 51}}, {"node_id": 12, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.949999809265137, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.949999809265137, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.949999809265137, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9505813953488372, "correctPredictions": 327, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 3, "0": 2, "1": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 151, "Chinstrap": 55, "Gentoo": 121}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 43.57500076293945, "values": [44.0, 0.0, 3.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [43.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.57500076293945, "orientation": "left"}]}, "correctPredictions": 43, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.57500076293945, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 43, "Gentoo": 3}}, {"node_id": 5, "feature": "island", "threshold": 1.5, "values": [106.0, 64.0, 0.0], "children": [{"node_id": 6, "feature": "sex", "threshold": 0.5, "values": [55.0, 64.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [27.0, 34.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 27, "0": {"count": 27, "1": 27}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [28.0, 30.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 28, "0": {"count": 28, "1": 28}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 55, "0": {"count": 55, "1": 55}}, "correctPredictionsClassesCounts": {"Chinstrap": 64}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 55, "0": {"count": 55, "1": 55}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 51}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 161, "wrongPredictions": {"count": 56, "0": {"count": 56, "2": 1, "1": 55}}, "correctPredictionsClassesCounts": {"Adelie": 94, "Gentoo": 3, "Chinstrap": 64}}, {"node_id": 10, "feature": "flipper_length_mm", "threshold": 213.0, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 36.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 36.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 213.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 213.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 213.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 213.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 213.0, "orientation": "left"}]}, "correctPredictions": 42, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 36, "Adelie": 2, "Chinstrap": 4}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 85.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 213.0, "orientation": "right"}]}, "correctPredictions": 85, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8372093023255814, "correctPredictions": 288, "wrongPredictions": {"count": 56, "0": {"count": 56, "2": 1, "1": 55}}, "correctPredictionsClassesCounts": {"Adelie": 96, "Gentoo": 124, "Chinstrap": 68}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4537.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.0, "values": [145.0, 66.0, 18.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 17.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 194.5, "values": [145.0, 66.0, 1.0], "children": [{"node_id": 4, "feature": "body_mass_g", "threshold": 3850.0, "values": [109.0, 27.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [85.0, 27.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3850.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}]}, "correctPredictions": 85, "wrongPredictions": {"count": 27, "1": {"count": 27, "0": 27}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [24.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3850.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}]}, "correctPredictions": 24, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}]}, "correctPredictions": 109, "wrongPredictions": {"count": 27, "1": {"count": 27, "0": 27}}, "correctPredictionsClassesCounts": {"Adelie": 109}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 45.04999923706055, "values": [36.0, 39.0, 1.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [35.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.04999923706055, "orientation": "left"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 38.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.04999923706055, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 35, "Chinstrap": 38}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.0, "orientation": "right"}]}, "correctPredictions": 182, "wrongPredictions": {"count": 30, "1": {"count": 28, "0": 28}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 38}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}]}, "correctPredictions": 199, "wrongPredictions": {"count": 30, "1": {"count": 28, "0": 28}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 17, "Adelie": 144, "Chinstrap": 38}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 45.849998474121094, "values": [7.0, 2.0, 106.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 45.54999923706055, "values": [7.0, 0.0, 27.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [6.0, 0.0, 26.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.849998474121094, "orientation": "left"}, {"threshold": 45.54999923706055, "orientation": "left"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 6, "0": {"count": 6, "2": 6}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.849998474121094, "orientation": "left"}, {"threshold": 45.54999923706055, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.849998474121094, "orientation": "left"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 7, "0": {"count": 6, "2": 6}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 26, "Adelie": 1}}, {"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 2.0, 79.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.849998474121094, "orientation": "right"}]}, "correctPredictions": 79, "wrongPredictions": {"count": 2, "1": {"count": 2, "2": 2}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 9, "0": {"count": 6, "2": 6}, "2": {"count": 1, "0": 1}, "1": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 105, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8866279069767442, "correctPredictions": 305, "wrongPredictions": {"count": 39, "1": {"count": 30, "0": 28, "2": 2}, "2": {"count": 2, "0": 2}, "0": {"count": 7, "1": 1, "2": 6}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 145, "Chinstrap": 38}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 44.75, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 187.5, "values": [147.0, 6.0, 1.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.850000381469727, "values": [54.0, 5.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.850000381469727, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [47.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.850000381469727, "orientation": "right"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Adelie": 54}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [93.0, 1.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}, {"threshold": 187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 93, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 147, "wrongPredictions": {"count": 7, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 147}}, {"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 58.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 5, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 12, "1": {"count": 6, "0": 6}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Chinstrap": 58}}, {"node_id": 8, "feature": "body_mass_g", "threshold": 4050.0, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 9, "feature": "island", "threshold": 1.5, "values": [1.0, 1.0, 1.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 1}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 18.09999942779541, "values": [1.0, 3.0, 120.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 120.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "left"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "flipper_length_mm", "threshold": 209.0, "values": [1.0, 3.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}, {"threshold": 209.0, "orientation": "left"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}, {"threshold": 209.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 120, "Adelie": 1, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 2, "Gentoo": 120}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 6, "0": 6}, "2": {"count": 4, "0": 1, "1": 3}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Chinstrap": 62, "Gentoo": 120}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 0.5, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.850000381469727, "values": [57.0, 16.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [10.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.850000381469727, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [47.0, 11.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.850000381469727, "orientation": "right"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 11, "1": {"count": 11, "0": 11}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}, "correctPredictionsClassesCounts": {"Adelie": 57}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 48.54999923706055, "values": [37.0, 2.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.54999923706055, "orientation": "left"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.54999923706055, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 37, "Chinstrap": 1}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 95, "wrongPredictions": {"count": 17, "1": {"count": 17, "0": 17}}, "correctPredictionsClassesCounts": {"Adelie": 94, "Chinstrap": 1}}, {"node_id": 9, "feature": "island", "threshold": 1.5, "values": [56.0, 45.0, 2.0], "children": [{"node_id": 10, "feature": "flipper_length_mm", "threshold": 196.5, "values": [34.0, 45.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [23.0, 19.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 196.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 19, "1": {"count": 19, "0": 19}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [11.0, 26.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 196.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 13, "0": {"count": 11, "1": 11}, "2": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 49, "wrongPredictions": {"count": 32, "1": {"count": 19, "0": 19}, "0": {"count": 11, "1": 11}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 23, "Chinstrap": 26}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [22.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 71, "wrongPredictions": {"count": 32, "1": {"count": 19, "0": 19}, "0": {"count": 11, "1": 11}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 45, "Chinstrap": 26}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 166, "wrongPredictions": {"count": 49, "1": {"count": 36, "0": 36}, "0": {"count": 11, "1": 11}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Chinstrap": 27}}, {"node_id": 14, "feature": "island", "threshold": 0.5, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8517441860465116, "correctPredictions": 293, "wrongPredictions": {"count": 51, "1": {"count": 36, "0": 36}, "0": {"count": 13, "1": 13}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Chinstrap": 32, "Gentoo": 122}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.25, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 207.5, "values": [146.0, 5.0, 8.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [145.0, 5.0, 0.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [138.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 138, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 4, "feature": "bill_depth_mm", "threshold": 17.799999237060547, "values": [7.0, 4.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.799999237060547, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.799999237060547, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 42.35000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 6}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 148, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 4}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}]}, "correctPredictions": 156, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "0": {"count": 2, "1": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 4, "Gentoo": 8}}, {"node_id": 8, "feature": "flipper_length_mm", "threshold": 206.5, "values": [6.0, 63.0, 116.0], "children": [{"node_id": 9, "feature": "island", "threshold": 1.5, "values": [5.0, 58.0, 2.0], "children": [{"node_id": 10, "feature": "island", "threshold": 0.5, "values": [2.0, 58.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 58.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 2, "Chinstrap": 58}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 2, "Chinstrap": 58, "Adelie": 3}}, {"node_id": 14, "feature": "island", "threshold": 0.5, "values": [1.0, 5.0, 114.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 114.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [1.0, 5.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 46.54999923706055, "orientation": "left"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 46.54999923706055, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 114, "Adelie": 1, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}]}, "correctPredictions": 183, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 116, "Chinstrap": 63, "Adelie": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9854651162790697, "correctPredictions": 339, "wrongPredictions": {"count": 5, "1": {"count": 1, "0": 1}, "0": {"count": 4, "1": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 67, "Gentoo": 124}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.34999942779541, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 39.30000114440918, "values": [6.0, 0.0, 114.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 114.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 114}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [146.0, 68.0, 10.0], "children": [{"node_id": 5, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [138.0, 4.0, 0.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [133.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 42.60000038146973, "values": [5.0, 3.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 42.60000038146973, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 42.60000038146973, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 3, "Adelie": 4}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 140, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 137, "Chinstrap": 3}}, {"node_id": 10, "feature": "flipper_length_mm", "threshold": 219.0, "values": [8.0, 64.0, 10.0], "children": [{"node_id": 11, "feature": "bill_depth_mm", "threshold": 21.100000381469727, "values": [8.0, 64.0, 2.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 64.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}, {"threshold": 21.100000381469727, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 219.0, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 2, "1": 2}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}, {"threshold": 21.100000381469727, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 219.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 219.0, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 1}}, {"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 219.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 1, "Gentoo": 8}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 213, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 8, "1": 8}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 138, "Chinstrap": 67, "Gentoo": 8}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 8, "1": 8}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Gentoo": 122, "Chinstrap": 67}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.35000038146973, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 187.5, "values": [145.0, 5.0, 0.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3375.0, "values": [54.0, 5.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 3375.0, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [33.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 3375.0, "orientation": "right"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Adelie": 54}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [91.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 145, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Adelie": 145}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [5.0, 59.0, 3.0], "children": [{"node_id": 8, "feature": "flipper_length_mm", "threshold": 195.5, "values": [2.0, 59.0, 3.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 28.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 195.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 28, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 31.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 195.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 4, "0": {"count": 1, "1": 1}, "2": {"count": 3, "1": 3}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 5, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 59}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 5, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 59, "Adelie": 3}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 207, "wrongPredictions": {"count": 10, "1": {"count": 5, "0": 5}, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 59}}, {"node_id": 12, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "1": {"count": 5, "0": 5}, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Chinstrap": 63, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 209.0, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 16.65000057220459, "values": [139.0, 1.0, 0.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.550000190734863, "values": [10.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}, {"threshold": 16.550000190734863, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}, {"threshold": 16.550000190734863, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 10}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [129.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "right"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Gentoo": 3}}, {"node_id": 8, "feature": "flipper_length_mm", "threshold": 207.5, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 9, "feature": "flipper_length_mm", "threshold": 198.5, "values": [12.0, 63.0, 3.0], "children": [{"node_id": 10, "feature": "body_mass_g", "threshold": 3950.0, "values": [12.0, 45.0, 1.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 42.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 198.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3950.0, "orientation": "left"}]}, "correctPredictions": 42, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [11.0, 3.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 198.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3950.0, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 4, "1": {"count": 3, "0": 3}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 198.5, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 5, "0": {"count": 1, "1": 1}, "1": {"count": 3, "0": 3}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 42, "Adelie": 11}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 18.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 198.5, "orientation": "right"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 71, "wrongPredictions": {"count": 7, "0": {"count": 1, "1": 1}, "1": {"count": 3, "0": 3}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 60, "Adelie": 11}}, {"node_id": 14, "feature": "island", "threshold": 0.5, "values": [1.0, 4.0, 118.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 118.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "flipper_length_mm", "threshold": 211.0, "values": [1.0, 4.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 211.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 211.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 118, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 193, "wrongPredictions": {"count": 8, "0": {"count": 2, "1": 2}, "1": {"count": 3, "0": 3}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 11, "Gentoo": 118}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9738372093023255, "correctPredictions": 335, "wrongPredictions": {"count": 9, "1": {"count": 4, "0": 4}, "0": {"count": 2, "1": 2}, "2": {"count": 3, "0": 1, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Gentoo": 121, "Chinstrap": 64}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 14.849999904632568, "values": [144.0, 4.0, 7.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 7.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "body_mass_g", "threshold": 3225.0, "values": [144.0, 4.0, 0.0], "children": [{"node_id": 4, "feature": "body_mass_g", "threshold": 3187.5, "values": [25.0, 1.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "left"}, {"threshold": 3187.5, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "left"}, {"threshold": 3187.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 25}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [119.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}]}, "correctPredictions": 144, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 144}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 151, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 7, "Adelie": 144}}, {"node_id": 8, "feature": "flipper_length_mm", "threshold": 206.0, "values": [8.0, 64.0, 117.0], "children": [{"node_id": 9, "feature": "island", "threshold": 0.5, "values": [7.0, 59.0, 2.0], "children": [{"node_id": 10, "feature": "sex", "threshold": 1.5, "values": [2.0, 0.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 1}}, {"node_id": 13, "feature": "body_mass_g", "threshold": 4075.0, "values": [5.0, 59.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 51.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 8.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Chinstrap": 59}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 6, "2": {"count": 1, "0": 1}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 1, "Chinstrap": 59}}, {"node_id": 16, "feature": "flipper_length_mm", "threshold": 210.5, "values": [1.0, 5.0, 115.0], "children": [{"node_id": 17, "feature": "island", "threshold": 0.5, "values": [1.0, 4.0, 19.0], "children": [{"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 19.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 0}}, {"node_id": 19, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 19, "Chinstrap": 4}}, {"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 96.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 210.5, "orientation": "right"}]}, "correctPredictions": 96, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 115, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 181, "wrongPredictions": {"count": 8, "2": {"count": 1, "0": 1}, "0": {"count": 6, "1": 6}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 116, "Chinstrap": 63}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9651162790697675, "correctPredictions": 332, "wrongPredictions": {"count": 12, "1": {"count": 5, "0": 4, "2": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 146, "Chinstrap": 63}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4537.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 192.5, "values": [145.0, 66.0, 18.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 3537.5, "values": [96.0, 20.0, 0.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3512.5, "values": [46.0, 13.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [46.0, 12.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3537.5, "orientation": "left"}, {"threshold": 3512.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 12, "1": {"count": 12, "0": 12}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3537.5, "orientation": "left"}, {"threshold": 3512.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 12, "1": {"count": 12, "0": 12}}, "correctPredictionsClassesCounts": {"Adelie": 46, "Chinstrap": 1}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 7.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3537.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 7, "1": {"count": 7, "0": 7}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 97, "wrongPredictions": {"count": 19, "1": {"count": 19, "0": 19}}, "correctPredictionsClassesCounts": {"Adelie": 96, "Chinstrap": 1}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [49.0, 46.0, 18.0], "children": [{"node_id": 8, "feature": "bill_length_mm", "threshold": 42.75, "values": [28.0, 46.0, 18.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [27.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.75, "orientation": "left"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 46.0, 16.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.75, "orientation": "right"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 17, "0": {"count": 1, "1": 1}, "2": {"count": 16, "1": 16}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 19, "2": {"count": 18, "0": 2, "1": 16}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 27, "Chinstrap": 46}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}]}, "correctPredictions": 94, "wrongPredictions": {"count": 19, "2": {"count": 18, "0": 2, "1": 16}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 48, "Chinstrap": 46}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}]}, "correctPredictions": 191, "wrongPredictions": {"count": 38, "1": {"count": 19, "0": 19}, "2": {"count": 18, "0": 2, "1": 16}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 47}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 17.350000381469727, "values": [7.0, 2.0, 106.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 106.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.350000381469727, "orientation": "left"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.350000381469727, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 106, "Adelie": 7}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8837209302325582, "correctPredictions": 304, "wrongPredictions": {"count": 40, "1": {"count": 21, "0": 21}, "2": {"count": 18, "0": 2, "1": 16}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 151, "Chinstrap": 47, "Gentoo": 106}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4337.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [137.0, 63.0, 9.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 207.5, "values": [129.0, 1.0, 1.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [128.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [10.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.699999809265137, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [118.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.699999809265137, "orientation": "right"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 128}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 128, "Gentoo": 1}}, {"node_id": 7, "feature": "island", "threshold": 0.5, "values": [8.0, 62.0, 8.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 9, "feature": "flipper_length_mm", "threshold": 196.0, "values": [7.0, 62.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 35.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "left"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 27.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.0, "orientation": "right"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Chinstrap": 62}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 8, "0": {"count": 8, "2": 1, "1": 7}}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Chinstrap": 62}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "left"}]}, "correctPredictions": 199, "wrongPredictions": {"count": 10, "1": {"count": 1, "0": 1}, "0": {"count": 9, "2": 2, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 128, "Gentoo": 9, "Chinstrap": 62}}, {"node_id": 12, "feature": "bill_length_mm", "threshold": 40.25, "values": [15.0, 5.0, 115.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "flipper_length_mm", "threshold": 206.0, "values": [9.0, 5.0, 115.0], "children": [{"node_id": 15, "feature": "bill_length_mm", "threshold": 47.39999961853027, "values": [9.0, 4.0, 1.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [9.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}, {"threshold": 47.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}, {"threshold": 47.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 9, "Chinstrap": 4}}, {"node_id": 18, "feature": "flipper_length_mm", "threshold": 210.5, "values": [0.0, 1.0, 114.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 16.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 210.5, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 98.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}, {"threshold": 210.5, "orientation": "right"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 114}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 2, "2": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 9, "Chinstrap": 4, "Gentoo": 114}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4337.5, "orientation": "right"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 2, "2": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 15, "Chinstrap": 4, "Gentoo": 114}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9651162790697675, "correctPredictions": 332, "wrongPredictions": {"count": 12, "1": {"count": 2, "0": 1, "2": 1}, "0": {"count": 9, "2": 2, "1": 7}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Gentoo": 123, "Chinstrap": 66}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 0.5, "values": [143.0, 4.0, 0.0], "children": [{"node_id": 3, "feature": "island", "threshold": 0.5, "values": [73.0, 4.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [22.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 73}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [70.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 143, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 143}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 20.149999618530273, "values": [7.0, 59.0, 2.0], "children": [{"node_id": 8, "feature": "sex", "threshold": 1.5, "values": [5.0, 57.0, 2.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 57.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "left"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 1}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.149999618530273, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 8, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 1, "1": 1}, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 1, "Adelie": 2}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 203, "wrongPredictions": {"count": 12, "1": {"count": 6, "0": 6}, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 57, "Gentoo": 1}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 4050.0, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.09999942779541, "values": [1.0, 3.0, 121.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "bill_length_mm", "threshold": 44.89999961853027, "values": [1.0, 3.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.09999942779541, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 1, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Gentoo": 121, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9593023255813954, "correctPredictions": 330, "wrongPredictions": {"count": 14, "1": {"count": 6, "0": 6}, "0": {"count": 6, "1": 5, "2": 1}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 62, "Gentoo": 122}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 15.949999809265137, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [2.0, 0.0, 101.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 101.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 101, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}]}, "correctPredictions": 103, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 101, "Adelie": 2}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 5050.0, "values": [150.0, 68.0, 23.0], "children": [{"node_id": 5, "feature": "island", "threshold": 1.5, "values": [150.0, 68.0, 1.0], "children": [{"node_id": 6, "feature": "bill_length_mm", "threshold": 41.89999961853027, "values": [99.0, 68.0, 1.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [90.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.89999961853027, "orientation": "left"}]}, "correctPredictions": 90, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 67.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.89999961853027, "orientation": "right"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 10, "0": {"count": 9, "1": 9}, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 157, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 90, "Chinstrap": 67}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}]}, "correctPredictions": 208, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 141, "Chinstrap": 67}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 22.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}]}, "correctPredictions": 230, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 141, "Chinstrap": 67, "Gentoo": 22}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 143, "Chinstrap": 67}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 208.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [151.0, 64.0, 10.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 15.849999904632568, "values": [44.0, 0.0, 10.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 9.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.849999904632568, "orientation": "left"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "sex", "threshold": 1.5, "values": [44.0, 0.0, 1.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [44.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.849999904632568, "orientation": "right"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 0}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.849999904632568, "orientation": "right"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.849999904632568, "orientation": "right"}]}, "correctPredictions": 45, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 44, "Gentoo": 1}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 10, "Adelie": 44}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [107.0, 64.0, 0.0], "children": [{"node_id": 8, "feature": "bill_depth_mm", "threshold": 16.65000057220459, "values": [98.0, 1.0, 0.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [92.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "right"}]}, "correctPredictions": 92, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 98}}, {"node_id": 11, "feature": "bill_length_mm", "threshold": 46.20000076293945, "values": [9.0, 63.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 16.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 46.20000076293945, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 47.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 46.20000076293945, "orientation": "right"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Chinstrap": 63}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 161, "wrongPredictions": {"count": 10, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Adelie": 98, "Chinstrap": 63}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "left"}]}, "correctPredictions": 215, "wrongPredictions": {"count": 10, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Gentoo": 10, "Adelie": 142, "Chinstrap": 63}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.399999618530273, "values": [1.0, 4.0, 114.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 114.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.399999618530273, "orientation": "left"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.399999618530273, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 208.5, "orientation": "right"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 114, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "1": {"count": 1, "0": 1}, "0": {"count": 10, "1": 9, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 124, "Adelie": 142, "Chinstrap": 67}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.399999618530273, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 3725.0, "values": [6.0, 1.0, 115.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}], "body_mass_g": [{"threshold": 3725.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 115.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}], "body_mass_g": [{"threshold": 3725.0, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 115}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 5025.0, "values": [146.0, 67.0, 9.0], "children": [{"node_id": 5, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [146.0, 67.0, 1.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [133.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 7, "feature": "sex", "threshold": 1.5, "values": [13.0, 66.0, 1.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [12.0, 66.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 12, "0": {"count": 12, "1": 12}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 13, "0": {"count": 13, "1": 12, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Gentoo": 1}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 200, "wrongPredictions": {"count": 14, "1": {"count": 1, "0": 1}, "0": {"count": 13, "1": 12, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 133, "Chinstrap": 66, "Gentoo": 1}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}]}, "correctPredictions": 208, "wrongPredictions": {"count": 14, "1": {"count": 1, "0": 1}, "0": {"count": 13, "1": 12, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 133, "Chinstrap": 66, "Gentoo": 9}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9563953488372093, "correctPredictions": 329, "wrongPredictions": {"count": 15, "1": {"count": 2, "0": 2}, "0": {"count": 13, "1": 12, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Gentoo": 124, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.050000190734863, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 3612.5, "values": [3.0, 0.0, 104.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "body_mass_g": [{"threshold": 3612.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 104.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "body_mass_g": [{"threshold": 3612.5, "orientation": "right"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 104}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 45.64999961853027, "values": [149.0, 68.0, 20.0], "children": [{"node_id": 5, "feature": "bill_length_mm", "threshold": 43.80000114440918, "values": [147.0, 11.0, 3.0], "children": [{"node_id": 6, "feature": "flipper_length_mm", "threshold": 187.5, "values": [143.0, 6.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.80000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [91.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.80000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "right"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.80000114440918, "orientation": "left"}]}, "correctPredictions": 143, "wrongPredictions": {"count": 6, "1": {"count": 6, "0": 6}}, "correctPredictionsClassesCounts": {"Adelie": 143}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 19.84999942779541, "values": [4.0, 5.0, 3.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 5.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 19.84999942779541, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.80000114440918, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 19.84999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.80000114440918, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.80000114440918, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 12, "1": {"count": 6, "0": 6}, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 5}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 5050.0, "values": [2.0, 57.0, 17.0], "children": [{"node_id": 13, "feature": "bill_length_mm", "threshold": 46.20000076293945, "values": [2.0, 57.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 6.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}, {"threshold": 46.20000076293945, "orientation": "left"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 51.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}, {"threshold": 46.20000076293945, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 57}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 17.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5050.0, "orientation": "right"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 17}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}]}, "correctPredictions": 223, "wrongPredictions": {"count": 14, "1": {"count": 6, "0": 6}, "0": {"count": 5, "1": 5}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 62, "Gentoo": 17}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9593023255813954, "correctPredictions": 330, "wrongPredictions": {"count": 14, "1": {"count": 6, "0": 6}, "0": {"count": 5, "1": 5}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Gentoo": 121, "Chinstrap": 62}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 196.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 0.5, "values": [129.0, 37.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 42.14999961853027, "values": [70.0, 27.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [69.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.14999961853027, "orientation": "left"}]}, "correctPredictions": 69, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 26.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.14999961853027, "orientation": "right"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 95, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 69, "Chinstrap": 26}}, {"node_id": 6, "feature": "body_mass_g", "threshold": 3275.0, "values": [59.0, 10.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3275.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [58.0, 9.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3275.0, "orientation": "right"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 9, "1": {"count": 9, "0": 9}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 10, "0": {"count": 1, "1": 1}, "1": {"count": 9, "0": 9}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 58}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 154, "wrongPredictions": {"count": 12, "1": {"count": 10, "0": 10}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 127, "Chinstrap": 27}}, {"node_id": 9, "feature": "bill_length_mm", "threshold": 45.97500038146973, "values": [21.0, 27.0, 3.0], "children": [{"node_id": 10, "feature": "bill_length_mm", "threshold": 43.77499961853027, "values": [21.0, 2.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [19.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.97500038146973, "orientation": "left"}, {"threshold": 43.77499961853027, "orientation": "left"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 1.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.97500038146973, "orientation": "left"}, {"threshold": 43.77499961853027, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 2, "2": 2}, "1": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.97500038146973, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 4, "1": {"count": 2, "0": 1, "2": 1}, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Adelie": 19, "Gentoo": 2}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 25.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.97500038146973, "orientation": "right"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 5, "1": {"count": 2, "0": 1, "2": 1}, "0": {"count": 2, "2": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 19, "Gentoo": 2, "Chinstrap": 25}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 200, "wrongPredictions": {"count": 17, "1": {"count": 12, "0": 11, "2": 1}, "0": {"count": 4, "1": 2, "2": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 52, "Gentoo": 2}}, {"node_id": 14, "feature": "flipper_length_mm", "threshold": 212.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 15, "feature": "sex", "threshold": 0.5, "values": [2.0, 4.0, 30.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 28.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 28, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "bill_length_mm", "threshold": 48.85000038146973, "values": [2.0, 4.0, 2.0], "children": [{"node_id": 18, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.85000038146973, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 19, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.85000038146973, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 28, "Adelie": 2, "Chinstrap": 4}}, {"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 91.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "right"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 119, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9447674418604651, "correctPredictions": 325, "wrongPredictions": {"count": 19, "1": {"count": 12, "0": 11, "2": 1}, "0": {"count": 4, "1": 2, "2": 2}, "2": {"count": 3, "1": 1, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 56, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 14.849999904632568, "values": [144.0, 4.0, 7.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 7.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.75, "values": [144.0, 4.0, 0.0], "children": [{"node_id": 4, "feature": "body_mass_g", "threshold": 3300.0, "values": [11.0, 2.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}, {"threshold": 16.75, "orientation": "left"}], "body_mass_g": [{"threshold": 3300.0, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}, {"threshold": 16.75, "orientation": "left"}], "body_mass_g": [{"threshold": 3300.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}, {"threshold": 16.75, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 5, "1": {"count": 1, "0": 1}, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 7, "Chinstrap": 1}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [133.0, 2.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [128.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}, {"threshold": 16.75, "orientation": "right"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}, {"threshold": 16.75, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}, {"threshold": 16.75, "orientation": "right"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 133}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 14.849999904632568, "orientation": "right"}]}, "correctPredictions": 141, "wrongPredictions": {"count": 7, "1": {"count": 3, "0": 3}, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Chinstrap": 1}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 148, "wrongPredictions": {"count": 7, "1": {"count": 3, "0": 3}, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 7, "Adelie": 140, "Chinstrap": 1}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [8.0, 64.0, 117.0], "children": [{"node_id": 11, "feature": "body_mass_g", "threshold": 4625.0, "values": [2.0, 0.0, 117.0], "children": [{"node_id": 12, "feature": "sex", "threshold": 0.5, "values": [1.0, 0.0, 23.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 21.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "left"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 21, "Adelie": 1}}, {"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 94.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "right"}]}, "correctPredictions": 94, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 116, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 2}, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 115, "Adelie": 1}}, {"node_id": 16, "feature": "bill_length_mm", "threshold": 44.75, "values": [6.0, 64.0, 0.0], "children": [{"node_id": 17, "feature": "body_mass_g", "threshold": 3700.0, "values": [4.0, 2.0, 0.0], "children": [{"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3700.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3700.0, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 2, "Adelie": 4}}, {"node_id": 20, "feature": "island", "threshold": 1.5, "values": [2.0, 62.0, 0.0], "children": [{"node_id": 21, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 62.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 0}}, {"node_id": 22, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Adelie": 2}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 6}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 186, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 2}, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 115, "Adelie": 7, "Chinstrap": 64}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "1": {"count": 3, "0": 3}, "0": {"count": 5, "1": 4, "2": 1}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 147, "Chinstrap": 65}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.400000095367432, "values": [144.0, 4.0, 7.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 7.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.65000057220459, "values": [144.0, 4.0, 0.0], "children": [{"node_id": 4, "feature": "bill_depth_mm", "threshold": 16.550000190734863, "values": [10.0, 1.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}, {"threshold": 16.65000057220459, "orientation": "left"}, {"threshold": 16.550000190734863, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}, {"threshold": 16.65000057220459, "orientation": "left"}, {"threshold": 16.550000190734863, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}, {"threshold": 16.65000057220459, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 10}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 17.34999942779541, "values": [134.0, 3.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [26.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}, {"threshold": 16.65000057220459, "orientation": "right"}, {"threshold": 17.34999942779541, "orientation": "left"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [108.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}, {"threshold": 16.65000057220459, "orientation": "right"}, {"threshold": 17.34999942779541, "orientation": "right"}]}, "correctPredictions": 108, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}, {"threshold": 16.65000057220459, "orientation": "right"}]}, "correctPredictions": 134, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 134}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.400000095367432, "orientation": "right"}]}, "correctPredictions": 144, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 144}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 151, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 7, "Adelie": 144}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [8.0, 64.0, 117.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 45.64999961853027, "values": [2.0, 0.0, 117.0], "children": [{"node_id": 12, "feature": "bill_length_mm", "threshold": 45.54999923706055, "values": [2.0, 0.0, 31.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 31.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 45.54999923706055, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 45.54999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 45.64999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 31, "Adelie": 1}}, {"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 86.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 45.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 86, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 117, "Adelie": 1}}, {"node_id": 16, "feature": "bill_length_mm", "threshold": 44.75, "values": [6.0, 64.0, 0.0], "children": [{"node_id": 17, "feature": "flipper_length_mm", "threshold": 206.0, "values": [4.0, 2.0, 0.0], "children": [{"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 2, "Adelie": 1}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 62.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 44.75, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 183, "wrongPredictions": {"count": 6, "0": {"count": 6, "2": 1, "1": 5}}, "correctPredictionsClassesCounts": {"Gentoo": 117, "Adelie": 2, "Chinstrap": 64}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "1": {"count": 4, "0": 4}, "0": {"count": 6, "2": 1, "1": 5}}, "correctPredictionsClassesCounts": {"Gentoo": 124, "Adelie": 146, "Chinstrap": 64}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4275.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 2775.0, "values": [133.0, 61.0, 7.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [133.0, 60.0, 7.0], "children": [{"node_id": 4, "feature": "flipper_length_mm", "threshold": 187.5, "values": [128.0, 4.0, 2.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [76.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 187.5, "orientation": "right"}]}, "correctPredictions": 76, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 128}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 45.54999923706055, "values": [5.0, 56.0, 5.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 6.0, 4.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 45.54999923706055, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 9, "0": {"count": 3, "2": 3}, "1": {"count": 6, "2": 6}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 50.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 45.54999923706055, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 12, "0": {"count": 5, "2": 3, "1": 2}, "1": {"count": 6, "2": 6}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 4, "Chinstrap": 50}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}, {"threshold": 2775.0, "orientation": "right"}]}, "correctPredictions": 182, "wrongPredictions": {"count": 18, "1": {"count": 10, "0": 4, "2": 6}, "2": {"count": 3, "0": 2, "1": 1}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 128, "Gentoo": 4, "Chinstrap": 50}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "left"}]}, "correctPredictions": 183, "wrongPredictions": {"count": 18, "1": {"count": 10, "0": 4, "2": 6}, "2": {"count": 3, "0": 2, "1": 1}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 51, "Adelie": 128, "Gentoo": 4}}, {"node_id": 10, "feature": "body_mass_g", "threshold": 4712.5, "values": [19.0, 7.0, 117.0], "children": [{"node_id": 11, "feature": "bill_depth_mm", "threshold": 16.300000190734863, "values": [17.0, 6.0, 27.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 27.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "left"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "bill_length_mm", "threshold": 47.29999923706055, "values": [17.0, 6.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [17.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.29999923706055, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 6.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.29999923706055, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 17, "Chinstrap": 6}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "left"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 27, "Adelie": 17, "Chinstrap": 6}}, {"node_id": 16, "feature": "flipper_length_mm", "threshold": 210.5, "values": [2.0, 1.0, 90.0], "children": [{"node_id": 17, "feature": "flipper_length_mm", "threshold": 209.5, "values": [2.0, 1.0, 5.0], "children": [{"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 0.0, 4.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 210.5, "orientation": "left"}, {"threshold": 209.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"node_id": 19, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 210.5, "orientation": "left"}, {"threshold": 209.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 210.5, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 3, "0": {"count": 2, "2": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 4, "Chinstrap": 1}}, {"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 85.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 210.5, "orientation": "right"}]}, "correctPredictions": 85, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}, {"threshold": 4712.5, "orientation": "right"}]}, "correctPredictions": 90, "wrongPredictions": {"count": 3, "0": {"count": 2, "2": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 89, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4275.0, "orientation": "right"}]}, "correctPredictions": 140, "wrongPredictions": {"count": 3, "0": {"count": 2, "2": 2}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 116, "Adelie": 17, "Chinstrap": 7}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.938953488372093, "correctPredictions": 323, "wrongPredictions": {"count": 21, "1": {"count": 10, "0": 4, "2": 6}, "2": {"count": 4, "0": 2, "1": 2}, "0": {"count": 7, "2": 5, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 58, "Adelie": 145, "Gentoo": 120}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 195.5, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 195.5, "orientation": "left"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_depth_mm", "threshold": 18.399999618530273, "values": [7.0, 0.0, 124.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 124.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 195.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.399999618530273, "orientation": "left"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 195.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.399999618530273, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 195.5, "orientation": "right"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 124, "Adelie": 4}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 165, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 41, "Gentoo": 124}}, {"node_id": 6, "feature": "island", "threshold": 1.5, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 7, "feature": "flipper_length_mm", "threshold": 192.5, "values": [56.0, 68.0, 0.0], "children": [{"node_id": 8, "feature": "body_mass_g", "threshold": 2950.0, "values": [39.0, 20.0, 0.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [38.0, 18.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}], "body_mass_g": [{"threshold": 2950.0, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "left"}]}, "correctPredictions": 40, "wrongPredictions": {"count": 19, "0": {"count": 1, "1": 1}, "1": {"count": 18, "0": 18}}, "correctPredictionsClassesCounts": {"Chinstrap": 2, "Adelie": 38}}, {"node_id": 11, "feature": "body_mass_g", "threshold": 3975.0, "values": [17.0, 48.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 32.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3975.0, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 16.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3975.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 192.5, "orientation": "right"}]}, "correctPredictions": 40, "wrongPredictions": {"count": 25, "0": {"count": 9, "1": 9}, "1": {"count": 16, "0": 16}}, "correctPredictionsClassesCounts": {"Chinstrap": 32, "Adelie": 8}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 80, "wrongPredictions": {"count": 44, "0": {"count": 10, "1": 10}, "1": {"count": 34, "0": 34}}, "correctPredictionsClassesCounts": {"Chinstrap": 34, "Adelie": 46}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 132, "wrongPredictions": {"count": 44, "0": {"count": 10, "1": 10}, "1": {"count": 34, "0": 34}}, "correctPredictionsClassesCounts": {"Chinstrap": 34, "Adelie": 98}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8633720930232558, "correctPredictions": 297, "wrongPredictions": {"count": 47, "0": {"count": 13, "2": 3, "1": 10}, "1": {"count": 34, "0": 34}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Gentoo": 124, "Chinstrap": 34}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4562.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 194.5, "values": [145.0, 67.0, 19.0], "children": [{"node_id": 2, "feature": "island", "threshold": 1.5, "values": [109.0, 27.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 40.75, "values": [76.0, 27.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [65.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 40.75, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [11.0, 27.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 40.75, "orientation": "right"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 11, "0": {"count": 11, "1": 11}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 92, "wrongPredictions": {"count": 11, "0": {"count": 11, "1": 11}}, "correctPredictionsClassesCounts": {"Adelie": 65, "Chinstrap": 27}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [33.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "left"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 11, "0": {"count": 11, "1": 11}}, "correctPredictionsClassesCounts": {"Adelie": 98, "Chinstrap": 27}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 15.5, "values": [36.0, 40.0, 19.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 18.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.5, "orientation": "left"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "bill_length_mm", "threshold": 44.89999961853027, "values": [36.0, 40.0, 1.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [35.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "left"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 39.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "right"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.5, "orientation": "right"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 35, "Chinstrap": 39}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.5, "orientation": "right"}]}, "correctPredictions": 92, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 18, "Adelie": 35, "Chinstrap": 39}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}]}, "correctPredictions": 217, "wrongPredictions": {"count": 14, "0": {"count": 12, "1": 12}, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 133, "Chinstrap": 66, "Gentoo": 18}}, {"node_id": 12, "feature": "flipper_length_mm", "threshold": 199.0, "values": [7.0, 1.0, 105.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 199.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.850000381469727, "values": [1.0, 1.0, 105.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 105.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 199.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.850000381469727, "orientation": "left"}]}, "correctPredictions": 105, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 199.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.850000381469727, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 199.0, "orientation": "right"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 105, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}]}, "correctPredictions": 112, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 105, "Chinstrap": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9563953488372093, "correctPredictions": 329, "wrongPredictions": {"count": 15, "0": {"count": 13, "1": 13}, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Chinstrap": 67, "Gentoo": 123}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4537.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [145.0, 66.0, 18.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 3375.0, "values": [139.0, 4.0, 2.0], "children": [{"node_id": 3, "feature": "island", "threshold": 0.5, "values": [39.0, 3.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [11.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3375.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [28.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3375.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 28, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3375.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 39}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [100.0, 1.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}, {"threshold": 3375.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 100, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 139}}, {"node_id": 7, "feature": "island", "threshold": 0.5, "values": [6.0, 62.0, 16.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 16.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 20.75, "values": [6.0, 62.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 61.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "left"}]}, "correctPredictions": 61, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 5}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 61, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 78, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 5}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 16, "Chinstrap": 61, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "left"}]}, "correctPredictions": 217, "wrongPredictions": {"count": 12, "1": {"count": 5, "0": 5}, "2": {"count": 2, "0": 2}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Gentoo": 16, "Chinstrap": 61}}, {"node_id": 12, "feature": "island", "threshold": 0.5, "values": [7.0, 2.0, 106.0], "children": [{"node_id": 13, "feature": "body_mass_g", "threshold": 4625.0, "values": [3.0, 0.0, 106.0], "children": [{"node_id": 14, "feature": "sex", "threshold": 0.5, "values": [1.0, 0.0, 7.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 7.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}, {"threshold": 4625.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}, {"threshold": 4625.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}, {"threshold": 4625.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 7, "Adelie": 1}}, {"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 0.0, 99.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}, {"threshold": 4625.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 99, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 106, "Adelie": 1}}, {"node_id": 18, "feature": "bill_length_mm", "threshold": 47.45000076293945, "values": [4.0, 2.0, 0.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.45000076293945, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.45000076293945, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 4, "Chinstrap": 2}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4537.5, "orientation": "right"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 106, "Adelie": 5, "Chinstrap": 2}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9593023255813954, "correctPredictions": 330, "wrongPredictions": {"count": 14, "1": {"count": 5, "0": 5}, "2": {"count": 2, "0": 2}, "0": {"count": 7, "1": 5, "2": 2}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Gentoo": 122, "Chinstrap": 63}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 0.5, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "island", "threshold": 1.5, "values": [57.0, 16.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 16.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [20.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}, "correctPredictionsClassesCounts": {"Adelie": 57}}, {"node_id": 6, "feature": "bill_depth_mm", "threshold": 18.800000190734863, "values": [37.0, 2.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [18.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.800000190734863, "orientation": "left"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [19.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.800000190734863, "orientation": "right"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 37}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 94, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}, "correctPredictionsClassesCounts": {"Adelie": 94}}, {"node_id": 9, "feature": "flipper_length_mm", "threshold": 200.0, "values": [56.0, 45.0, 2.0], "children": [{"node_id": 10, "feature": "island", "threshold": 1.5, "values": [51.0, 32.0, 1.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [30.0, 32.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 31, "0": {"count": 30, "1": 30}, "2": {"count": 1, "1": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.0, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 31, "0": {"count": 30, "1": 30}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 32, "Adelie": 21}}, {"node_id": 13, "feature": "bill_length_mm", "threshold": 42.5, "values": [5.0, 13.0, 1.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.5, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 13.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.5, "orientation": "right"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.0, "orientation": "right"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 5, "Chinstrap": 13}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 71, "wrongPredictions": {"count": 32, "0": {"count": 30, "1": 30}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 45, "Adelie": 26}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 165, "wrongPredictions": {"count": 50, "1": {"count": 18, "0": 18}, "0": {"count": 30, "1": 30}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 120, "Chinstrap": 45}}, {"node_id": 16, "feature": "body_mass_g", "threshold": 4337.5, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 17, "feature": "bill_length_mm", "threshold": 47.39999961853027, "values": [2.0, 4.0, 8.0], "children": [{"node_id": 18, "feature": "bill_depth_mm", "threshold": 16.75, "values": [2.0, 0.0, 8.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 47.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 47.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 47.39999961853027, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Adelie": 2}}, {"node_id": 21, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 47.39999961853027, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Adelie": 2, "Chinstrap": 4}}, {"node_id": 22, "feature": "bill_length_mm", "threshold": 51.64999961853027, "values": [0.0, 1.0, 114.0], "children": [{"node_id": 23, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 106.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "left"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"node_id": 24, "feature": "body_mass_g", "threshold": 5125.0, "values": [0.0, 1.0, 8.0], "children": [{"node_id": 25, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}, {"threshold": 5125.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 26, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}, {"threshold": 5125.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 51.64999961853027, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Gentoo": 8}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 114, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 2, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8546511627906976, "correctPredictions": 294, "wrongPredictions": {"count": 50, "1": {"count": 18, "0": 18}, "0": {"count": 30, "1": 30}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 122, "Chinstrap": 50, "Gentoo": 122}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 15.949999809265137, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 198.0, "values": [2.0, 0.0, 101.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}], "flipper_length_mm": [{"threshold": 198.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 101.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}], "flipper_length_mm": [{"threshold": 198.0, "orientation": "right"}]}, "correctPredictions": 101, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "left"}]}, "correctPredictions": 103, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 101}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 45.64999961853027, "values": [150.0, 68.0, 23.0], "children": [{"node_id": 5, "feature": "sex", "threshold": 1.5, "values": [148.0, 11.0, 3.0], "children": [{"node_id": 6, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [142.0, 11.0, 2.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [137.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 137, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 7.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}, {"threshold": 43.14999961853027, "orientation": "right"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 9, "1": {"count": 7, "0": 7}, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 13, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 142}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 18.09999942779541, "values": [6.0, 0.0, 1.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}, {"threshold": 18.09999942779541, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}, {"threshold": 18.09999942779541, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 1, "Adelie": 3}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "left"}]}, "correctPredictions": 146, "wrongPredictions": {"count": 16, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Gentoo": 1}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 5100.0, "values": [2.0, 57.0, 20.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 57.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5100.0, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 20.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5100.0, "orientation": "right"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.64999961853027, "orientation": "right"}]}, "correctPredictions": 77, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 20}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 15.949999809265137, "orientation": "right"}]}, "correctPredictions": 223, "wrongPredictions": {"count": 18, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Gentoo": 21, "Chinstrap": 57}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9476744186046512, "correctPredictions": 326, "wrongPredictions": {"count": 18, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Gentoo": 122, "Chinstrap": 57}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 1.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 19.350000381469727, "values": [99.0, 64.0, 3.0], "children": [{"node_id": 3, "feature": "flipper_length_mm", "threshold": 191.5, "values": [84.0, 49.0, 3.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [58.0, 18.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.350000381469727, "orientation": "left"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [26.0, 31.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.350000381469727, "orientation": "left"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 29, "0": {"count": 26, "1": 26}, "2": {"count": 3, "1": 3}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.350000381469727, "orientation": "left"}]}, "correctPredictions": 89, "wrongPredictions": {"count": 47, "1": {"count": 18, "0": 18}, "0": {"count": 26, "1": 26}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 58, "Chinstrap": 31}}, {"node_id": 6, "feature": "flipper_length_mm", "threshold": 196.5, "values": [15.0, 15.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [11.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.350000381469727, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 11.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.350000381469727, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.350000381469727, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 8, "1": {"count": 4, "0": 4}, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 11, "Chinstrap": 11}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 55, "1": {"count": 22, "0": 22}, "0": {"count": 30, "1": 30}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 69, "Chinstrap": 42}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 162, "wrongPredictions": {"count": 55, "1": {"count": 22, "0": 22}, "0": {"count": 30, "1": 30}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 120, "Chinstrap": 42}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8401162790697675, "correctPredictions": 289, "wrongPredictions": {"count": 55, "1": {"count": 22, "0": 22}, "0": {"count": 30, "1": 30}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 122, "Chinstrap": 46, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.80000114440918, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 209.0, "values": [142.0, 4.0, 6.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 16.65000057220459, "values": [142.0, 4.0, 2.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 39.30000114440918, "values": [10.0, 1.0, 2.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [10.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}, {"threshold": 39.30000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}, {"threshold": 39.30000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 10, "Chinstrap": 1}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [132.0, 3.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [129.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "right"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.65000057220459, "orientation": "right"}]}, "correctPredictions": 132, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 132}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 143, "wrongPredictions": {"count": 5, "2": {"count": 2, "1": 2}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 1}}, {"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 4.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "left"}]}, "correctPredictions": 147, "wrongPredictions": {"count": 5, "2": {"count": 2, "1": 2}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 1, "Gentoo": 4}}, {"node_id": 10, "feature": "flipper_length_mm", "threshold": 206.0, "values": [10.0, 64.0, 118.0], "children": [{"node_id": 11, "feature": "sex", "threshold": 1.5, "values": [9.0, 59.0, 2.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [8.0, 59.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 9, "0": {"count": 8, "1": 8}, "2": {"count": 1, "1": 1}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 10, "0": {"count": 9, "1": 8, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 59, "Gentoo": 1}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 17.550000190734863, "values": [1.0, 5.0, 116.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 116.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.550000190734863, "orientation": "left"}]}, "correctPredictions": 116, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "body_mass_g", "threshold": 4150.0, "values": [1.0, 5.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.550000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.550000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.550000190734863, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 2}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 116, "Adelie": 1, "Chinstrap": 2}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.80000114440918, "orientation": "right"}]}, "correctPredictions": 179, "wrongPredictions": {"count": 13, "0": {"count": 9, "1": 8, "2": 1}, "2": {"count": 1, "1": 1}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 61, "Gentoo": 117, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9476744186046512, "correctPredictions": 326, "wrongPredictions": {"count": 18, "2": {"count": 3, "1": 3}, "1": {"count": 6, "0": 6}, "0": {"count": 9, "1": 8, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 62, "Gentoo": 121}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4562.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 1.5, "values": [145.0, 67.0, 19.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 196.5, "values": [95.0, 67.0, 19.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 42.04999923706055, "values": [85.0, 37.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [80.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.04999923706055, "orientation": "left"}]}, "correctPredictions": 80, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 36.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.04999923706055, "orientation": "right"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 116, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 80, "Chinstrap": 36}}, {"node_id": 6, "feature": "bill_depth_mm", "threshold": 15.5, "values": [10.0, 30.0, 19.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 18.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.5, "orientation": "left"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [10.0, 30.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.5, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 11, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 11, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 18, "Chinstrap": 30}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 164, "wrongPredictions": {"count": 17, "1": {"count": 1, "0": 1}, "0": {"count": 15, "1": 15}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 80, "Chinstrap": 66, "Gentoo": 18}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}]}, "correctPredictions": 214, "wrongPredictions": {"count": 17, "1": {"count": 1, "0": 1}, "0": {"count": 15, "1": 15}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 130, "Chinstrap": 66, "Gentoo": 18}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 43.10000038146973, "values": [7.0, 1.0, 105.0], "children": [{"node_id": 11, "feature": "island", "threshold": 1.0, "values": [5.0, 0.0, 5.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 5.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "left"}], "island": [{"threshold": 1.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "left"}], "island": [{"threshold": 1.0, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 5, "Adelie": 2}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 51.54999923706055, "values": [2.0, 1.0, 100.0], "children": [{"node_id": 15, "feature": "body_mass_g", "threshold": 4625.0, "values": [2.0, 0.0, 92.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 6.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4625.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 86.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}, {"threshold": 4625.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "left"}]}, "correctPredictions": 86, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "left"}]}, "correctPredictions": 92, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 92}}, {"node_id": 18, "feature": "island", "threshold": 0.5, "values": [0.0, 1.0, 8.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}]}, "correctPredictions": 101, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 100, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}]}, "correctPredictions": 108, "wrongPredictions": {"count": 5, "0": {"count": 5, "2": 5}}, "correctPredictionsClassesCounts": {"Gentoo": 105, "Adelie": 2, "Chinstrap": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.936046511627907, "correctPredictions": 322, "wrongPredictions": {"count": 22, "1": {"count": 1, "0": 1}, "0": {"count": 20, "1": 15, "2": 5}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 132, "Chinstrap": 67, "Gentoo": 123}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.25, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [146.0, 5.0, 8.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [115.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 204.5, "values": [31.0, 5.0, 8.0], "children": [{"node_id": 4, "feature": "bill_depth_mm", "threshold": 17.399999618530273, "values": [30.0, 5.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 204.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.399999618530273, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [29.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 204.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.399999618530273, "orientation": "right"}]}, "correctPredictions": 29, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 204.5, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 29}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 204.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}]}, "correctPredictions": 42, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 29, "Gentoo": 8}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}]}, "correctPredictions": 157, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 5, "Gentoo": 8}}, {"node_id": 8, "feature": "island", "threshold": 0.5, "values": [6.0, 63.0, 116.0], "children": [{"node_id": 9, "feature": "bill_length_mm", "threshold": 45.69999885559082, "values": [1.0, 0.0, 116.0], "children": [{"node_id": 10, "feature": "flipper_length_mm", "threshold": 194.0, "values": [1.0, 0.0, 30.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 45.69999885559082, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 30.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 45.69999885559082, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 194.0, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 45.69999885559082, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 30}}, {"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 86.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 45.69999885559082, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 86, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 117, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 116}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 20.899999618530273, "values": [5.0, 63.0, 0.0], "children": [{"node_id": 15, "feature": "bill_depth_mm", "threshold": 19.65000057220459, "values": [4.0, 63.0, 0.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 52.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.899999618530273, "orientation": "left"}, {"threshold": 19.65000057220459, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 11.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.899999618530273, "orientation": "left"}, {"threshold": 19.65000057220459, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.899999618530273, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 63}}, {"node_id": 18, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.899999618530273, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}]}, "correctPredictions": 181, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 116, "Chinstrap": 63}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9825581395348837, "correctPredictions": 338, "wrongPredictions": {"count": 6, "0": {"count": 6, "1": 5, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 68, "Gentoo": 124}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 1.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "island", "threshold": 0.5, "values": [99.0, 64.0, 3.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 4825.0, "values": [44.0, 0.0, 3.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [44.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4825.0, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4825.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 45, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 44, "Gentoo": 1}}, {"node_id": 6, "feature": "flipper_length_mm", "threshold": 191.5, "values": [55.0, 64.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 18.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [18.0, 46.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 18, "0": {"count": 18, "1": 18}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 83, "wrongPredictions": {"count": 36, "1": {"count": 18, "0": 18}, "0": {"count": 18, "1": 18}}, "correctPredictionsClassesCounts": {"Adelie": 37, "Chinstrap": 46}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 38, "2": {"count": 2, "0": 2}, "1": {"count": 18, "0": 18}, "0": {"count": 18, "1": 18}}, "correctPredictionsClassesCounts": {"Adelie": 81, "Gentoo": 1, "Chinstrap": 46}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 179, "wrongPredictions": {"count": 38, "2": {"count": 2, "0": 2}, "1": {"count": 18, "0": 18}, "0": {"count": 18, "1": 18}}, "correctPredictionsClassesCounts": {"Adelie": 132, "Gentoo": 1, "Chinstrap": 46}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8837209302325582, "correctPredictions": 304, "wrongPredictions": {"count": 40, "2": {"count": 2, "0": 2}, "1": {"count": 18, "0": 18}, "0": {"count": 20, "1": 20}}, "correctPredictionsClassesCounts": {"Adelie": 132, "Gentoo": 122, "Chinstrap": 50}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 41.64999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "Prediction", "threshold": "Adelie", "values": [132.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "left"}]}, "correctPredictions": 132, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 2, "feature": "island", "threshold": 0.5, "values": [20.0, 67.0, 123.0], "children": [{"node_id": 3, "feature": "flipper_length_mm", "threshold": 204.0, "values": [5.0, 0.0, 123.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 204.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 204.0, "orientation": "right"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 5, "Gentoo": 121}}, {"node_id": 6, "feature": "flipper_length_mm", "threshold": 198.5, "values": [15.0, 67.0, 0.0], "children": [{"node_id": 7, "feature": "bill_length_mm", "threshold": 44.849998474121094, "values": [14.0, 45.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [12.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}, {"threshold": 44.849998474121094, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 198.5, "orientation": "left"}]}, "correctPredictions": 12, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 41.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}, {"threshold": 44.849998474121094, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 198.5, "orientation": "left"}]}, "correctPredictions": 41, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 198.5, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 12, "Chinstrap": 41}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 22.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 198.5, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 75, "wrongPredictions": {"count": 7, "1": {"count": 4, "0": 4}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 12, "Chinstrap": 63}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.64999961853027, "orientation": "right"}]}, "correctPredictions": 201, "wrongPredictions": {"count": 9, "2": {"count": 2, "0": 2}, "1": {"count": 4, "0": 4}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 17, "Gentoo": 121, "Chinstrap": 63}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "1": {"count": 5, "0": 5}, "2": {"count": 3, "0": 3}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Gentoo": 121, "Chinstrap": 63}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [93.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 93, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 4, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 17.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 110, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 93, "Chinstrap": 17}}, {"node_id": 5, "feature": "bill_length_mm", "threshold": 43.20000076293945, "values": [56.0, 45.0, 2.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.20000076293945, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 0}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 20.75, "values": [4.0, 45.0, 2.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 44.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.20000076293945, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 5, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.20000076293945, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.20000076293945, "orientation": "right"}]}, "correctPredictions": 45, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 44, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 97, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 53, "Chinstrap": 44}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "left"}]}, "correctPredictions": 207, "wrongPredictions": {"count": 8, "1": {"count": 2, "0": 2}, "0": {"count": 4, "1": 4}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 61}}, {"node_id": 10, "feature": "bill_depth_mm", "threshold": 17.649999618530273, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 19.199999809265137, "values": [2.0, 5.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}, {"threshold": 19.199999809265137, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}, {"threshold": 19.199999809265137, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.0, "orientation": "right"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9738372093023255, "correctPredictions": 335, "wrongPredictions": {"count": 9, "1": {"count": 3, "0": 3}, "0": {"count": 4, "1": 4}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Chinstrap": 65, "Gentoo": 122}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.29999923706055, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [145.0, 5.0, 0.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3225.0, "values": [138.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [25.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [113.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 3225.0, "orientation": "right"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 138, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 138}}, {"node_id": 6, "feature": "sex", "threshold": 0.5, "values": [7.0, 4.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 7}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "left"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 4}}, {"node_id": 9, "feature": "body_mass_g", "threshold": 4575.0, "values": [5.0, 58.0, 2.0], "children": [{"node_id": 10, "feature": "sex", "threshold": 1.5, "values": [4.0, 58.0, 1.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 58.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 3, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 58, "Gentoo": 1}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.29999923706055, "orientation": "right"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 3, "2": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 58, "Gentoo": 1, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 209, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 4, "1": 3, "2": 1}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 62, "Gentoo": 1}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.399999618530273, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.399999618530273, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.399999618530273, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9767441860465116, "correctPredictions": 336, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 6, "1": 4, "2": 2}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 67, "Gentoo": 123}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.449999809265137, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 38.55000114440918, "values": [6.0, 1.0, 115.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 38.55000114440918, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 115.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 38.55000114440918, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 115}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 5025.0, "values": [146.0, 67.0, 9.0], "children": [{"node_id": 5, "feature": "bill_depth_mm", "threshold": 18.699999809265137, "values": [146.0, 67.0, 1.0], "children": [{"node_id": 6, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [90.0, 36.0, 1.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 18.699999809265137, "orientation": "left"}, {"threshold": 16.699999809265137, "orientation": "left"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [86.0, 31.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 18.699999809265137, "orientation": "left"}, {"threshold": 16.699999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 86, "wrongPredictions": {"count": 32, "1": {"count": 31, "0": 31}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 18.699999809265137, "orientation": "left"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 36, "0": {"count": 4, "1": 4}, "1": {"count": 31, "0": 31}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 86}}, {"node_id": 9, "feature": "body_mass_g", "threshold": 3512.5, "values": [56.0, 31.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 18.699999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}, {"threshold": 3512.5, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [49.0, 28.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 18.699999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}, {"threshold": 3512.5, "orientation": "right"}]}, "correctPredictions": 49, "wrongPredictions": {"count": 28, "1": {"count": 28, "0": 28}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}, {"threshold": 18.699999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 56, "wrongPredictions": {"count": 31, "1": {"count": 31, "0": 31}}, "correctPredictionsClassesCounts": {"Adelie": 56}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 147, "wrongPredictions": {"count": 67, "0": {"count": 4, "1": 4}, "1": {"count": 62, "0": 62}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 142}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.449999809265137, "orientation": "right"}]}, "correctPredictions": 155, "wrongPredictions": {"count": 67, "0": {"count": 4, "1": 4}, "1": {"count": 62, "0": 62}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 142, "Gentoo": 8}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8023255813953488, "correctPredictions": 276, "wrongPredictions": {"count": 68, "1": {"count": 63, "2": 1, "0": 62}, "0": {"count": 4, "1": 4}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Gentoo": 123, "Chinstrap": 5}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.05000114440918, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 16.75, "values": [142.0, 4.0, 0.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3212.5, "values": [11.0, 2.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "left"}], "body_mass_g": [{"threshold": 3212.5, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "left"}], "body_mass_g": [{"threshold": 3212.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 11}}, {"node_id": 6, "feature": "bill_depth_mm", "threshold": 17.34999942779541, "values": [131.0, 2.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [25.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "right"}, {"threshold": 17.34999942779541, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [106.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "right"}, {"threshold": 17.34999942779541, "orientation": "right"}]}, "correctPredictions": 106, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "right"}]}, "correctPredictions": 131, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 131}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 142}}, {"node_id": 9, "feature": "island", "threshold": 0.5, "values": [8.0, 60.0, 3.0], "children": [{"node_id": 10, "feature": "sex", "threshold": 1.5, "values": [2.0, 0.0, 3.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 1}}, {"node_id": 13, "feature": "body_mass_g", "threshold": 4075.0, "values": [6.0, 60.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 52.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 8.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 6, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Chinstrap": 60}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.05000114440918, "orientation": "right"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 8, "2": {"count": 2, "0": 2}, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 1, "Chinstrap": 60}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 12, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Gentoo": 1, "Chinstrap": 60}}, {"node_id": 16, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "bill_depth_mm", "threshold": 19.25, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.25, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.25, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 5, "0": 5}, "2": {"count": 2, "0": 2}, "0": {"count": 6, "1": 6}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Gentoo": 122, "Chinstrap": 63}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 40.80000114440918, "values": [138.0, 1.0, 0.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [114.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.80000114440918, "orientation": "left"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 41.0, "values": [24.0, 1.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.80000114440918, "orientation": "right"}, {"threshold": 41.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.80000114440918, "orientation": "right"}, {"threshold": 41.0, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.80000114440918, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 21}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 136, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 135, "Chinstrap": 1}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [12.0, 62.0, 2.0], "children": [{"node_id": 8, "feature": "body_mass_g", "threshold": 4275.0, "values": [5.0, 62.0, 2.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 57.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4275.0, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 5.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4275.0, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 7, "0": {"count": 5, "1": 5}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 62}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 69, "wrongPredictions": {"count": 7, "0": {"count": 5, "1": 5}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Adelie": 7}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 205, "wrongPredictions": {"count": 10, "0": {"count": 8, "1": 8}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 63}}, {"node_id": 12, "feature": "island", "threshold": 0.5, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [2.0, 5.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 2, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "0": {"count": 8, "1": 8}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 68, "Gentoo": 122}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 44.27499961853027, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.25, "values": [146.0, 6.0, 0.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.75, "values": [137.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [11.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 42.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [126.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 42.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.75, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 42.25, "orientation": "left"}]}, "correctPredictions": 137, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 137}}, {"node_id": 6, "feature": "bill_depth_mm", "threshold": 18.199999809265137, "values": [9.0, 5.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 42.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.199999809265137, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 42.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.199999809265137, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 42.25, "orientation": "right"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 5, "Adelie": 8}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}]}, "correctPredictions": 150, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 5}}, {"node_id": 9, "feature": "island", "threshold": 0.5, "values": [4.0, 58.0, 3.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 11, "feature": "body_mass_g", "threshold": 4175.0, "values": [3.0, 58.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 53.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 58}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}]}, "correctPredictions": 61, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 1, "1": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Chinstrap": 58}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 211, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 5, "1": 4, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 63, "Gentoo": 3}}, {"node_id": 14, "feature": "flipper_length_mm", "threshold": 212.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 15, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 30.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 30.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 0}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 30, "Chinstrap": 4}}, {"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 91.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}, {"threshold": 212.5, "orientation": "right"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9767441860465116, "correctPredictions": 336, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 7, "1": 6, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 67, "Gentoo": 124}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.25, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4425.0, "values": [146.0, 5.0, 8.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 209.0, "values": [136.0, 5.0, 2.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [136.0, 5.0, 1.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [110.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 110, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [26.0, 5.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 6, "1": {"count": 5, "0": 5}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 136, "wrongPredictions": {"count": 6, "1": {"count": 5, "0": 5}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 136}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "left"}]}, "correctPredictions": 137, "wrongPredictions": {"count": 6, "1": {"count": 5, "0": 5}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 136, "Gentoo": 1}}, {"node_id": 7, "feature": "island", "threshold": 0.5, "values": [10.0, 0.0, 6.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 0.0, 6.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "body_mass_g": [{"threshold": 4425.0, "orientation": "right"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 6, "Adelie": 8}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}]}, "correctPredictions": 151, "wrongPredictions": {"count": 8, "1": {"count": 5, "0": 5}, "2": {"count": 1, "0": 1}, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Gentoo": 7}}, {"node_id": 10, "feature": "bill_depth_mm", "threshold": 17.199999809265137, "values": [6.0, 63.0, 116.0], "children": [{"node_id": 11, "feature": "island", "threshold": 0.5, "values": [0.0, 8.0, 113.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 113.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 8.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 113, "Chinstrap": 8}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4575.0, "values": [6.0, 55.0, 3.0], "children": [{"node_id": 15, "feature": "island", "threshold": 1.5, "values": [5.0, 54.0, 1.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 54.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 54, "Adelie": 4}}, {"node_id": 18, "feature": "flipper_length_mm", "threshold": 209.5, "values": [1.0, 1.0, 2.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 209.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 209.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}], "body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 2}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.199999809265137, "orientation": "right"}]}, "correctPredictions": 61, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 54, "Adelie": 5, "Gentoo": 2}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}]}, "correctPredictions": 182, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 115, "Chinstrap": 62, "Adelie": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "1": {"count": 6, "0": 5, "2": 1}, "2": {"count": 2, "0": 1, "1": 1}, "0": {"count": 3, "2": 2, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Gentoo": 122, "Chinstrap": 62}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_depth_mm", "threshold": 16.800000190734863, "values": [143.0, 4.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 41.0, "values": [13.0, 2.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [13.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 41.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 41.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 13, "Chinstrap": 1}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [130.0, 2.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [125.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}]}, "correctPredictions": 130, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 130}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 144, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 1}}, {"node_id": 9, "feature": "bill_depth_mm", "threshold": 17.549999237060547, "values": [7.0, 60.0, 3.0], "children": [{"node_id": 10, "feature": "body_mass_g", "threshold": 3975.0, "values": [1.0, 14.0, 3.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 14.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.549999237060547, "orientation": "left"}], "body_mass_g": [{"threshold": 3975.0, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.549999237060547, "orientation": "left"}], "body_mass_g": [{"threshold": 3975.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.549999237060547, "orientation": "left"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 14, "Gentoo": 3}}, {"node_id": 13, "feature": "island", "threshold": 1.5, "values": [6.0, 46.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 46.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.549999237060547, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.549999237060547, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.549999237060547, "orientation": "right"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 46, "Adelie": 2}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 5, "0": {"count": 5, "2": 1, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 60, "Gentoo": 3, "Adelie": 2}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 209, "wrongPredictions": {"count": 8, "1": {"count": 3, "0": 3}, "0": {"count": 5, "2": 1, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 61, "Gentoo": 3}}, {"node_id": 16, "feature": "sex", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 56.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 56, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "bill_depth_mm", "threshold": 17.649999618530273, "values": [2.0, 4.0, 65.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 65.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "body_mass_g", "threshold": 4150.0, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 21, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"node_id": 22, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 2}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 65, "Adelie": 1, "Chinstrap": 2}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 1, "Chinstrap": 2}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "1": {"count": 5, "0": 5}, "0": {"count": 6, "2": 1, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 63, "Gentoo": 124}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 205.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 62.0, 2.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 3712.5, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 41.79999923706055, "values": [64.0, 18.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [63.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3712.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 17.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3712.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}]}, "correctPredictions": 17, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3712.5, "orientation": "left"}]}, "correctPredictions": 80, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 63, "Chinstrap": 17}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [30.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "body_mass_g": [{"threshold": 3712.5, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 110, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 93, "Chinstrap": 17}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 43.35000038146973, "values": [56.0, 44.0, 2.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "island", "threshold": 0.5, "values": [4.0, 44.0, 2.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 44.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Gentoo": 2, "Chinstrap": 44}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 52, "Gentoo": 2, "Chinstrap": 44}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "left"}]}, "correctPredictions": 208, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 61, "Gentoo": 2}}, {"node_id": 12, "feature": "bill_length_mm", "threshold": 48.89999961853027, "values": [2.0, 6.0, 122.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 0.0, 82.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.89999961853027, "orientation": "left"}]}, "correctPredictions": 82, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 18.149999618530273, "values": [0.0, 6.0, 40.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 40.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.89999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.149999618530273, "orientation": "left"}]}, "correctPredictions": 40, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 6.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.89999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.149999618530273, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.89999961853027, "orientation": "right"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 40, "Chinstrap": 6}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 205.5, "orientation": "right"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Chinstrap": 6}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9767441860465116, "correctPredictions": 336, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 7, "1": 5, "2": 2}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 67, "Gentoo": 124}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.349999904632568, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [139.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [115.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "bill_length_mm", "threshold": 41.0, "values": [24.0, 1.0, 0.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}, {"threshold": 41.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}, {"threshold": 41.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 21}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "right"}]}, "correctPredictions": 137, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 136, "Chinstrap": 1}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 140, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Adelie": 136, "Chinstrap": 1}}, {"node_id": 8, "feature": "flipper_length_mm", "threshold": 206.5, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 9, "feature": "island", "threshold": 0.5, "values": [12.0, 62.0, 2.0], "children": [{"node_id": 10, "feature": "sex", "threshold": 1.5, "values": [3.0, 0.0, 2.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 1}}, {"node_id": 13, "feature": "bill_depth_mm", "threshold": 18.350000381469727, "values": [9.0, 62.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 32.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.350000381469727, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 30.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.350000381469727, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Chinstrap": 62}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 10, "2": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 1, "Chinstrap": 62}}, {"node_id": 16, "feature": "body_mass_g", "threshold": 4050.0, "values": [1.0, 5.0, 119.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 2.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "2": {"count": 1, "0": 1}}}, {"node_id": 18, "feature": "bill_length_mm", "threshold": 51.64999961853027, "values": [0.0, 3.0, 118.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 2.0, 110.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 51.64999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 110, "wrongPredictions": {"count": 2, "1": {"count": 2, "2": 2}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 51.64999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 3, "1": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 118}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 6, "1": {"count": 5, "0": 2, "2": 3}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 118}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 185, "wrongPredictions": {"count": 16, "2": {"count": 2, "0": 2}, "0": {"count": 9, "1": 9}, "1": {"count": 5, "0": 2, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 4, "Gentoo": 119, "Chinstrap": 62}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9447674418604651, "correctPredictions": 325, "wrongPredictions": {"count": 19, "0": {"count": 12, "1": 12}, "2": {"count": 2, "0": 2}, "1": {"count": 5, "0": 2, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 140, "Chinstrap": 63}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.349999904632568, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [139.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.349999904632568, "orientation": "right"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Adelie": 139}}, {"node_id": 4, "feature": "body_mass_g", "threshold": 4075.0, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 5, "feature": "flipper_length_mm", "threshold": 196.5, "values": [4.0, 56.0, 2.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 34.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 45.97500038146973, "values": [3.0, 22.0, 2.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 2.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.97500038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 4, "1": {"count": 2, "0": 2}, "2": {"count": 2, "0": 2}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 20.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.97500038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 4, "1": {"count": 2, "0": 2}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Chinstrap": 20}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 5, "0": {"count": 1, "1": 1}, "1": {"count": 2, "0": 2}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 54, "Adelie": 3}}, {"node_id": 10, "feature": "sex", "threshold": 0.5, "values": [9.0, 11.0, 119.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 54.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"node_id": 12, "feature": "island", "threshold": 0.5, "values": [9.0, 10.0, 65.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [2.0, 0.0, 65.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 75, "wrongPredictions": {"count": 9, "0": {"count": 9, "2": 2, "1": 7}}, "correctPredictionsClassesCounts": {"Gentoo": 65, "Chinstrap": 10}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4075.0, "orientation": "right"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 10, "1": {"count": 1, "2": 1}, "0": {"count": 9, "2": 2, "1": 7}}, "correctPredictionsClassesCounts": {"Gentoo": 119, "Chinstrap": 10}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 186, "wrongPredictions": {"count": 15, "0": {"count": 10, "1": 8, "2": 2}, "1": {"count": 3, "0": 2, "2": 1}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Adelie": 3, "Gentoo": 119}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9534883720930233, "correctPredictions": 328, "wrongPredictions": {"count": 16, "1": {"count": 4, "0": 3, "2": 1}, "0": {"count": 10, "1": 8, "2": 2}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 142, "Chinstrap": 64}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 209.0, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [139.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 139, "Gentoo": 3}}, {"node_id": 4, "feature": "bill_depth_mm", "threshold": 16.300000190734863, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 111.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "left"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 0}}, {"node_id": 6, "feature": "body_mass_g", "threshold": 5025.0, "values": [13.0, 67.0, 10.0], "children": [{"node_id": 7, "feature": "body_mass_g", "threshold": 4575.0, "values": [13.0, 67.0, 1.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [10.0, 66.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}, {"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 11, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}, {"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 69, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 3}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 9.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.300000190734863, "orientation": "right"}]}, "correctPredictions": 78, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 3, "Gentoo": 9}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 189, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 120, "Chinstrap": 66, "Adelie": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 2, "0": 2}, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Gentoo": 123, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 41.79999923706055, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "sex", "threshold": 0.5, "values": [133.0, 1.0, 2.0], "children": [{"node_id": 2, "feature": "island", "threshold": 1.5, "values": [72.0, 1.0, 2.0], "children": [{"node_id": 3, "feature": "island", "threshold": 0.5, "values": [48.0, 1.0, 2.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [22.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [26.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 48}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [24.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 24, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 72, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 72}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [61.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 61, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 133}}, {"node_id": 8, "feature": "island", "threshold": 0.5, "values": [19.0, 67.0, 122.0], "children": [{"node_id": 9, "feature": "flipper_length_mm", "threshold": 202.0, "values": [5.0, 0.0, 122.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.0, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.0, "orientation": "right"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 5, "Gentoo": 121}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 4625.0, "values": [14.0, 67.0, 0.0], "children": [{"node_id": 13, "feature": "island", "threshold": 1.5, "values": [13.0, 66.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 66.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "left"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [9.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "left"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "left"}]}, "correctPredictions": 75, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 9}}, {"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4625.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 76, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 66, "Adelie": 10}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}]}, "correctPredictions": 202, "wrongPredictions": {"count": 6, "2": {"count": 1, "0": 1}, "0": {"count": 4, "1": 4}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 15, "Gentoo": 121, "Chinstrap": 66}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9738372093023255, "correctPredictions": 335, "wrongPredictions": {"count": 9, "2": {"count": 3, "0": 3}, "1": {"count": 2, "0": 2}, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Gentoo": 121, "Chinstrap": 66}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.34999942779541, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 3725.0, "values": [6.0, 0.0, 114.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "body_mass_g": [{"threshold": 3725.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 114.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "body_mass_g": [{"threshold": 3725.0, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 114}}, {"node_id": 4, "feature": "flipper_length_mm", "threshold": 196.5, "values": [146.0, 68.0, 10.0], "children": [{"node_id": 5, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [123.0, 37.0, 0.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [116.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 116, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [7.0, 36.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 36.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Chinstrap": 36, "Adelie": 3}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 155, "wrongPredictions": {"count": 5, "1": {"count": 1, "0": 1}, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 119, "Chinstrap": 36}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 45.79999923706055, "values": [23.0, 31.0, 10.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [23.0, 2.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.79999923706055, "orientation": "left"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 5, "1": {"count": 2, "0": 2}, "2": {"count": 3, "0": 3}}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 4975.0, "values": [0.0, 29.0, 7.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 29.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.79999923706055, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "left"}]}, "correctPredictions": 29, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 7.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.79999923706055, "orientation": "right"}], "body_mass_g": [{"threshold": 4975.0, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.79999923706055, "orientation": "right"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 29, "Gentoo": 7}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 5, "1": {"count": 2, "0": 2}, "2": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 23, "Chinstrap": 29, "Gentoo": 7}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 214, "wrongPredictions": {"count": 10, "1": {"count": 3, "0": 3}, "0": {"count": 4, "1": 4}, "2": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 65, "Gentoo": 7}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "1": {"count": 3, "0": 3}, "0": {"count": 4, "1": 4}, "2": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 148, "Gentoo": 121, "Chinstrap": 65}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 43.35000038146973, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 187.5, "values": [145.0, 5.0, 0.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 40.75, "values": [54.0, 5.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}, {"threshold": 40.75, "orientation": "left"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}, {"threshold": 40.75, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 55, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 50, "Chinstrap": 5}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [91.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "left"}]}, "correctPredictions": 146, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}, "correctPredictionsClassesCounts": {"Adelie": 141, "Chinstrap": 5}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [5.0, 59.0, 3.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 59.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 5, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.35000038146973, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 5, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 59, "Adelie": 3}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 208, "wrongPredictions": {"count": 9, "0": {"count": 6, "1": 6}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Chinstrap": 64}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 4050.0, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 125, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 1, "Chinstrap": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "0": {"count": 7, "1": 7}, "2": {"count": 3, "1": 3}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 67, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.25, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.099999904632568, "values": [146.0, 5.0, 8.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [146.0, 5.0, 0.0], "children": [{"node_id": 4, "feature": "island", "threshold": 1.5, "values": [10.0, 2.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 10}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [136.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "right"}]}, "correctPredictions": 136, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.099999904632568, "orientation": "right"}]}, "correctPredictions": 146, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Adelie": 146}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "left"}]}, "correctPredictions": 154, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Adelie": 146}}, {"node_id": 8, "feature": "body_mass_g", "threshold": 4175.0, "values": [6.0, 63.0, 116.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 56.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}]}, "correctPredictions": 56, "wrongPredictions": {"count": 5, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 48.89999961853027, "values": [3.0, 7.0, 114.0], "children": [{"node_id": 11, "feature": "bill_depth_mm", "threshold": 18.5, "values": [3.0, 0.0, 74.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 74.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 48.89999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.5, "orientation": "left"}]}, "correctPredictions": 74, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 48.89999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 18.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 48.89999961853027, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}]}, "correctPredictions": 77, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 74, "Adelie": 3}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4650.0, "values": [0.0, 7.0, 40.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 6.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 48.89999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}, {"threshold": 4650.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 39.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 48.89999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}, {"threshold": 4650.0, "orientation": "right"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}, {"threshold": 48.89999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}]}, "correctPredictions": 45, "wrongPredictions": {"count": 2, "2": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 6, "Gentoo": 39}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 2, "2": {"count": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 113, "Adelie": 3, "Chinstrap": 6}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.25, "orientation": "right"}]}, "correctPredictions": 178, "wrongPredictions": {"count": 7, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Gentoo": 113, "Adelie": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9651162790697675, "correctPredictions": 332, "wrongPredictions": {"count": 12, "1": {"count": 6, "0": 5, "2": 1}, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 149, "Chinstrap": 62}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "sex", "threshold": 0.5, "values": [144.0, 4.0, 7.0], "children": [{"node_id": 2, "feature": "body_mass_g", "threshold": 4250.0, "values": [73.0, 4.0, 7.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 17.34999942779541, "values": [73.0, 4.0, 2.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [31.0, 4.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4250.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.34999942779541, "orientation": "left"}]}, "correctPredictions": 31, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [42.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4250.0, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.34999942779541, "orientation": "right"}]}, "correctPredictions": 42, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4250.0, "orientation": "left"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 73}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 5.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4250.0, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 78, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 73, "Gentoo": 5}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [71.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 71, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 144, "Gentoo": 5}}, {"node_id": 8, "feature": "body_mass_g", "threshold": 4175.0, "values": [8.0, 64.0, 117.0], "children": [{"node_id": 9, "feature": "sex", "threshold": 1.5, "values": [4.0, 57.0, 2.0], "children": [{"node_id": 10, "feature": "bill_length_mm", "threshold": 43.35000038146973, "values": [3.0, 57.0, 0.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 43.35000038146973, "orientation": "left"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 56.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}, {"threshold": 43.35000038146973, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 56, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 57}}, {"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 3, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 57, "Gentoo": 2}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 17.600000381469727, "values": [4.0, 7.0, 115.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 115.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.600000381469727, "orientation": "left"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "island", "threshold": 1.5, "values": [4.0, 7.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 7.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.600000381469727, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 18, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.600000381469727, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.600000381469727, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 7, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 4175.0, "orientation": "right"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 115, "Chinstrap": 7, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 182, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 6, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Gentoo": 117, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}, "0": {"count": 7, "1": 6, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Gentoo": 122, "Chinstrap": 64}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 1.5, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 45.75, "values": [99.0, 63.0, 2.0], "children": [{"node_id": 3, "feature": "sex", "threshold": 1.5, "values": [99.0, 13.0, 1.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [98.0, 13.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 98, "wrongPredictions": {"count": 13, "1": {"count": 13, "0": 13}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "left"}]}, "correctPredictions": 99, "wrongPredictions": {"count": 14, "1": {"count": 13, "0": 13}, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 98, "Gentoo": 1}}, {"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 50.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 45.75, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 149, "wrongPredictions": {"count": 15, "1": {"count": 13, "0": 13}, "0": {"count": 1, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 98, "Gentoo": 1, "Chinstrap": 50}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [51.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 200, "wrongPredictions": {"count": 15, "1": {"count": 13, "0": 13}, "0": {"count": 1, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Gentoo": 1, "Chinstrap": 50}}, {"node_id": 8, "feature": "bill_depth_mm", "threshold": 17.649999618530273, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 10, "feature": "body_mass_g", "threshold": 4050.0, "values": [2.0, 5.0, 0.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [1.0, 2.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 46.54999923706055, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 2}}, {"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 128, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 1, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9534883720930233, "correctPredictions": 328, "wrongPredictions": {"count": 16, "1": {"count": 13, "0": 13}, "0": {"count": 2, "2": 1, "1": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Gentoo": 123, "Chinstrap": 55}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.15000057220459, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [5.0, 0.0, 108.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 0.5, "values": [1.0, 0.0, 108.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 39.30000114440918, "values": [1.0, 0.0, 58.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 58.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "right"}]}, "correctPredictions": 58, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 59, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 58}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 50.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 109, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Gentoo": 108}}, {"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "left"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 5, "Gentoo": 108}}, {"node_id": 8, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [147.0, 68.0, 16.0], "children": [{"node_id": 9, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [134.0, 1.0, 0.0], "children": [{"node_id": 10, "feature": "island", "threshold": 0.5, "values": [5.0, 1.0, 0.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 5}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [129.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 134, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 134}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 5025.0, "values": [13.0, 67.0, 16.0], "children": [{"node_id": 15, "feature": "island", "threshold": 0.5, "values": [13.0, 67.0, 1.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [10.0, 67.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 10, "0": {"count": 10, "1": 10}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 11, "2": {"count": 1, "0": 1}, "0": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Chinstrap": 67}}, {"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 15.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 85, "wrongPredictions": {"count": 11, "2": {"count": 1, "0": 1}, "0": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Chinstrap": 67, "Gentoo": 15}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.15000057220459, "orientation": "right"}]}, "correctPredictions": 219, "wrongPredictions": {"count": 12, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 137, "Chinstrap": 67, "Gentoo": 15}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9651162790697675, "correctPredictions": 332, "wrongPredictions": {"count": 12, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}, "0": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Gentoo": 123, "Chinstrap": 67}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 206.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [150.0, 63.0, 2.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 187.5, "values": [138.0, 1.0, 0.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 16.800000190734863, "values": [54.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [47.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 16.800000190734863, "orientation": "right"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 54, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 54}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [84.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 84, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 138, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 138}}, {"node_id": 7, "feature": "island", "threshold": 1.5, "values": [12.0, 62.0, 2.0], "children": [{"node_id": 8, "feature": "island", "threshold": 0.5, "values": [5.0, 62.0, 2.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 62.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 5, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 2, "Chinstrap": 62}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 71, "wrongPredictions": {"count": 5, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 2, "Chinstrap": 62, "Adelie": 7}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "left"}]}, "correctPredictions": 209, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Gentoo": 2, "Chinstrap": 62}}, {"node_id": 12, "feature": "island", "threshold": 0.5, "values": [2.0, 5.0, 122.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4050.0, "values": [2.0, 5.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"node_id": 16, "feature": "bill_length_mm", "threshold": 44.89999961853027, "values": [1.0, 3.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.89999961853027, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 3}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 206.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 122, "Adelie": 2, "Chinstrap": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9767441860465116, "correctPredictions": 336, "wrongPredictions": {"count": 8, "1": {"count": 3, "0": 3}, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Gentoo": 124, "Chinstrap": 65}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4362.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 0.5, "values": [138.0, 63.0, 10.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.89999961853027, "values": [40.0, 0.0, 10.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 41.54999923706055, "values": [40.0, 0.0, 2.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [36.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.89999961853027, "orientation": "left"}, {"threshold": 41.54999923706055, "orientation": "left"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.89999961853027, "orientation": "left"}, {"threshold": 41.54999923706055, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.89999961853027, "orientation": "left"}]}, "correctPredictions": 40, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 40}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.89999961853027, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 40, "Gentoo": 8}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [98.0, 63.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [91.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 9, "feature": "island", "threshold": 1.5, "values": [7.0, 62.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 62.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Adelie": 6}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 159, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 97, "Chinstrap": 62}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}]}, "correctPredictions": 207, "wrongPredictions": {"count": 4, "2": {"count": 2, "0": 2}, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 137, "Gentoo": 8, "Chinstrap": 62}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 17.449999809265137, "values": [14.0, 5.0, 114.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 114.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "left"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 46.05000114440918, "values": [14.0, 5.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [14.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.05000114440918, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.05000114440918, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 14, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}]}, "correctPredictions": 133, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 114, "Adelie": 14, "Chinstrap": 5}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9883720930232558, "correctPredictions": 340, "wrongPredictions": {"count": 4, "2": {"count": 2, "0": 2}, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 151, "Gentoo": 122, "Chinstrap": 67}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4625.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 202.5, "values": [147.0, 67.0, 25.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 44.75, "values": [144.0, 57.0, 1.0], "children": [{"node_id": 3, "feature": "body_mass_g", "threshold": 3375.0, "values": [141.0, 6.0, 1.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [39.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}, {"threshold": 3375.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [102.0, 2.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}, {"threshold": 3375.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 102, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "left"}]}, "correctPredictions": 141, "wrongPredictions": {"count": 7, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 141}}, {"node_id": 6, "feature": "body_mass_g", "threshold": 4175.0, "values": [3.0, 51.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 48.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}, {"threshold": 4175.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}, {"threshold": 4175.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.75, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 4, "0": {"count": 1, "1": 1}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 48, "Adelie": 2}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "left"}]}, "correctPredictions": 191, "wrongPredictions": {"count": 11, "1": {"count": 9, "0": 9}, "2": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 48}}, {"node_id": 9, "feature": "sex", "threshold": 0.5, "values": [3.0, 10.0, 24.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 23.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 0}}, {"node_id": 11, "feature": "bill_length_mm", "threshold": 46.75, "values": [3.0, 10.0, 1.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.75, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.75, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Chinstrap": 10}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}], "flipper_length_mm": [{"threshold": 202.5, "orientation": "right"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 23, "Adelie": 3, "Chinstrap": 10}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "left"}]}, "correctPredictions": 227, "wrongPredictions": {"count": 12, "1": {"count": 9, "0": 9}, "2": {"count": 2, "0": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 146, "Chinstrap": 58, "Gentoo": 23}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 40.05000114440918, "values": [5.0, 1.0, 99.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.05000114440918, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "bill_depth_mm", "threshold": 17.449999809265137, "values": [3.0, 1.0, 99.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 99.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.05000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "left"}]}, "correctPredictions": 99, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "body_mass_g", "threshold": 4750.0, "values": [3.0, 1.0, 0.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}, {"threshold": 4750.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 40.05000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}, {"threshold": 4750.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.05000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.05000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.449999809265137, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 40.05000114440918, "orientation": "right"}]}, "correctPredictions": 102, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 99, "Adelie": 2, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4625.0, "orientation": "right"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 4, "Gentoo": 99, "Chinstrap": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 9, "0": 9}, "2": {"count": 2, "0": 2}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Chinstrap": 59, "Gentoo": 122}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4000.0, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [33.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4000.0, "orientation": "left"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 196.5, "values": [11.0, 0.0, 123.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4000.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [4.0, 0.0, 123.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4000.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4000.0, "orientation": "right"}]}, "correctPredictions": 130, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}, "correctPredictionsClassesCounts": {"Adelie": 7, "Gentoo": 123}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 163, "wrongPredictions": {"count": 5, "2": {"count": 1, "0": 1}, "0": {"count": 4, "2": 4}}, "correctPredictionsClassesCounts": {"Adelie": 40, "Gentoo": 123}}, {"node_id": 6, "feature": "island", "threshold": 1.5, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 7, "feature": "sex", "threshold": 1.5, "values": [56.0, 68.0, 0.0], "children": [{"node_id": 8, "feature": "bill_depth_mm", "threshold": 19.75, "values": [55.0, 68.0, 0.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 58.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.75, "orientation": "left"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 58, "1": {"count": 58, "0": 58}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 19.75, "orientation": "right"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 63, "1": {"count": 58, "0": 58}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 50, "Chinstrap": 10}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 61, "wrongPredictions": {"count": 63, "1": {"count": 58, "0": 58}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 51, "Chinstrap": 10}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 113, "wrongPredictions": {"count": 63, "1": {"count": 58, "0": 58}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 103, "Chinstrap": 10}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8023255813953488, "correctPredictions": 276, "wrongPredictions": {"count": 68, "2": {"count": 1, "0": 1}, "0": {"count": 9, "2": 4, "1": 5}, "1": {"count": 58, "0": 58}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Gentoo": 123, "Chinstrap": 10}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.399999618530273, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 39.30000114440918, "values": [6.0, 1.0, 115.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 115.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "right"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 115}}, {"node_id": 4, "feature": "flipper_length_mm", "threshold": 196.5, "values": [146.0, 67.0, 9.0], "children": [{"node_id": 5, "feature": "flipper_length_mm", "threshold": 186.5, "values": [123.0, 37.0, 0.0], "children": [{"node_id": 6, "feature": "bill_length_mm", "threshold": 44.04999923706055, "values": [41.0, 4.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [41.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.04999923706055, "orientation": "left"}]}, "correctPredictions": 41, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.04999923706055, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 41, "Chinstrap": 3}}, {"node_id": 9, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [82.0, 33.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [75.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 75, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 32.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 75, "Chinstrap": 32}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 151, "wrongPredictions": {"count": 9, "1": {"count": 2, "0": 2}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 116, "Chinstrap": 35}}, {"node_id": 12, "feature": "body_mass_g", "threshold": 5025.0, "values": [23.0, 30.0, 9.0], "children": [{"node_id": 13, "feature": "body_mass_g", "threshold": 3762.5, "values": [23.0, 30.0, 1.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 8.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}, {"threshold": 3762.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Adelie", "values": [19.0, 22.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}, {"threshold": 3762.5, "orientation": "right"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 23, "1": {"count": 22, "0": 22}, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 27, "0": {"count": 4, "1": 4}, "1": {"count": 22, "0": 22}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 8, "Adelie": 19}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 27, "0": {"count": 4, "1": 4}, "1": {"count": 22, "0": 22}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 8, "Adelie": 19, "Gentoo": 8}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}]}, "correctPredictions": 186, "wrongPredictions": {"count": 36, "1": {"count": 24, "0": 24}, "0": {"count": 11, "1": 11}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 135, "Chinstrap": 43, "Gentoo": 8}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8924418604651163, "correctPredictions": 307, "wrongPredictions": {"count": 37, "1": {"count": 25, "2": 1, "0": 24}, "0": {"count": 11, "1": 11}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 141, "Gentoo": 123, "Chinstrap": 43}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.050000190734863, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 39.30000114440918, "values": [3.0, 0.0, 104.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 104.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.30000114440918, "orientation": "right"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "left"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 104}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [149.0, 68.0, 20.0], "children": [{"node_id": 5, "feature": "bill_depth_mm", "threshold": 16.699999809265137, "values": [136.0, 1.0, 0.0], "children": [{"node_id": 6, "feature": "bill_depth_mm", "threshold": 16.550000190734863, "values": [7.0, 1.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}, {"threshold": 16.550000190734863, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}, {"threshold": 16.550000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 7}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [129.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 16.699999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 136, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 136}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [13.0, 67.0, 20.0], "children": [{"node_id": 11, "feature": "bill_depth_mm", "threshold": 17.799999237060547, "values": [3.0, 0.0, 20.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 20.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.799999237060547, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 17.799999237060547, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 23, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 20, "Adelie": 3}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 21.100000381469727, "values": [10.0, 67.0, 0.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 67.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 21.100000381469727, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}, {"threshold": 21.100000381469727, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Chinstrap": 67, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 91, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Gentoo": 20, "Adelie": 4, "Chinstrap": 67}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.050000190734863, "orientation": "right"}]}, "correctPredictions": 227, "wrongPredictions": {"count": 10, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Gentoo": 20, "Chinstrap": 67}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9709302325581395, "correctPredictions": 334, "wrongPredictions": {"count": 10, "1": {"count": 1, "0": 1}, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Gentoo": 124, "Chinstrap": 67}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 186.5, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 17.34999942779541, "values": [44.0, 4.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [16.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.34999942779541, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [28.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.34999942779541, "orientation": "right"}]}, "correctPredictions": 28, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 44}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 41.79999923706055, "values": [50.0, 14.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [47.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "left"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 13.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 41.79999923706055, "orientation": "right"}]}, "correctPredictions": 13, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}, {"threshold": 186.5, "orientation": "right"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 4, "1": {"count": 1, "0": 1}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 47, "Chinstrap": 13}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 8, "1": {"count": 5, "0": 5}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 91, "Chinstrap": 13}}, {"node_id": 9, "feature": "flipper_length_mm", "threshold": 202.5, "values": [56.0, 46.0, 3.0], "children": [{"node_id": 10, "feature": "bill_length_mm", "threshold": 43.82500076293945, "values": [54.0, 39.0, 1.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.82500076293945, "orientation": "left"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 38.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 202.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 43.82500076293945, "orientation": "right"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 202.5, "orientation": "left"}]}, "correctPredictions": 88, "wrongPredictions": {"count": 6, "1": {"count": 1, "0": 1}, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 50, "Chinstrap": 38}}, {"node_id": 13, "feature": "bill_length_mm", "threshold": 47.89999961853027, "values": [2.0, 7.0, 2.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 202.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.89999961853027, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 7.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 202.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 47.89999961853027, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 202.5, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 7}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 97, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 4, "1": 4}, "2": {"count": 3, "1": 2, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 52, "Chinstrap": 45}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 201, "wrongPredictions": {"count": 16, "1": {"count": 6, "0": 6}, "0": {"count": 7, "1": 7}, "2": {"count": 3, "1": 2, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Chinstrap": 58}}, {"node_id": 16, "feature": "body_mass_g", "threshold": 4337.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 17, "feature": "island", "threshold": 0.5, "values": [2.0, 3.0, 8.0], "children": [{"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"node_id": 19, "feature": "island", "threshold": 1.5, "values": [2.0, 3.0, 0.0], "children": [{"node_id": 20, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 21, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 2}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 8, "Adelie": 2}}, {"node_id": 22, "feature": "body_mass_g", "threshold": 4825.0, "values": [0.0, 1.0, 113.0], "children": [{"node_id": 23, "feature": "island", "threshold": 0.5, "values": [0.0, 1.0, 33.0], "children": [{"node_id": 24, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 33.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}, {"threshold": 4825.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"node_id": 25, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}, {"threshold": 4825.0, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}, {"threshold": 4825.0, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 33, "Chinstrap": 1}}, {"node_id": 26, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 80.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}, {"threshold": 4825.0, "orientation": "right"}]}, "correctPredictions": 80, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4337.5, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 113, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9447674418604651, "correctPredictions": 325, "wrongPredictions": {"count": 19, "1": {"count": 9, "0": 9}, "0": {"count": 7, "1": 7}, "2": {"count": 3, "1": 2, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 59, "Gentoo": 121}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4575.0, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "island", "threshold": 1.5, "values": [145.0, 67.0, 20.0], "children": [{"node_id": 2, "feature": "island", "threshold": 0.5, "values": [95.0, 67.0, 20.0], "children": [{"node_id": 3, "feature": "bill_depth_mm", "threshold": 15.300000190734863, "values": [41.0, 0.0, 20.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 19.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "left"}]}, "correctPredictions": 19, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [41.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}]}, "correctPredictions": 41, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 60, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 19, "Adelie": 41}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [54.0, 67.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [52.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 52, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 66.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 66, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}, {"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 52, "Chinstrap": 66}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 178, "wrongPredictions": {"count": 4, "2": {"count": 1, "0": 1}, "1": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 19, "Adelie": 93, "Chinstrap": 66}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "left"}]}, "correctPredictions": 228, "wrongPredictions": {"count": 4, "2": {"count": 1, "0": 1}, "1": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 19, "Adelie": 143, "Chinstrap": 66}}, {"node_id": 10, "feature": "island", "threshold": 0.5, "values": [7.0, 1.0, 104.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 104.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 12, "feature": "island", "threshold": 1.5, "values": [4.0, 1.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 2}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4575.0, "orientation": "right"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 5, "0": {"count": 5, "2": 3, "1": 2}}, "correctPredictionsClassesCounts": {"Gentoo": 104, "Chinstrap": 1, "Adelie": 2}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9738372093023255, "correctPredictions": 335, "wrongPredictions": {"count": 9, "2": {"count": 1, "0": 1}, "1": {"count": 1, "0": 1}, "0": {"count": 7, "1": 4, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 145, "Chinstrap": 67}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 203.5, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [44.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 203.5, "orientation": "left"}]}, "correctPredictions": 44, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 122.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 203.5, "orientation": "right"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 166, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 44, "Gentoo": 122}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 44.849998474121094, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 5, "feature": "bill_length_mm", "threshold": 42.85000038146973, "values": [106.0, 6.0, 0.0], "children": [{"node_id": 6, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [100.0, 4.0, 0.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Adelie", "values": [82.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}, {"threshold": 42.85000038146973, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}]}, "correctPredictions": 82, "wrongPredictions": {"count": 0}}, {"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [18.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}, {"threshold": 42.85000038146973, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}, {"threshold": 42.85000038146973, "orientation": "left"}]}, "correctPredictions": 100, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}, "correctPredictionsClassesCounts": {"Adelie": 100}}, {"node_id": 9, "feature": "bill_length_mm", "threshold": 43.79999923706055, "values": [6.0, 2.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}, {"threshold": 42.85000038146973, "orientation": "right"}, {"threshold": 43.79999923706055, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}, {"threshold": 42.85000038146973, "orientation": "right"}, {"threshold": 43.79999923706055, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}, {"threshold": 42.85000038146973, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 2, "Adelie": 3}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "left"}]}, "correctPredictions": 105, "wrongPredictions": {"count": 7, "1": {"count": 4, "0": 4}, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Adelie": 103, "Chinstrap": 2}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 62.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.849998474121094, "orientation": "right"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 167, "wrongPredictions": {"count": 9, "1": {"count": 4, "0": 4}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 103, "Chinstrap": 64}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9680232558139535, "correctPredictions": 333, "wrongPredictions": {"count": 11, "2": {"count": 2, "0": 2}, "1": {"count": 4, "0": 4}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Gentoo": 122, "Chinstrap": 64}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4150.0, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 1.5, "values": [37.0, 0.0, 4.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 37, "Gentoo": 2}}, {"node_id": 5, "feature": "flipper_length_mm", "threshold": 199.0, "values": [7.0, 0.0, 120.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 199.0, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 7, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 120.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "right"}], "flipper_length_mm": [{"threshold": 199.0, "orientation": "right"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 120}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 165, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 2}, "0": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 43, "Gentoo": 122}}, {"node_id": 8, "feature": "flipper_length_mm", "threshold": 191.5, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 9, "feature": "island", "threshold": 1.5, "values": [66.0, 18.0, 0.0], "children": [{"node_id": 10, "feature": "bill_length_mm", "threshold": 40.25, "values": [37.0, 18.0, 0.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [30.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "left"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 18.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 40.25, "orientation": "right"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 48, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 30, "Chinstrap": 18}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [29.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 29, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 77, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 59, "Chinstrap": 18}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 17.949999809265137, "values": [42.0, 50.0, 0.0], "children": [{"node_id": 15, "feature": "flipper_length_mm", "threshold": 192.5, "values": [8.0, 12.0, 0.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 2.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}, {"threshold": 192.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 17.949999809265137, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}, {"threshold": 192.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.949999809265137, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.949999809265137, "orientation": "left"}]}, "correctPredictions": 12, "wrongPredictions": {"count": 8, "0": {"count": 8, "1": 8}}, "correctPredictionsClassesCounts": {"Chinstrap": 12}}, {"node_id": 18, "feature": "bill_length_mm", "threshold": 46.79999923706055, "values": [34.0, 38.0, 0.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [34.0, 3.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.79999923706055, "orientation": "left"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 35.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.949999809265137, "orientation": "right"}], "bill_length_mm": [{"threshold": 46.79999923706055, "orientation": "right"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.949999809265137, "orientation": "right"}]}, "correctPredictions": 69, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 34, "Chinstrap": 35}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 81, "wrongPredictions": {"count": 11, "0": {"count": 8, "1": 8}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 47, "Adelie": 34}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 158, "wrongPredictions": {"count": 18, "0": {"count": 15, "1": 15}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 93, "Chinstrap": 65}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.938953488372093, "correctPredictions": 323, "wrongPredictions": {"count": 21, "2": {"count": 2, "0": 2}, "0": {"count": 16, "2": 1, "1": 15}, "1": {"count": 3, "0": 3}}, "correctPredictionsClassesCounts": {"Adelie": 136, "Gentoo": 122, "Chinstrap": 65}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 196.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [129.0, 37.0, 0.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [122.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 122, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 4, "feature": "sex", "threshold": 0.5, "values": [7.0, 36.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 26.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 0}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [7.0, 10.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 7, "wrongPredictions": {"count": 10, "1": {"count": 10, "0": 10}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 10, "1": {"count": 10, "0": 10}}, "correctPredictionsClassesCounts": {"Chinstrap": 26, "Adelie": 7}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 155, "wrongPredictions": {"count": 11, "1": {"count": 11, "0": 11}}, "correctPredictionsClassesCounts": {"Adelie": 129, "Chinstrap": 26}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 45.0, "values": [21.0, 27.0, 3.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [20.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.0, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 26.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 45.0, "orientation": "right"}]}, "correctPredictions": 26, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 46, "wrongPredictions": {"count": 5, "1": {"count": 1, "0": 1}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 20, "Chinstrap": 26}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 201, "wrongPredictions": {"count": 16, "1": {"count": 12, "0": 12}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 149, "Chinstrap": 52}}, {"node_id": 10, "feature": "bill_depth_mm", "threshold": 17.649999618530273, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "island", "threshold": 1.5, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 4.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 14, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "bill_depth_mm": [{"threshold": 17.649999618530273, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 4, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Chinstrap": 4, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9505813953488372, "correctPredictions": 327, "wrongPredictions": {"count": 17, "1": {"count": 12, "0": 12}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 150, "Chinstrap": 56, "Gentoo": 121}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.399999618530273, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 16.050000190734863, "values": [6.0, 1.0, 115.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [3.0, 0.0, 104.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}, {"threshold": 16.050000190734863, "orientation": "left"}]}, "correctPredictions": 104, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 200.0, "values": [3.0, 1.0, 11.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [3.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}, {"threshold": 16.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 200.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 11.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}, {"threshold": 16.050000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 200.0, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}, {"threshold": 16.050000190734863, "orientation": "right"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 3, "Gentoo": 11}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "left"}]}, "correctPredictions": 118, "wrongPredictions": {"count": 4, "0": {"count": 3, "2": 3}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 115, "Adelie": 3}}, {"node_id": 6, "feature": "island", "threshold": 1.5, "values": [146.0, 67.0, 9.0], "children": [{"node_id": 7, "feature": "body_mass_g", "threshold": 5025.0, "values": [96.0, 67.0, 9.0], "children": [{"node_id": 8, "feature": "bill_depth_mm", "threshold": 18.949999809265137, "values": [96.0, 67.0, 1.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [73.0, 43.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}, {"threshold": 18.949999809265137, "orientation": "left"}], "island": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 44, "1": {"count": 43, "0": 43}, "2": {"count": 1, "0": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [23.0, 24.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}, {"threshold": 18.949999809265137, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 24, "wrongPredictions": {"count": 23, "0": {"count": 23, "1": 23}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "left"}]}, "correctPredictions": 97, "wrongPredictions": {"count": 67, "1": {"count": 43, "0": 43}, "2": {"count": 1, "0": 1}, "0": {"count": 23, "1": 23}}, "correctPredictionsClassesCounts": {"Adelie": 73, "Chinstrap": 24}}, {"node_id": 11, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}], "body_mass_g": [{"threshold": 5025.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 105, "wrongPredictions": {"count": 67, "1": {"count": 43, "0": 43}, "2": {"count": 1, "0": 1}, "0": {"count": 23, "1": 23}}, "correctPredictionsClassesCounts": {"Adelie": 73, "Chinstrap": 24, "Gentoo": 8}}, {"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [50.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}], "island": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.399999618530273, "orientation": "right"}]}, "correctPredictions": 155, "wrongPredictions": {"count": 67, "1": {"count": 43, "0": 43}, "2": {"count": 1, "0": 1}, "0": {"count": 23, "1": 23}}, "correctPredictionsClassesCounts": {"Adelie": 123, "Chinstrap": 24, "Gentoo": 8}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.7936046511627907, "correctPredictions": 273, "wrongPredictions": {"count": 71, "0": {"count": 26, "2": 3, "1": 23}, "1": {"count": 44, "0": 44}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 126, "Chinstrap": 24}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.450000286102295, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.450000286102295, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [139.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.450000286102295, "orientation": "right"}]}, "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 142, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Adelie": 139}}, {"node_id": 4, "feature": "flipper_length_mm", "threshold": 207.5, "values": [13.0, 67.0, 121.0], "children": [{"node_id": 5, "feature": "bill_depth_mm", "threshold": 20.5, "values": [12.0, 63.0, 3.0], "children": [{"node_id": 6, "feature": "sex", "threshold": 1.5, "values": [10.0, 62.0, 3.0], "children": [{"node_id": 7, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 62.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 62, "wrongPredictions": {"count": 11, "0": {"count": 9, "1": 9}, "2": {"count": 2, "1": 2}}}, {"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 9, "2": 1}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Gentoo": 1}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 20.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 13, "0": {"count": 10, "1": 9, "2": 1}, "2": {"count": 2, "1": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 62, "Gentoo": 1, "Adelie": 2}}, {"node_id": 10, "feature": "body_mass_g", "threshold": 4050.0, "values": [1.0, 4.0, 118.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 46.54999923706055, "values": [1.0, 1.0, 1.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 46.54999923706055, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 46.54999923706055, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 1}}, {"node_id": 14, "feature": "bill_length_mm", "threshold": 51.54999923706055, "values": [0.0, 3.0, 117.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 2.0, 109.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "left"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 109, "wrongPredictions": {"count": 2, "1": {"count": 2, "2": 2}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 8.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 51.54999923706055, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4050.0, "orientation": "right"}]}, "correctPredictions": 117, "wrongPredictions": {"count": 3, "1": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Gentoo": 117}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 119, "wrongPredictions": {"count": 4, "2": {"count": 1, "0": 1}, "1": {"count": 3, "2": 3}}, "correctPredictionsClassesCounts": {"Adelie": 1, "Chinstrap": 1, "Gentoo": 117}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 184, "wrongPredictions": {"count": 17, "0": {"count": 10, "1": 9, "2": 1}, "2": {"count": 3, "1": 2, "0": 1}, "1": {"count": 4, "0": 1, "2": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Gentoo": 118, "Adelie": 3}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9476744186046512, "correctPredictions": 326, "wrongPredictions": {"count": 18, "1": {"count": 5, "0": 2, "2": 3}, "0": {"count": 10, "1": 9, "2": 1}, "2": {"count": 3, "1": 2, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 142, "Chinstrap": 63}}, {"node_id": 0, "feature": "flipper_length_mm", "threshold": 207.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 191.5, "values": [150.0, 64.0, 3.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 0.5, "values": [94.0, 18.0, 0.0], "children": [{"node_id": 3, "feature": "island", "threshold": 0.5, "values": [57.0, 16.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [16.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 16, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [41.0, 16.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 41, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 57, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}, "correctPredictionsClassesCounts": {"Adelie": 57}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 2.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "left"}]}, "correctPredictions": 94, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}, "correctPredictionsClassesCounts": {"Adelie": 94}}, {"node_id": 7, "feature": "flipper_length_mm", "threshold": 200.5, "values": [56.0, 46.0, 3.0], "children": [{"node_id": 8, "feature": "sex", "threshold": 1.5, "values": [51.0, 32.0, 1.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [49.0, 32.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 49, "wrongPredictions": {"count": 32, "1": {"count": 32, "0": 32}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.5, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.5, "orientation": "left"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 33, "1": {"count": 32, "0": 32}, "2": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 51}}, {"node_id": 11, "feature": "body_mass_g", "threshold": 4375.0, "values": [5.0, 14.0, 2.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [4.0, 11.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4375.0, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"node_id": 13, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4375.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}, {"threshold": 200.5, "orientation": "right"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 7, "0": {"count": 5, "1": 5}, "2": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 14}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}, {"threshold": 191.5, "orientation": "right"}]}, "correctPredictions": 65, "wrongPredictions": {"count": 40, "1": {"count": 32, "0": 32}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 51, "Chinstrap": 14}}], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "left"}]}, "correctPredictions": 159, "wrongPredictions": {"count": 58, "1": {"count": 50, "0": 50}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Chinstrap": 14}}, {"node_id": 14, "feature": "island", "threshold": 0.5, "values": [2.0, 4.0, 121.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 121.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"node_id": 16, "feature": "bill_length_mm", "threshold": 48.04999923706055, "values": [2.0, 4.0, 0.0], "children": [{"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.04999923706055, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 18, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 48.04999923706055, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}], "island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 2, "Chinstrap": 4}}], "orientation": "right", "ancestorFeatures": {"flipper_length_mm": [{"threshold": 207.5, "orientation": "right"}]}, "correctPredictions": 127, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 121, "Adelie": 2, "Chinstrap": 4}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8313953488372093, "correctPredictions": 286, "wrongPredictions": {"count": 58, "1": {"count": 50, "0": 50}, "2": {"count": 3, "0": 1, "1": 2}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 147, "Chinstrap": 18, "Gentoo": 121}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4562.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_depth_mm", "threshold": 15.300000190734863, "values": [145.0, 67.0, 19.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 18.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "left"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "flipper_length_mm", "threshold": 193.5, "values": [145.0, 67.0, 1.0], "children": [{"node_id": 4, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [106.0, 25.0, 0.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [105.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 105, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 24.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 24, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "left"}]}, "correctPredictions": 129, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "0": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 105, "Chinstrap": 24}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 20.399999618530273, "values": [39.0, 42.0, 1.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [33.0, 41.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}, {"threshold": 20.399999618530273, "orientation": "left"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}]}, "correctPredictions": 41, "wrongPredictions": {"count": 34, "0": {"count": 33, "1": 33}, "2": {"count": 1, "1": 1}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}, {"threshold": 20.399999618530273, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}], "flipper_length_mm": [{"threshold": 193.5, "orientation": "right"}]}, "correctPredictions": 47, "wrongPredictions": {"count": 35, "0": {"count": 33, "1": 33}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 41, "Adelie": 6}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_depth_mm": [{"threshold": 15.300000190734863, "orientation": "right"}]}, "correctPredictions": 176, "wrongPredictions": {"count": 37, "1": {"count": 2, "0": 2}, "0": {"count": 34, "1": 34}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 111, "Chinstrap": 65}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}]}, "correctPredictions": 194, "wrongPredictions": {"count": 37, "1": {"count": 2, "0": 2}, "0": {"count": 34, "1": 34}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 18, "Adelie": 111, "Chinstrap": 65}}, {"node_id": 10, "feature": "flipper_length_mm", "threshold": 201.5, "values": [7.0, 1.0, 105.0], "children": [{"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 201.5, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 1.0, 105.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 201.5, "orientation": "right"}]}, "correctPredictions": 105, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 105}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.8866279069767442, "correctPredictions": 305, "wrongPredictions": {"count": 39, "1": {"count": 3, "0": 2, "2": 1}, "0": {"count": 35, "1": 34, "2": 1}, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 123, "Adelie": 117, "Chinstrap": 65}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4362.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [138.0, 63.0, 10.0], "children": [{"node_id": 2, "feature": "flipper_length_mm", "threshold": 209.0, "values": [130.0, 1.0, 1.0], "children": [{"node_id": 3, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [130.0, 1.0, 0.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [109.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 109, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "left"}]}, "correctPredictions": 130, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 130}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}], "flipper_length_mm": [{"threshold": 209.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 131, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 130, "Gentoo": 1}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 45.85000038146973, "values": [8.0, 62.0, 9.0], "children": [{"node_id": 8, "feature": "body_mass_g", "threshold": 3825.0, "values": [7.0, 12.0, 9.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 11.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}, {"threshold": 3825.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.85000038146973, "orientation": "left"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [6.0, 1.0, 9.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}, {"threshold": 3825.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.85000038146973, "orientation": "left"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 7, "0": {"count": 6, "2": 6}, "1": {"count": 1, "2": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.85000038146973, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 8, "0": {"count": 7, "1": 1, "2": 6}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 11, "Gentoo": 9}}, {"node_id": 11, "feature": "bill_depth_mm", "threshold": 20.75, "values": [1.0, 50.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 49.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.85000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "left"}]}, "correctPredictions": 49, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.85000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.75, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 45.85000038146973, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 49, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 70, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 1, "2": 6}, "1": {"count": 2, "2": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 60, "Gentoo": 9, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "left"}]}, "correctPredictions": 201, "wrongPredictions": {"count": 10, "1": {"count": 3, "0": 2, "2": 1}, "0": {"count": 7, "1": 1, "2": 6}}, "correctPredictionsClassesCounts": {"Adelie": 131, "Gentoo": 10, "Chinstrap": 60}}, {"node_id": 14, "feature": "flipper_length_mm", "threshold": 207.0, "values": [14.0, 5.0, 114.0], "children": [{"node_id": 15, "feature": "bill_length_mm", "threshold": 46.64999961853027, "values": [14.0, 4.0, 2.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [14.0, 0.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 46.64999961853027, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 4.0, 1.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 46.64999961853027, "orientation": "right"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "left"}]}, "correctPredictions": 18, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 14, "Chinstrap": 4}}, {"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 1.0, 112.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 207.0, "orientation": "right"}]}, "correctPredictions": 112, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4362.5, "orientation": "right"}]}, "correctPredictions": 130, "wrongPredictions": {"count": 3, "2": {"count": 2, "0": 1, "1": 1}, "1": {"count": 1, "2": 1}}, "correctPredictionsClassesCounts": {"Adelie": 14, "Chinstrap": 4, "Gentoo": 112}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9622093023255814, "correctPredictions": 331, "wrongPredictions": {"count": 13, "1": {"count": 4, "0": 2, "2": 2}, "0": {"count": 7, "1": 1, "2": 6}, "2": {"count": 2, "0": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Adelie": 145, "Gentoo": 122, "Chinstrap": 64}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "flipper_length_mm", "threshold": 196.5, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [38.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 38, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "body_mass_g", "threshold": 3900.0, "values": [6.0, 0.0, 124.0], "children": [{"node_id": 4, "feature": "Prediction", "threshold": "Adelie", "values": [2.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3900.0, "orientation": "left"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [4.0, 0.0, 124.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 3900.0, "orientation": "right"}]}, "correctPredictions": 124, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 126, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}, "correctPredictionsClassesCounts": {"Adelie": 2, "Gentoo": 124}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 164, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}, "correctPredictionsClassesCounts": {"Adelie": 40, "Gentoo": 124}}, {"node_id": 6, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 7, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [98.0, 1.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Adelie", "values": [82.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}]}, "correctPredictions": 82, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "flipper_length_mm", "threshold": 189.0, "values": [16.0, 1.0, 0.0], "children": [{"node_id": 10, "feature": "Prediction", "threshold": "Chinstrap", "values": [5.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 189.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [11.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}], "flipper_length_mm": [{"threshold": 189.0, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}]}, "correctPredictions": 12, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 11}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 94, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 93, "Chinstrap": 1}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 21.100000381469727, "values": [10.0, 67.0, 0.0], "children": [{"node_id": 13, "feature": "sex", "threshold": 0.5, "values": [9.0, 67.0, 0.0], "children": [{"node_id": 14, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 33.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 21.100000381469727, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [9.0, 34.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 21.100000381469727, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 34, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 21.100000381469727, "orientation": "left"}]}, "correctPredictions": 67, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Chinstrap": 67}}, {"node_id": 16, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 21.100000381469727, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 68, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}, "correctPredictionsClassesCounts": {"Chinstrap": 67, "Adelie": 1}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 162, "wrongPredictions": {"count": 14, "0": {"count": 14, "1": 14}}, "correctPredictionsClassesCounts": {"Adelie": 94, "Chinstrap": 68}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9476744186046512, "correctPredictions": 326, "wrongPredictions": {"count": 18, "0": {"count": 18, "2": 4, "1": 14}}, "correctPredictionsClassesCounts": {"Adelie": 134, "Gentoo": 124, "Chinstrap": 68}}, {"node_id": 0, "feature": "bill_length_mm", "threshold": 43.14999961853027, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [144.0, 4.0, 7.0], "children": [{"node_id": 2, "feature": "bill_length_mm", "threshold": 40.85000038146973, "values": [139.0, 1.0, 3.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [115.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "left"}]}, "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"node_id": 4, "feature": "bill_length_mm", "threshold": 41.0, "values": [24.0, 1.0, 3.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}, {"threshold": 41.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [21.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}, {"threshold": 41.0, "orientation": "right"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}, {"threshold": 40.85000038146973, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 1, "0": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 1, "Adelie": 21}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 137, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 1, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 136, "Chinstrap": 1}}, {"node_id": 7, "feature": "sex", "threshold": 0.5, "values": [5.0, 3.0, 4.0], "children": [{"node_id": 8, "feature": "body_mass_g", "threshold": 4025.0, "values": [0.0, 3.0, 4.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 3.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4025.0, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4025.0, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 3, "Gentoo": 3}}, {"node_id": 11, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}, {"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 11, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 3, "Gentoo": 3, "Adelie": 5}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "left"}]}, "correctPredictions": 148, "wrongPredictions": {"count": 7, "0": {"count": 3, "1": 3}, "2": {"count": 4, "1": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 141, "Chinstrap": 4, "Gentoo": 3}}, {"node_id": 12, "feature": "bill_depth_mm", "threshold": 16.34999942779541, "values": [8.0, 64.0, 117.0], "children": [{"node_id": 13, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 107.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}]}, "correctPredictions": 107, "wrongPredictions": {"count": 0}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4900.0, "values": [8.0, 64.0, 10.0], "children": [{"node_id": 15, "feature": "bill_depth_mm", "threshold": 20.75, "values": [8.0, 64.0, 1.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 63.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}, {"threshold": 20.75, "orientation": "left"}], "body_mass_g": [{"threshold": 4900.0, "orientation": "left"}]}, "correctPredictions": 63, "wrongPredictions": {"count": 8, "0": {"count": 7, "1": 7}, "2": {"count": 1, "1": 1}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}, {"threshold": 20.75, "orientation": "right"}], "body_mass_g": [{"threshold": 4900.0, "orientation": "left"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "body_mass_g": [{"threshold": 4900.0, "orientation": "left"}]}, "correctPredictions": 64, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Adelie": 1}}, {"node_id": 18, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 9.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "body_mass_g": [{"threshold": 4900.0, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}], "bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 73, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 63, "Adelie": 1, "Gentoo": 9}}], "orientation": "right", "ancestorFeatures": {"bill_length_mm": [{"threshold": 43.14999961853027, "orientation": "right"}]}, "correctPredictions": 180, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 1, "1": 1}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 116, "Chinstrap": 63, "Adelie": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9534883720930233, "correctPredictions": 328, "wrongPredictions": {"count": 16, "0": {"count": 10, "1": 10}, "2": {"count": 5, "1": 3, "0": 2}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 142, "Chinstrap": 67, "Gentoo": 119}}, {"node_id": 0, "feature": "body_mass_g", "threshold": 4562.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 42.35000038146973, "values": [145.0, 67.0, 19.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [135.0, 1.0, 1.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "left"}]}, "correctPredictions": 135, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"node_id": 3, "feature": "bill_length_mm", "threshold": 46.30000114440918, "values": [10.0, 66.0, 18.0], "children": [{"node_id": 4, "feature": "body_mass_g", "threshold": 3800.0, "values": [10.0, 16.0, 15.0], "children": [{"node_id": 5, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 14.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}, {"threshold": 3800.0, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 46.30000114440918, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"node_id": 6, "feature": "Prediction", "threshold": "Gentoo", "values": [9.0, 2.0, 15.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}, {"threshold": 3800.0, "orientation": "right"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 46.30000114440918, "orientation": "left"}]}, "correctPredictions": 15, "wrongPredictions": {"count": 11, "0": {"count": 9, "2": 9}, "1": {"count": 2, "2": 2}}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 46.30000114440918, "orientation": "left"}]}, "correctPredictions": 29, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 1, "2": 9}, "1": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 14, "Gentoo": 15}}, {"node_id": 7, "feature": "bill_depth_mm", "threshold": 15.449999809265137, "values": [0.0, 50.0, 3.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 3.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 46.30000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.449999809265137, "orientation": "left"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 50.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 46.30000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 15.449999809265137, "orientation": "right"}]}, "correctPredictions": 50, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}, {"threshold": 46.30000114440918, "orientation": "right"}]}, "correctPredictions": 53, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 3, "Chinstrap": 50}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.35000038146973, "orientation": "right"}]}, "correctPredictions": 82, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 1, "2": 9}, "1": {"count": 2, "2": 2}}, "correctPredictionsClassesCounts": {"Chinstrap": 64, "Gentoo": 18}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "left"}]}, "correctPredictions": 217, "wrongPredictions": {"count": 14, "1": {"count": 3, "0": 1, "2": 2}, "2": {"count": 1, "0": 1}, "0": {"count": 10, "1": 1, "2": 9}}, "correctPredictionsClassesCounts": {"Adelie": 135, "Chinstrap": 64, "Gentoo": 18}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 43.10000038146973, "values": [7.0, 1.0, 105.0], "children": [{"node_id": 11, "feature": "sex", "threshold": 0.5, "values": [5.0, 0.0, 5.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 5.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [5.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "left"}], "sex": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "left"}]}, "correctPredictions": 10, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Gentoo": 5, "Adelie": 5}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 19.0, "values": [2.0, 1.0, 100.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Gentoo", "values": [1.0, 0.0, 100.0], "children": [], "orientation": "left", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.0, "orientation": "left"}]}, "correctPredictions": 100, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.0, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 43.10000038146973, "orientation": "right"}]}, "correctPredictions": 101, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 100, "Chinstrap": 1}}], "orientation": "right", "ancestorFeatures": {"body_mass_g": [{"threshold": 4562.5, "orientation": "right"}]}, "correctPredictions": 111, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 1, "1": 1}}, "correctPredictionsClassesCounts": {"Gentoo": 105, "Adelie": 5, "Chinstrap": 1}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9534883720930233, "correctPredictions": 328, "wrongPredictions": {"count": 16, "1": {"count": 3, "0": 1, "2": 2}, "2": {"count": 1, "0": 1}, "0": {"count": 12, "1": 2, "2": 10}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Chinstrap": 65, "Gentoo": 123}}, {"node_id": 0, "feature": "bill_depth_mm", "threshold": 16.34999942779541, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "bill_length_mm", "threshold": 39.70000076293945, "values": [6.0, 0.0, 114.0], "children": [{"node_id": 2, "feature": "Prediction", "threshold": "Adelie", "values": [6.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.70000076293945, "orientation": "left"}]}, "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"node_id": 3, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 114.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}], "bill_length_mm": [{"threshold": 39.70000076293945, "orientation": "right"}]}, "correctPredictions": 114, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "left"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Adelie": 6, "Gentoo": 114}}, {"node_id": 4, "feature": "flipper_length_mm", "threshold": 196.5, "values": [146.0, 68.0, 10.0], "children": [{"node_id": 5, "feature": "bill_length_mm", "threshold": 42.39999961853027, "values": [123.0, 37.0, 0.0], "children": [{"node_id": 6, "feature": "Prediction", "threshold": "Adelie", "values": [116.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "left"}]}, "correctPredictions": 116, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 7, "feature": "bill_length_mm", "threshold": 46.20000076293945, "values": [7.0, 36.0, 0.0], "children": [{"node_id": 8, "feature": "Prediction", "threshold": "Chinstrap", "values": [7.0, 14.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 46.20000076293945, "orientation": "left"}]}, "correctPredictions": 14, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"node_id": 9, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 22.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}, {"threshold": 46.20000076293945, "orientation": "right"}]}, "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 42.39999961853027, "orientation": "right"}]}, "correctPredictions": 36, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Chinstrap": 36}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 152, "wrongPredictions": {"count": 8, "1": {"count": 1, "0": 1}, "0": {"count": 7, "1": 7}}, "correctPredictionsClassesCounts": {"Adelie": 116, "Chinstrap": 36}}, {"node_id": 10, "feature": "bill_length_mm", "threshold": 44.27499961853027, "values": [23.0, 31.0, 10.0], "children": [{"node_id": 11, "feature": "bill_length_mm", "threshold": 43.29999923706055, "values": [21.0, 1.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Adelie", "values": [20.0, 0.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 43.29999923706055, "orientation": "left"}]}, "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 1.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}, {"threshold": 43.29999923706055, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "left"}]}, "correctPredictions": 21, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Adelie": 21}}, {"node_id": 14, "feature": "bill_depth_mm", "threshold": 17.75, "values": [2.0, 30.0, 10.0], "children": [{"node_id": 15, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 3.0, 10.0], "children": [], "orientation": "left", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}, {"threshold": 17.75, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}]}, "correctPredictions": 3, "wrongPredictions": {"count": 11, "0": {"count": 1, "1": 1}, "2": {"count": 10, "1": 10}}}, {"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [1.0, 27.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}, {"threshold": 17.75, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}]}, "correctPredictions": 27, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.27499961853027, "orientation": "right"}]}, "correctPredictions": 30, "wrongPredictions": {"count": 12, "0": {"count": 2, "1": 2}, "2": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Chinstrap": 30}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 51, "wrongPredictions": {"count": 13, "1": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}, "2": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 21, "Chinstrap": 30}}], "orientation": "right", "ancestorFeatures": {"bill_depth_mm": [{"threshold": 16.34999942779541, "orientation": "right"}]}, "correctPredictions": 203, "wrongPredictions": {"count": 21, "1": {"count": 2, "0": 2}, "0": {"count": 9, "1": 9}, "2": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 137, "Chinstrap": 66}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.938953488372093, "correctPredictions": 323, "wrongPredictions": {"count": 21, "1": {"count": 2, "0": 2}, "0": {"count": 9, "1": 9}, "2": {"count": 10, "1": 10}}, "correctPredictionsClassesCounts": {"Adelie": 143, "Gentoo": 114, "Chinstrap": 66}}, {"node_id": 0, "feature": "island", "threshold": 0.5, "values": [152.0, 68.0, 124.0], "children": [{"node_id": 1, "feature": "body_mass_g", "threshold": 4150.0, "values": [44.0, 0.0, 124.0], "children": [{"node_id": 2, "feature": "sex", "threshold": 1.5, "values": [37.0, 0.0, 4.0], "children": [{"node_id": 3, "feature": "Prediction", "threshold": "Adelie", "values": [37.0, 0.0, 2.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "left"}]}, "correctPredictions": 37, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"node_id": 4, "feature": "Prediction", "threshold": "Gentoo", "values": [0.0, 0.0, 2.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}], "sex": [{"threshold": 1.5, "orientation": "right"}]}, "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "left"}]}, "correctPredictions": 39, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}, "correctPredictionsClassesCounts": {"Adelie": 37, "Gentoo": 2}}, {"node_id": 5, "feature": "Prediction", "threshold": "Gentoo", "values": [7.0, 0.0, 120.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}], "body_mass_g": [{"threshold": 4150.0, "orientation": "right"}]}, "correctPredictions": 120, "wrongPredictions": {"count": 7, "0": {"count": 7, "2": 7}}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "left"}]}, "correctPredictions": 159, "wrongPredictions": {"count": 9, "2": {"count": 2, "0": 2}, "0": {"count": 7, "2": 7}}, "correctPredictionsClassesCounts": {"Adelie": 37, "Gentoo": 122}}, {"node_id": 6, "feature": "flipper_length_mm", "threshold": 196.5, "values": [108.0, 68.0, 0.0], "children": [{"node_id": 7, "feature": "bill_length_mm", "threshold": 44.30000114440918, "values": [91.0, 37.0, 0.0], "children": [{"node_id": 8, "feature": "flipper_length_mm", "threshold": 187.5, "values": [90.0, 5.0, 0.0], "children": [{"node_id": 9, "feature": "Prediction", "threshold": "Adelie", "values": [35.0, 5.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.30000114440918, "orientation": "left"}]}, "correctPredictions": 35, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"node_id": 10, "feature": "Prediction", "threshold": "Adelie", "values": [55.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}, {"threshold": 187.5, "orientation": "right"}], "bill_length_mm": [{"threshold": 44.30000114440918, "orientation": "left"}]}, "correctPredictions": 55, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.30000114440918, "orientation": "left"}]}, "correctPredictions": 90, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Adelie": 90}}, {"node_id": 11, "feature": "bill_depth_mm", "threshold": 20.449999809265137, "values": [1.0, 32.0, 0.0], "children": [{"node_id": 12, "feature": "Prediction", "threshold": "Chinstrap", "values": [0.0, 32.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.30000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.449999809265137, "orientation": "left"}]}, "correctPredictions": 32, "wrongPredictions": {"count": 0}}, {"node_id": 13, "feature": "Prediction", "threshold": "Adelie", "values": [1.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.30000114440918, "orientation": "right"}], "bill_depth_mm": [{"threshold": 20.449999809265137, "orientation": "right"}]}, "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}], "bill_length_mm": [{"threshold": 44.30000114440918, "orientation": "right"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 0}, "correctPredictionsClassesCounts": {"Chinstrap": 32, "Adelie": 1}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "left"}]}, "correctPredictions": 123, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}, "correctPredictionsClassesCounts": {"Adelie": 91, "Chinstrap": 32}}, {"node_id": 14, "feature": "body_mass_g", "threshold": 4225.0, "values": [17.0, 31.0, 0.0], "children": [{"node_id": 15, "feature": "island", "threshold": 1.5, "values": [11.0, 25.0, 0.0], "children": [{"node_id": 16, "feature": "Prediction", "threshold": "Chinstrap", "values": [3.0, 25.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "left"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4225.0, "orientation": "left"}]}, "correctPredictions": 25, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"node_id": 17, "feature": "Prediction", "threshold": "Adelie", "values": [8.0, 0.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}, {"threshold": 1.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4225.0, "orientation": "left"}]}, "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4225.0, "orientation": "left"}]}, "correctPredictions": 33, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}, "correctPredictionsClassesCounts": {"Chinstrap": 25, "Adelie": 8}}, {"node_id": 18, "feature": "bill_depth_mm", "threshold": 19.399999618530273, "values": [6.0, 6.0, 0.0], "children": [{"node_id": 19, "feature": "Prediction", "threshold": "Adelie", "values": [4.0, 1.0, 0.0], "children": [], "orientation": "left", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4225.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.399999618530273, "orientation": "left"}]}, "correctPredictions": 4, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"node_id": 20, "feature": "Prediction", "threshold": "Chinstrap", "values": [2.0, 5.0, 0.0], "children": [], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4225.0, "orientation": "right"}], "bill_depth_mm": [{"threshold": 19.399999618530273, "orientation": "right"}]}, "correctPredictions": 5, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}], "body_mass_g": [{"threshold": 4225.0, "orientation": "right"}]}, "correctPredictions": 9, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "0": {"count": 2, "1": 2}}, "correctPredictionsClassesCounts": {"Adelie": 4, "Chinstrap": 5}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}], "flipper_length_mm": [{"threshold": 196.5, "orientation": "right"}]}, "correctPredictions": 42, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 5}, "1": {"count": 1, "0": 1}}, "correctPredictionsClassesCounts": {"Chinstrap": 30, "Adelie": 12}}], "orientation": "right", "ancestorFeatures": {"island": [{"threshold": 0.5, "orientation": "right"}]}, "correctPredictions": 165, "wrongPredictions": {"count": 11, "1": {"count": 6, "0": 6}, "0": {"count": 5, "1": 5}}, "correctPredictionsClassesCounts": {"Adelie": 103, "Chinstrap": 62}}], "orientation": "root", "ancestorFeatures": {}, "accuracy": 0.9418604651162791, "correctPredictions": 324, "wrongPredictions": {"count": 20, "2": {"count": 2, "0": 2}, "0": {"count": 12, "2": 7, "1": 5}, "1": {"count": 6, "0": 6}}, "correctPredictionsClassesCounts": {"Adelie": 140, "Gentoo": 122, "Chinstrap": 62}}]

==> anc/code/RandomForestVis/backend/static/rules/Rule_Data_penguins_max_depth4.json <==
[{"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [13.1, 19.34999942779541], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 48, "wrongPredictions": {"count": 49, "1": {"count": 49, "0": 49}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [19.34999942779541, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [19.34999942779541, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [19.34999942779541, 21.5], [206.5, 231.0], [2700.0, 4075.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [32.1, 51.64999961853027], [19.34999942779541, 21.5], [206.5, 231.0], [4075.0, 6300.0], [0, 2]], "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 51.64999961853027], [19.34999942779541, 21.5], [206.5, 231.0], [4075.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [51.64999961853027, 52.04999923706055], [19.34999942779541, 21.5], [206.5, 231.0], [4075.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [52.04999923706055, 59.6], [19.34999942779541, 21.5], [206.5, 231.0], [4075.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 0, "rule_interval_sim": [0.0, 0.3860311572969638, 0.39022209048673173, 0.34502036719279416, 0.35760577053287723, 0.410808630079423, 0.47944666119349905, 0.4012032652237381, 0.3883440043393922, 0.36148663412929316, 0.43920311695527825, 0.4573693987337574, 0.32588437214738725, 0.48327948133526694, 0.3419310921643407, 0.3657344077690976, 0.337393371336511, 0.29965176294498036, 0.3833949716650392, 0.36334208697762554, 0.38875107559797034, 0.40220949604255474, 0.3934249987837748, 0.37949528698590024, 0.4034818358912357, 0.3928457649474433, 0.4750660045593913, 0.295912842443589, 0.32092439790072524, 0.37761341039268675, 0.4262619268418005, 0.35236967256894713, 0.39279860608900696, 0.30495851148080316, 0.4222337854224638, 0.37022131477605036, 0.33817432941942605, 0.43113120215946626, 0.43367772734723026, 0.3757089948731507, 0.35144711256518685, 0.39857158419779715, 0.3785581918659767, 0.4664224263650575, 0.40181013433992585, 0.4513975390514278, 0.4389750215951027, 0.3679583738024925, 0.44024276677758895, 0.34172004125598987, 0.37072605751620713, 0.4502636297574159, 0.3520808806287359, 0.42074440506885075, 0.22489267944731223, 0.40342697118415644, 0.3764867272757366, 0.3569944784202451, 0.31011816843585926, 0.3552091998041518, 0.3326150421582605, 0.4115506945738955, 0.431887263623534, 0.35457046078497023, 0.32198210552588413, 0.3114292593774414, 0.3866310885636678, 0.3394847934246228, 0.3354310992239034, 0.36959908276047276, 0.3773831997360797, 0.362952188596262, 0.4319792929116516, 0.38763880879989215, 0.3486185240392572, 0.4110818453834063, 0.5018212931121968, 0.3952475148090364, 0.4295936115585577, 0.3225283624453218, 0.4152560779275056, 0.41073986064275864, 0.3119643063617986, 0.41394069853993526, 0.3806591048175931, 0.3361541598445024, 0.38630920236179644, 0.331414065131977, 0.47478141205826496, 0.3902760269674551, 0.303083580760449, 0.41471814709834326, 0.41567865484444677, 0.41547584634174595, 0.415016121860347, 0.3650929895778982, 0.45482457164786666, 0.4409582745424345, 0.4052065014042748, 0.4643825342007446]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.949999809265137], [172.0, 231.0], [2700.0, 3625.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.949999809265137], [172.0, 231.0], [3625.0, 6300.0], [0, 2]], "correctPredictions": 101, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [3625.0, 5025.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [3625.0, 5025.0], [0, 2]], "correctPredictions": 68, "wrongPredictions": {"count": 55, "0": {"count": 55, "1": 55}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [3625.0, 5025.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [5025.0, 6300.0], [0, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "id": 1, "rule_interval_sim": [0.3860311572969638, 0.0, 0.41099487587704014, 0.2253806245803519, 0.3914890269309182, 0.3067527317770401, 0.28016273107698153, 0.34999264361580124, 0.3503968514999453, 0.4756397072172908, 0.42186994947646345, 0.354075456904173, 0.3592575016879862, 0.4280784500553543, 0.3764786418403668, 0.336734476747514, 0.4325905588758449, 0.42603757739794995, 0.3836698355958476, 0.33956838835845793, 0.368080047461481, 0.41953983837627185, 0.29851106197621996, 0.4178648945979388, 0.30912037880844834, 0.4232417888356926, 0.2933292891262022, 0.3528227900398226, 0.48283393894543497, 0.3995031685647658, 0.2991461097826528, 0.39926366276116393, 0.4764576166461923, 0.4347333048546688, 0.31480855865002094, 0.42167765669752805, 0.3887043731096124, 0.3508933865659874, 0.29491811449122945, 0.3754370693022064, 0.4772707561176866, 0.15716189695978064, 0.3766659732462738, 0.18600781199539407, 0.23629528198860436, 0.46884508063830754, 0.23917116601824182, 0.33031711842634165, 0.3532029168934081, 0.3209088390389859, 0.3688593154946808, 0.349650334239614, 0.45940769980578905, 0.36455311985923444, 0.40264271556519776, 0.4562906559466661, 0.3270213386620924, 0.4097645592216718, 0.32062288198021177, 0.3831529396788372, 0.46656745627258006, 0.43992739002578346, 0.24092066576992432, 0.43279053420128316, 0.4056042817541938, 0.400727035086964, 0.37012137136191936, 0.35321004280896173, 0.39960629627765815, 0.34815848558854806, 0.34465152757658185, 0.35081873525194024, 0.4248034493947543, 0.2031040850728363, 0.42921514708528963, 0.2940562195484883, 0.3914582147452093, 0.477032306832929, 0.28852930931359816, 0.40543573731279253, 0.26423994345323937, 0.3802469934589356, 0.30312964632221406, 0.266790676720299, 0.2795652921861876, 0.38074682352771866, 0.2238505104991251, 0.37374188031411726, 0.39512172148710806, 0.4359488424610052, 0.28931911828753337, 0.3560431432449314, 0.46270401320353843, 0.3603139208755979, 0.4347955021724772, 0.34474991340200795, 0.3295677702731997, 0.31376407305150245, 0.3542472335095969, 0.3801572461155838]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 186.5], [2700.0, 3312.5], [0, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.850000381469727], [186.5, 207.0], [2700.0, 3312.5], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [16.850000381469727, 21.5], [186.5, 207.0], [2700.0, 3312.5], [0, 2]], "correctPredictions": 13, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.29999923706055], [16.850000381469727, 21.5], [186.5, 207.0], [3312.5, 6300.0], [0, 0.5]], "correctPredictions": 43, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.29999923706055], [16.850000381469727, 21.5], [186.5, 207.0], [3312.5, 6300.0], [0.5, 2]], "correctPredictions": 70, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [16.850000381469727, 21.5], [186.5, 207.0], [3312.5, 4275.0], [0.5, 2]], "correctPredictions": 48, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [16.850000381469727, 21.5], [186.5, 207.0], [4275.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 7, "1": {"count": 5, "0": 5}, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.29999923706055, 59.6], [16.850000381469727, 21.5], [207.0, 231.0], [4275.0, 6300.0], [0.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.29999923706055, 59.6], [16.850000381469727, 21.5], [207.0, 209.0], [4275.0, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.29999923706055, 59.6], [16.850000381469727, 21.5], [209.0, 231.0], [4275.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 2, "rule_interval_sim": [0.39022209048673173, 0.41099487587704014, 0.0, 0.34910386447176955, 0.3824674520297998, 0.35462354156677717, 0.353126487802796, 0.4447422204805653, 0.2661157894031912, 0.2751641037282927, 0.30745797451304957, 0.3782677896407923, 0.39919351427425903, 0.3535226171572746, 0.2761954295195, 0.3211631465312205, 0.29103307258758393, 0.32671411352358504, 0.32892519901944844, 0.3244252477001948, 0.3470013139295462, 0.3119473206529853, 0.3806954033598736, 0.3369351208684864, 0.3365669405189114, 0.3483004314392858, 0.3912960565834224, 0.2797210688139725, 0.34420934028208605, 0.40348713724148155, 0.33403768911993575, 0.2495722912956865, 0.29785332692465394, 0.34392893402932534, 0.3886326542080591, 0.2852803012820053, 0.24941627307858266, 0.3313639434483985, 0.324158251435927, 0.29208021518268185, 0.3749793590387344, 0.4004245380967843, 0.4027134459420461, 0.3465353845485534, 0.33041179430167483, 0.335860753635164, 0.27542259523134555, 0.3437597627119936, 0.35943415153260927, 0.4117140982022229, 0.39684579333362746, 0.37659151115174627, 0.39712613732623436, 0.3637192210613676, 0.3965496221357792, 0.36423476563174084, 0.39791899728438046, 0.3629222653346129, 0.40549148218590625, 0.3701573712851215, 0.3448046924757426, 0.2858185227051441, 0.40443203790248494, 0.27664254468527616, 0.323172163687651, 0.3140680242011702, 0.34980274047441207, 0.3288511716035527, 0.3269775692072557, 0.39923575256324284, 0.33302623490602773, 0.32983233446516586, 0.4123904349235758, 0.30344493690508256, 0.3224479508618456, 0.437873835417142, 0.3672683095602999, 0.42723763840623763, 0.37970819149032364, 0.25454113918048893, 0.44425098342627567, 0.29422985364785903, 0.42363415625465334, 0.34119608078341446, 0.38159655555559036, 0.29795173998263585, 0.38823750417913644, 0.39347790923715004, 0.464183449723652, 0.32116127638276926, 0.42650226027380767, 0.3911654434050521, 0.37940740724862615, 0.35367510307899724, 0.39991942663195934, 0.3399408228862669, 0.37135702316421637, 0.35756257216524034, 0.39050363549082123, 0.41814965446193647]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.15000057220459], [172.0, 198.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.15000057220459], [198.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 108, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [16.15000057220459, 21.5], [198.0, 231.0], [2700.0, 4975.0], [0, 2]], "correctPredictions": 43, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 43.35000038146973], [16.15000057220459, 21.5], [198.0, 231.0], [2700.0, 4975.0], [0, 2]], "correctPredictions": 99, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 59.6], [16.15000057220459, 21.5], [198.0, 231.0], [2700.0, 4975.0], [0, 2]], "correctPredictions": 63, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 59.6], [16.15000057220459, 21.5], [198.0, 231.0], [4975.0, 6300.0], [0, 2]], "correctPredictions": 15, "wrongPredictions": {"count": 0}}], "id": 3, "rule_interval_sim": [0.34502036719279416, 0.2253806245803519, 0.34910386447176955, 0.0, 0.28582536372986284, 0.2843978299840682, 0.23700004977286382, 0.3579624848236513, 0.15173638226163605, 0.3667991785767184, 0.30333574168999206, 0.344241755326919, 0.22705199386288547, 0.36420673142384974, 0.28524900780581613, 0.24532598390213134, 0.3625870003309153, 0.32090468989702325, 0.3274750938058402, 0.1632353418490615, 0.3224291749054365, 0.36229740732608223, 0.26237355582484295, 0.3192582599569655, 0.3066218430696053, 0.4312249748680504, 0.2999674799376676, 0.28502704005204826, 0.39786503841414306, 0.3553189788100006, 0.24436868231844944, 0.3132751721575234, 0.3716534465641393, 0.3260673271506198, 0.28273002461979535, 0.3468536263415459, 0.27819479018258947, 0.3060655980879866, 0.298522309831494, 0.2650345913980278, 0.38259300856280665, 0.1992439117587148, 0.3268784122520914, 0.24507304116102055, 0.23218031705583445, 0.38741597968581093, 0.2923213874860678, 0.27461005911253694, 0.27166904956937354, 0.2830775117989916, 0.2992838846013139, 0.37238706303636815, 0.39477316150628944, 0.1726045153865452, 0.3243375747609993, 0.35257207764335424, 0.24908783692609204, 0.3184148015684231, 0.3489414213379663, 0.2873519568388097, 0.31310128480706806, 0.3657847285739592, 0.2691356851321722, 0.3769522081988119, 0.35235497715555875, 0.2927426503716776, 0.3420091328076496, 0.3630692907882378, 0.32521371027063806, 0.31207713529751413, 0.2658917781301174, 0.22054351981048773, 0.36007943718555957, 0.24252846113945178, 0.33643347078020064, 0.31070233502093364, 0.43492490382496324, 0.4264215005794502, 0.2459950035567204, 0.2971621440913301, 0.35234731776731704, 0.32939113947092785, 0.3224018160577971, 0.1929691579825775, 0.25605231972919057, 0.28393371090219266, 0.2647765910829111, 0.2600146003581339, 0.42367466978852614, 0.31219289955601115, 0.19516660958554774, 0.3159047711355512, 0.4163402027442223, 0.2631791702307094, 0.3553691989079588, 0.24957573064256855, 0.3127734413693182, 0.31334755270796705, 0.26297748368951684, 0.4489317973939762]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 196.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 41.52499961853027], [13.1, 21.5], [196.0, 203.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [41.52499961853027, 59.6], [13.1, 21.5], [196.0, 203.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [41.52499961853027, 59.6], [13.1, 21.5], [203.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [41.52499961853027, 42.35000038146973], [13.1, 21.5], [203.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.35000038146973, 42.85000038146973], [13.1, 21.5], [203.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.35000038146973, 42.85000038146973], [13.1, 21.5], [187.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 65, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.85000038146973, 59.6], [13.1, 20.75], [187.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 63, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.85000038146973, 59.6], [20.75, 21.5], [187.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "id": 4, "rule_interval_sim": [0.35760577053287723, 0.3914890269309182, 0.3824674520297998, 0.28582536372986284, 0.0, 0.30084841306414245, 0.44631752163616567, 0.3275015229632645, 0.38041353997787697, 0.3939094616004171, 0.31809159233421025, 0.4278307579070939, 0.28214296836788955, 0.3834087052803759, 0.35845913110239486, 0.3770734243225148, 0.338647489168998, 0.2794333511409177, 0.3707198832090133, 0.35627646999084234, 0.28818517337486, 0.3426416134652411, 0.425753051750773, 0.31919138232632144, 0.34191424484112637, 0.36819061715280654, 0.36814728019990284, 0.361318616140997, 0.3005628753301102, 0.2607706747321312, 0.40527417831866275, 0.4000684449350305, 0.4214168405883542, 0.29718930767570745, 0.3252947422816396, 0.3095668492981584, 0.3402064398481264, 0.3648018104567958, 0.3830235628908586, 0.3694659560303728, 0.34470801563622255, 0.34859977100450235, 0.3785069144219414, 0.4539727627584916, 0.3990796467453141, 0.3670482820754604, 0.37428479662103836, 0.3247593258791268, 0.38451546090356453, 0.32150045197530097, 0.41491612547297996, 0.3326725707792828, 0.48333199662381293, 0.4046845118332704, 0.3650291952552245, 0.39250446274473627, 0.36762224204676386, 0.2612100784937961, 0.3534861048809824, 0.21241135268026645, 0.2928410890343333, 0.38577153815301735, 0.4114271220468366, 0.41295069322583344, 0.31266577412999585, 0.3549328358243363, 0.36392948507205125, 0.3843269514554879, 0.2976993752087716, 0.321937775941684, 0.33959395241856527, 0.3443627367770514, 0.35733848517794414, 0.41784065301688833, 0.288000895837624, 0.46160833925000255, 0.5334547112278324, 0.40378326834460393, 0.35218207884144664, 0.3208607815327501, 0.3089609381797994, 0.4200707554045135, 0.35042875009693036, 0.3680088875706353, 0.29249024246786637, 0.35982874701392614, 0.3744121942917196, 0.20137262338624692, 0.4356520193893411, 0.33470907157788077, 0.4356643391422243, 0.37310344802490364, 0.4020908863937354, 0.39286220739822364, 0.39011587694352623, 0.20824958820032255, 0.3297069652894875, 0.41858606189108133, 0.35018717868546445, 0.40521741458941163]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.35000038146973], [13.1, 15.25], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [15.25, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.35000038146973], [15.25, 21.5], [172.0, 231.0], [2700.0, 3425.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.35000038146973], [15.25, 21.5], [172.0, 231.0], [3425.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.35000038146973, 59.6], [15.25, 21.5], [172.0, 231.0], [3425.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 43.79999923706055], [15.25, 21.5], [172.0, 231.0], [3425.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.79999923706055, 44.75], [15.25, 21.5], [172.0, 231.0], [3425.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.75, 59.6], [15.25, 21.5], [172.0, 231.0], [3425.0, 6300.0], [0, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "id": 5, "rule_interval_sim": [0.410808630079423, 0.3067527317770401, 0.35462354156677717, 0.2843978299840682, 0.30084841306414245, 0.0, 0.27154305163563225, 0.3594135835728439, 0.3258244378972177, 0.4051627353089623, 0.3556540308063697, 0.3218466334882528, 0.32246008183194746, 0.389030977718533, 0.2886876676046677, 0.29446448348138227, 0.37382319945678844, 0.38201889940048134, 0.35273117147596245, 0.23605803857405305, 0.26852392336191816, 0.3653837302928074, 0.3682023377252906, 0.2895177060786364, 0.15748865777439727, 0.3482290992528707, 0.26806993786475203, 0.34605541364527503, 0.3189814464924474, 0.35888041844369845, 0.30220440509088764, 0.379078246718682, 0.40968453188562914, 0.27539969589198887, 0.2249630616854067, 0.3330339681076482, 0.2719376196451684, 0.23849034097536914, 0.4012117471694286, 0.31843002292674477, 0.3892893266318999, 0.27427727866708695, 0.3714846261861994, 0.2875119388298928, 0.28182034340483064, 0.36395396028342253, 0.17639805198691882, 0.2147045296085993, 0.3455954067827959, 0.40011070256351067, 0.3927155163407988, 0.3290649689158425, 0.5273760513898127, 0.36809129270472585, 0.41261676499917566, 0.3664667664525695, 0.3226432896187813, 0.27111729034062404, 0.41371391242295874, 0.2729796389949779, 0.339763207066001, 0.36080212982948545, 0.3269605385917759, 0.38110081158998166, 0.33947988311206834, 0.3001791255595885, 0.3789701227849631, 0.3263770153031472, 0.30570963448081745, 0.1909878451883139, 0.18143750876623352, 0.31053509863110684, 0.41561484084113914, 0.30769632505784283, 0.33988646922305665, 0.30116455938641395, 0.3553335750446849, 0.4173264449200544, 0.29117997751461877, 0.31801420442934497, 0.3176036109056328, 0.39256473766890637, 0.43093339793820845, 0.29416476124206004, 0.23193874418776295, 0.379540583117373, 0.27076116491777524, 0.27374818626619335, 0.5112129046571909, 0.36980112294419015, 0.3903162121208131, 0.24047484210994013, 0.4844351837707877, 0.3231908636100623, 0.38706808164844897, 0.31685457031735276, 0.2498694594513471, 0.26164899161638033, 0.2749482968485843, 0.47418599900437364]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.300000190734863], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 6, "0": {"count": 6, "2": 6}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [16.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4975.0], [0, 0.5]], "correctPredictions": 67, "wrongPredictions": {"count": 6, "1": {"count": 6, "0": 6}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [16.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4975.0], [0.5, 2]], "correctPredictions": 76, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.75, 45.79999923706055], [16.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4975.0], [0.5, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.79999923706055, 59.6], [16.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4975.0], [0.5, 2]], "correctPredictions": 55, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.79999923706055, 59.6], [16.300000190734863, 21.5], [172.0, 231.0], [4975.0, 6300.0], [0.5, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "id": 6, "rule_interval_sim": [0.47944666119349905, 0.28016273107698153, 0.353126487802796, 0.23700004977286382, 0.44631752163616567, 0.27154305163563225, 0.0, 0.3949420933565248, 0.1648558579793458, 0.34089778596187, 0.3218597105488062, 0.26478041869644153, 0.37084486992503174, 0.38017109529311705, 0.35610238897608326, 0.2817820920929369, 0.404577976545241, 0.4179649106675693, 0.3498228298262644, 0.25253660182631243, 0.33785390691559597, 0.40114773534858994, 0.3292731341712239, 0.3174611618756253, 0.2456082720352434, 0.42077202793864443, 0.2668733860174204, 0.4087334306743217, 0.41260302563429224, 0.3762536404591905, 0.26783344394934055, 0.3635038826899026, 0.34670158318823024, 0.3760736342032473, 0.23421390710221915, 0.41346247933518393, 0.33714638067306346, 0.3160536113986924, 0.3863131789176859, 0.30526240787896186, 0.3559089033917009, 0.21363619384888186, 0.34785478373514117, 0.17508395279263397, 0.21744573023970837, 0.34017875493002464, 0.21883761448187658, 0.25910103796841394, 0.26310284752796553, 0.44335103312405416, 0.37003064978480354, 0.3424596336446868, 0.41929316777718784, 0.25323235703038127, 0.44996370072301106, 0.3871360846198004, 0.3245877097795027, 0.3449510731388649, 0.4527937296554932, 0.34526711736028176, 0.36885630931585034, 0.35795805084852356, 0.24441982828548467, 0.4129329362734127, 0.38732655690538964, 0.3328212474698217, 0.4040081936492343, 0.3685466600160767, 0.39040471402633153, 0.2738807318714161, 0.23691366080064333, 0.24922296467772495, 0.35952877152664203, 0.2688680418855444, 0.41798021626849824, 0.28861741461890184, 0.28893468450955007, 0.4172127281996567, 0.21123193968190337, 0.37807653661054075, 0.34407383254651114, 0.3232649180872633, 0.4583065052940574, 0.25870355235394477, 0.26543996412029763, 0.3704607290708315, 0.27053174798542695, 0.3943374620125491, 0.48418475412155787, 0.32344689111149355, 0.3100283929413641, 0.2524237073268526, 0.48653761147981517, 0.2568829651576852, 0.35694177861469933, 0.3830607425707533, 0.21822320340162502, 0.22025455793022444, 0.2799948022234554, 0.4714350173869006]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 39.64999961853027], [13.1, 17.15000057220459], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [39.64999961853027, 59.6], [13.1, 17.15000057220459], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [39.64999961853027, 43.57500076293945], [17.15000057220459, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.57500076293945, 59.6], [17.15000057220459, 18.799999237060547], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [43.57500076293945, 59.6], [18.799999237060547, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [43.57500076293945, 42.75], [18.799999237060547, 21.5], [172.0, 193.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 42, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.75, 59.6], [18.799999237060547, 21.5], [172.0, 193.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.75, 59.6], [18.799999237060547, 21.5], [193.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 39, "wrongPredictions": {"count": 12, "0": {"count": 12, "1": 12}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [42.75, 59.6], [18.799999237060547, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.75, 59.6], [18.799999237060547, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 0}}], "id": 7, "rule_interval_sim": [0.4012032652237381, 0.34999264361580124, 0.4447422204805653, 0.3579624848236513, 0.3275015229632645, 0.3594135835728439, 0.3949420933565248, 0.0, 0.409837996882946, 0.4319634041218383, 0.4302754935782794, 0.42095468485597254, 0.30256077423494, 0.4717121091737816, 0.33970748835695924, 0.4101334344715518, 0.286451370955997, 0.3402314093226404, 0.45027437632591366, 0.38182489016136056, 0.3382118642790465, 0.3735972837613298, 0.40727272791500263, 0.34657761728269604, 0.3337567419365325, 0.4383928606479577, 0.2896898839827266, 0.3322411517306669, 0.332266326470393, 0.3007517938984309, 0.4708526355307866, 0.3507507147594903, 0.39856130846047316, 0.2955209396964485, 0.29003186203175796, 0.38104696435746416, 0.3461675191947102, 0.3890589328700902, 0.39997601105449754, 0.40379305430736834, 0.42159064834749127, 0.2973997553954283, 0.3647242651196381, 0.4420262154449669, 0.3960382350281785, 0.4422997282280033, 0.31926709430196853, 0.2683233508782496, 0.47976928402551666, 0.26021956686487635, 0.41107476192809694, 0.40429805743380653, 0.44611726440715216, 0.41885303337836144, 0.3581589664678738, 0.3805490074247967, 0.380922391003672, 0.29400938322380865, 0.3685233721391193, 0.32428218850034163, 0.3332285688551672, 0.48669426612176886, 0.34128015680426743, 0.3521328530184162, 0.38622891993431485, 0.3199316416217486, 0.4084493687524871, 0.32745964191639654, 0.3865201169135109, 0.31497302091607254, 0.3715689860616021, 0.38175319704935634, 0.38361895397411494, 0.35764636166837194, 0.3400150885865382, 0.38300466409013606, 0.43979220780686823, 0.45030025508499183, 0.31058715158251593, 0.273475106803359, 0.3247875611268707, 0.45190840398873044, 0.3507188510140874, 0.2947885056450244, 0.2197447419447831, 0.31414225877330604, 0.31042842805584653, 0.33008311830791986, 0.4456100727321843, 0.332112229170799, 0.3708770564056828, 0.3765513951772202, 0.5037838642334684, 0.3871119554978095, 0.469667344956435, 0.3565804396656943, 0.40069913678169167, 0.4320620288213061, 0.2987422646991019, 0.43240680136354115]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.449999809265137], [172.0, 197.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.449999809265137], [197.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.449999809265137, 16.699999809265137], [197.5, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 1, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.699999809265137, 21.5], [197.5, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 63, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.699999809265137, 21.5], [197.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 66, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 44.75], [16.699999809265137, 21.5], [197.5, 231.0], [2700.0, 4575.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 9, "0": {"count": 8, "1": 8}, "2": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.75, 59.6], [16.699999809265137, 21.5], [197.5, 231.0], [2700.0, 4575.0], [0.5, 2]], "correctPredictions": 60, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [44.75, 48.849998474121094], [16.699999809265137, 21.5], [197.5, 231.0], [4575.0, 6300.0], [0.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [48.849998474121094, 59.6], [16.699999809265137, 21.5], [197.5, 231.0], [4575.0, 6300.0], [0.5, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 8, "rule_interval_sim": [0.3883440043393922, 0.3503968514999453, 0.2661157894031912, 0.15173638226163605, 0.38041353997787697, 0.3258244378972177, 0.1648558579793458, 0.409837996882946, 0.0, 0.33528040178413065, 0.3377389938982998, 0.38349203507687063, 0.3217028215782405, 0.4238206060803625, 0.3506875116661537, 0.3352544734422457, 0.40507911094273485, 0.3873132527696284, 0.39467626258666433, 0.2010112959517255, 0.3436597425606727, 0.4278517390956724, 0.3646778188725217, 0.28798634019378017, 0.347206901927627, 0.4498116320466123, 0.3546905630707874, 0.37665907072524196, 0.423507034572632, 0.4080539053432604, 0.2980859723845431, 0.34224926306751696, 0.3369935801402801, 0.3481739418729879, 0.31727350524095377, 0.3927272665152809, 0.3240340252479389, 0.3945999108871044, 0.36906306389400584, 0.3006773614328346, 0.4114332988589332, 0.36293696795141334, 0.39637144447514483, 0.31492067487012837, 0.2814661311001465, 0.3324938413845049, 0.288643929626693, 0.316926073108742, 0.31873392315981597, 0.3861890517622626, 0.4087065101869787, 0.4396051114759787, 0.4011306331002436, 0.219502319133658, 0.39015600072601814, 0.3620996331136628, 0.3424608007512294, 0.35153862709777817, 0.4898339478484921, 0.34517676591417273, 0.34830312080337367, 0.3616717049685867, 0.3405949962143706, 0.4212932193378662, 0.376871195675697, 0.3306402823351135, 0.41155480349089246, 0.38930203887869536, 0.3958629260980379, 0.340654561318, 0.2837099140628563, 0.27550758692454685, 0.36331775783337655, 0.33308744871782087, 0.41360535790611297, 0.3684190165924136, 0.39188754568487716, 0.4547858331978492, 0.31989238887004284, 0.3416184169673595, 0.4504387725033031, 0.3472807518635846, 0.4162977206558695, 0.2830658703829909, 0.33828591525650503, 0.33192523413994884, 0.3987074159480712, 0.3399168590112931, 0.5057150786555059, 0.3190808380413241, 0.32738051075491464, 0.33712746066408994, 0.45465662428415743, 0.32431747752746376, 0.3894897291299068, 0.3346314358429851, 0.3128384504206716, 0.3393177238897125, 0.28404498992194943, 0.5399135729200433]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 192.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 59, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 192.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 192.5], [2700.0, 6300.0], [0.5, 0.5]], "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 192.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 20.5], [192.5, 206.5], [2700.0, 3975.0], [0.5, 2]], "correctPredictions": 31, "wrongPredictions": {"count": 25, "0": {"count": 25, "1": 25}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 20.5], [192.5, 206.5], [3975.0, 6300.0], [0.5, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 13, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.5, 21.5], [192.5, 206.5], [3975.0, 6300.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.5, 21.5], [206.5, 231.0], [3975.0, 4050.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.5, 18.449999809265137], [206.5, 231.0], [4050.0, 6300.0], [0.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [18.449999809265137, 21.5], [206.5, 231.0], [4050.0, 6300.0], [0.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 9, "rule_interval_sim": [0.36148663412929316, 0.4756397072172908, 0.2751641037282927, 0.3667991785767184, 0.3939094616004171, 0.4051627353089623, 0.34089778596187, 0.4319634041218383, 0.33528040178413065, 0.0, 0.2922034928774037, 0.3896755210175519, 0.392626374965154, 0.33802003932766905, 0.377788505167787, 0.3439577311814969, 0.3162210831863905, 0.30841246357004903, 0.34958699359979095, 0.35968963598563825, 0.3338333360186569, 0.2599791938538325, 0.42546349736288114, 0.3574834412019781, 0.4026152169535953, 0.3553315846949689, 0.4428006966643788, 0.3553154410828282, 0.30657137517381056, 0.34689678816815517, 0.38654809142863555, 0.32320476976442297, 0.30327208542415734, 0.34558847197235054, 0.35449337842131273, 0.3067236481513167, 0.311621238856261, 0.3780692511174718, 0.3677969054363723, 0.3802455514771685, 0.2769349806290092, 0.44012991834221965, 0.40759565312965657, 0.42027018774108543, 0.37544318655853876, 0.2377938310375479, 0.39449915336042113, 0.4061186364981815, 0.3685064256886744, 0.4341197152271807, 0.3520680756474583, 0.40657818322948, 0.38747270752132446, 0.38573183186988047, 0.34704730521731497, 0.3645739378781287, 0.36798462011582067, 0.3656867101165901, 0.4051525103657766, 0.34395372348576514, 0.19447034644384548, 0.2781458894200909, 0.41777886353781285, 0.37406147380446336, 0.3028663326432978, 0.36227588578289016, 0.4064193058881296, 0.3313001004551669, 0.26974613135331216, 0.3902728596857089, 0.3411143267816351, 0.3173052013966814, 0.3472897911915017, 0.3668500600327259, 0.29722236266191143, 0.48557331771119294, 0.3924653692409742, 0.3797762522037723, 0.36613383332792787, 0.32890966053143306, 0.4342527349361733, 0.29805987437642123, 0.4466632763586865, 0.3248114760681493, 0.3853040953478146, 0.3477901553920768, 0.42766170563681694, 0.38680222006790205, 0.4967002615048274, 0.19982963451278263, 0.4201405709341494, 0.3203049974525283, 0.3454667877361291, 0.28456533611253304, 0.37396435882294365, 0.3384058942018303, 0.31427373523002566, 0.34859661544078363, 0.35280494100786935, 0.40728761836726257]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [172.0, 187.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 53, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [187.5, 196.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 66, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [13.1, 21.5], [187.5, 196.5], [2700.0, 4562.5], [0, 0.5]], "correctPredictions": 26, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [13.1, 21.5], [187.5, 196.5], [2700.0, 4562.5], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 10, "1": {"count": 10, "0": 10}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.35000038146973, 59.6], [13.1, 21.5], [196.5, 231.0], [2700.0, 4562.5], [0.5, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.35000038146973, 43.29999923706055], [13.1, 21.5], [196.5, 231.0], [2700.0, 4562.5], [0.5, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.29999923706055, 59.6], [13.1, 21.5], [196.5, 231.0], [2700.0, 4562.5], [0.5, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.29999923706055, 59.6], [13.1, 16.40000009536743], [196.5, 231.0], [4562.5, 4712.5], [0.5, 2]], "correctPredictions": 15, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.29999923706055, 59.6], [16.40000009536743, 21.5], [196.5, 231.0], [4562.5, 4712.5], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.29999923706055, 59.6], [16.40000009536743, 21.5], [196.5, 231.0], [4712.5, 6300.0], [0.5, 2]], "correctPredictions": 90, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.29999923706055, 59.6], [16.40000009536743, 21.5], [196.5, 231.0], [4712.5, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 10, "rule_interval_sim": [0.43920311695527825, 0.42186994947646345, 0.30745797451304957, 0.30333574168999206, 0.31809159233421025, 0.3556540308063697, 0.3218597105488062, 0.4302754935782794, 0.3377389938982998, 0.2922034928774037, 0.0, 0.3481282510648743, 0.39973953803722123, 0.33844916911383316, 0.4091591399731021, 0.25049822768307894, 0.38719359943673487, 0.3592596454560633, 0.3259977206806119, 0.3703613359498462, 0.307287074708774, 0.3872326264840915, 0.34588731918412635, 0.33517235824848995, 0.40047495548531403, 0.42077511185173616, 0.40446268371258665, 0.39986662831243175, 0.3925707484138757, 0.34496823243835906, 0.35085405713397094, 0.39295263038927997, 0.3960166764632728, 0.3708236063133386, 0.398132716039817, 0.32792625595503316, 0.3627849909154188, 0.39514858586069523, 0.3351061820420901, 0.313254924732577, 0.39827710284847595, 0.376590670324761, 0.47447404135200677, 0.38394926134364077, 0.40178425969902604, 0.3259352948904275, 0.36293358685192545, 0.38783438858286395, 0.27329104651093206, 0.4293925450843622, 0.3017176337203484, 0.34736634605698613, 0.4458762179838576, 0.3917260740454905, 0.442266852450016, 0.4228789984047325, 0.258290321448806, 0.36180635401907196, 0.42468068152641936, 0.33461461051971503, 0.348084211340018, 0.3356977573800004, 0.4182355655648313, 0.43154376518276066, 0.3384625316982959, 0.3852040642718036, 0.3357665723786791, 0.3995196856448801, 0.31662452585605005, 0.41553791709789345, 0.29489241726395626, 0.3135629393992332, 0.3385954983181925, 0.3694658173780196, 0.30884792842311243, 0.47947235594969867, 0.4725694261936797, 0.4483654199935437, 0.3638308979833181, 0.3288610272331787, 0.32214169764512823, 0.28055689352887864, 0.4280569992325188, 0.3075709748554739, 0.39831635352520967, 0.36014482802760406, 0.3355740343738978, 0.3554069917841756, 0.46696952838324673, 0.279661008402017, 0.43254043252974517, 0.4167395621235918, 0.42262274824855267, 0.30988863997670674, 0.36847668552058527, 0.3266686804084565, 0.327566769338812, 0.3239031556910531, 0.3830469050219829, 0.4334368949354052]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 41.89999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 129, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [41.89999961853027, 42.14999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.14999961853027, 42.39999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.14999961853027, 42.39999961853027], [13.1, 21.5], [172.0, 231.0], [4575.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 44.92500114440918], [13.1, 18.300000190734863], [172.0, 231.0], [4575.0, 4175.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 44.92500114440918], [18.300000190734863, 21.5], [172.0, 231.0], [4575.0, 4175.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.92500114440918, 59.6], [18.300000190734863, 21.5], [172.0, 231.0], [4575.0, 4175.0], [0, 2]], "correctPredictions": 55, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [44.92500114440918, 59.6], [18.300000190734863, 21.5], [172.0, 231.0], [4175.0, 4712.5], [0, 0.5]], "correctPredictions": 27, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [44.92500114440918, 59.6], [18.300000190734863, 21.5], [172.0, 231.0], [4175.0, 4712.5], [0.5, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 7, "1": {"count": 6, "0": 6}, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [44.92500114440918, 59.6], [18.300000190734863, 21.5], [172.0, 231.0], [4712.5, 6300.0], [0.5, 2]], "correctPredictions": 90, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}}], "id": 11, "rule_interval_sim": [0.4573693987337574, 0.354075456904173, 0.3782677896407923, 0.344241755326919, 0.4278307579070939, 0.3218466334882528, 0.26478041869644153, 0.42095468485597254, 0.38349203507687063, 0.3896755210175519, 0.3481282510648743, 0.0, 0.47678541744372377, 0.36132328577012884, 0.4060300286690094, 0.36671189897143924, 0.43224201345510044, 0.48056555118403194, 0.38876963817302296, 0.3757986860078205, 0.3642384405950455, 0.46569720595006336, 0.4285751622558226, 0.3818380500118934, 0.34296470726095457, 0.4772472696620541, 0.3946219248420975, 0.44985030223280564, 0.4433658745819219, 0.4655449432794245, 0.34673541089103105, 0.4919238203927481, 0.517936523298999, 0.38331633070914944, 0.3503980185558763, 0.48069850704483547, 0.42228126715111464, 0.41382794433401404, 0.44671331631932565, 0.38797420965582646, 0.46606968713486835, 0.3922111685924451, 0.5349749506682827, 0.328082431258673, 0.3494588706882048, 0.42587935618196726, 0.3198530373066491, 0.3663814938573443, 0.29901812893395424, 0.5027600747930627, 0.439281781513339, 0.36216459439628884, 0.5492900123275435, 0.4188607461872989, 0.5205037336610973, 0.42217526330749316, 0.40341537550549467, 0.3607184791783256, 0.48520582636952947, 0.4145882483145444, 0.4278409715427717, 0.4113284150950931, 0.31441347159010635, 0.49727529466480325, 0.44384872121068025, 0.36577694257222154, 0.3697590839331477, 0.38331817237282845, 0.413579666152594, 0.3706315583110661, 0.33912547235412926, 0.361997937292991, 0.507705162242079, 0.40302845991239006, 0.4613190275021122, 0.38832831533327994, 0.3808049856508014, 0.5162156788586055, 0.38920978005181034, 0.45917481323404424, 0.3602392800248354, 0.34466844631384347, 0.48597405225906903, 0.3480749864330859, 0.3583173762039346, 0.4235316383493144, 0.3825258055997688, 0.4632030993218029, 0.5093745900693858, 0.41713963565606527, 0.4403400081321792, 0.37641852028482636, 0.5771100687879722, 0.35623339958341244, 0.349533197938922, 0.4430736253311636, 0.2962437321163182, 0.2685193344392586, 0.3666146638639743, 0.49896846680065066]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 16.050000190734863], [172.0, 195.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 16.050000190734863], [195.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 104, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 16.050000190734863], [195.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 41.60000038146973], [16.050000190734863, 17.399999618530273], [195.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [41.60000038146973, 59.6], [16.050000190734863, 17.399999618530273], [195.0, 206.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 15, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [41.60000038146973, 59.6], [16.050000190734863, 17.399999618530273], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [41.60000038146973, 44.75], [17.399999618530273, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 111, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.75, 59.6], [17.399999618530273, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}], "id": 12, "rule_interval_sim": [0.32588437214738725, 0.3592575016879862, 0.39919351427425903, 0.22705199386288547, 0.28214296836788955, 0.32246008183194746, 0.37084486992503174, 0.30256077423494, 0.3217028215782405, 0.392626374965154, 0.39973953803722123, 0.47678541744372377, 0.0, 0.4302085117225377, 0.3295024472634699, 0.3612549828758979, 0.32590598082429423, 0.2792076949458049, 0.3820262440011667, 0.2200808448296006, 0.3497088267512448, 0.35401223753758415, 0.37917004684906647, 0.31666150736093623, 0.35227936891987727, 0.4333429642412578, 0.3228233289424606, 0.27414018778638694, 0.3331742698353676, 0.3396038913830225, 0.3729501164796092, 0.3299217514060747, 0.366523184541587, 0.2930458034232265, 0.28626564527203735, 0.3170226298388713, 0.3013522873465254, 0.3655493773368719, 0.3825971793224042, 0.33008401261391124, 0.35915858431015885, 0.2797247723471382, 0.3191052458027886, 0.35658254138193235, 0.32666553242843843, 0.40528531042303617, 0.37454516708837626, 0.28532409589833707, 0.3895948680126849, 0.31358999190581294, 0.39171324737022284, 0.42217315391653376, 0.42442732932200034, 0.2688348629787213, 0.27834988702497915, 0.3423252448402292, 0.3642682273336745, 0.29173188331390865, 0.40549202246285376, 0.2488938591153364, 0.2930299938830617, 0.4187102818617947, 0.34130636326789865, 0.38916477478015604, 0.3432434294753478, 0.3079889523977236, 0.37395616894689565, 0.34865337895524673, 0.3294805589185031, 0.3379149668752675, 0.3484077791786196, 0.31967292051580515, 0.40426687774540554, 0.33036474824905826, 0.33092738705260705, 0.377684412450731, 0.492440629557143, 0.4206692587762838, 0.28871700630073593, 0.2674044204818334, 0.3885935053217461, 0.40550231589444824, 0.3529893616190911, 0.2956034568108995, 0.2725796598040829, 0.2946400815048666, 0.36981598496314344, 0.21968275153213823, 0.4658921868933343, 0.3069797548369113, 0.3220889547701009, 0.35977391444209417, 0.4242513518603209, 0.3724501946295515, 0.4375505871811799, 0.2787816324913959, 0.376367301438841, 0.4203199214906397, 0.25316765640999533, 0.4859989029126238]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.75], [13.1, 21.5], [172.0, 187.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 49, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.75, 42.39999961853027], [13.1, 21.5], [172.0, 187.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.75, 42.39999961853027], [13.1, 21.5], [187.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 82, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [40.75, 42.39999961853027], [13.1, 21.5], [187.5, 231.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [187.5, 207.5], [4562.5, 4062.5], [0, 1.5]], "correctPredictions": 55, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [187.5, 207.5], [4062.5, 6300.0], [0, 1.5]], "correctPredictions": 8, "wrongPredictions": {"count": 12, "0": {"count": 10, "1": 10}, "2": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [187.5, 207.5], [4062.5, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 16.84999990463257], [207.5, 210.5], [4062.5, 6300.0], [1.5, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.84999990463257, 21.5], [207.5, 210.5], [4062.5, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.84999990463257, 21.5], [210.5, 231.0], [4062.5, 6300.0], [1.5, 2]], "correctPredictions": 98, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 13, "rule_interval_sim": [0.48327948133526694, 0.4280784500553543, 0.3535226171572746, 0.36420673142384974, 0.3834087052803759, 0.389030977718533, 0.38017109529311705, 0.4717121091737816, 0.4238206060803625, 0.33802003932766905, 0.33844916911383316, 0.36132328577012884, 0.4302085117225377, 0.0, 0.3780125823209798, 0.3119211207004372, 0.4162169126066068, 0.4076695291800888, 0.3100409182137825, 0.37636392371132116, 0.305858340666718, 0.3976393109778994, 0.4353155680232649, 0.40634279931218664, 0.42054551033772397, 0.3686132031639873, 0.3894714066242802, 0.42972850132321233, 0.4207637371887253, 0.4097238034349081, 0.3492500268808102, 0.3947669473421654, 0.48797445648404925, 0.4326250025180466, 0.37354420266961297, 0.37714749854275154, 0.3649330690925492, 0.34423620532093224, 0.376653753465258, 0.3618371272316686, 0.3476395084916365, 0.4486176604829256, 0.4654552054607756, 0.3423538519638917, 0.38000554688034316, 0.3453903308439994, 0.42889598178997235, 0.45243853612681384, 0.29748316459067947, 0.5040428900855928, 0.3896256207868757, 0.45661401606267954, 0.5167395073490436, 0.40061054767937065, 0.49361995418687465, 0.3307439006185606, 0.37299010730311155, 0.41520585244898855, 0.4349372233995129, 0.39888017903858114, 0.356902625727584, 0.28012267099815796, 0.4145967691331359, 0.4023330297815808, 0.3428326416815097, 0.39771925768435673, 0.33996762594846575, 0.35809057440335673, 0.31012889154885176, 0.34143567588441753, 0.36972128520983283, 0.34247619697957915, 0.46851134690975726, 0.3774629834324836, 0.3624119352519473, 0.5087770277580301, 0.3830429371742996, 0.40345183379652017, 0.4318652519383425, 0.39317340137387174, 0.4134311011875577, 0.3318315928963858, 0.44109564238942867, 0.32942009848160264, 0.40135033084500565, 0.3945971627575307, 0.4229913876084538, 0.4231433743642623, 0.4327054902769456, 0.33818393444186734, 0.4645251659107787, 0.3030407790795235, 0.42816963703404454, 0.34614342666935227, 0.34073483164736545, 0.3727380694918356, 0.32711933610027133, 0.33195441633211525, 0.38641560132576325, 0.4021374282436028]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.25], [13.1, 16.800000190734863], [172.0, 207.0], [2700.0, 3125.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.25], [13.1, 16.800000190734863], [172.0, 207.0], [3125.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 6, "0": {"count": 6, "1": 6}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.25], [16.800000190734863, 21.5], [172.0, 207.0], [3125.0, 3375.0], [0, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.25], [16.800000190734863, 21.5], [172.0, 207.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 102, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.25], [16.800000190734863, 21.5], [207.0, 231.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [43.25, 59.6], [16.800000190734863, 21.5], [207.0, 194.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.25, 59.6], [16.800000190734863, 21.5], [194.0, 207.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 59.6], [16.800000190734863, 19.600000381469727], [194.0, 207.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 49, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 59.6], [19.600000381469727, 21.5], [194.0, 207.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 59.6], [19.600000381469727, 17.34999990463257], [207.5, 212.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 59.6], [17.34999990463257, 21.5], [207.5, 212.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 59.6], [17.34999990463257, 21.5], [212.5, 231.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 88, "wrongPredictions": {"count": 0}}], "id": 14, "rule_interval_sim": [0.3419310921643407, 0.3764786418403668, 0.2761954295195, 0.28524900780581613, 0.35845913110239486, 0.2886876676046677, 0.35610238897608326, 0.33970748835695924, 0.3506875116661537, 0.377788505167787, 0.4091591399731021, 0.4060300286690094, 0.3295024472634699, 0.3780125823209798, 0.0, 0.3625306027752289, 0.3295740951834644, 0.36587658306677207, 0.31847856394031354, 0.3043444695207825, 0.3479376161510299, 0.3179216829290939, 0.4526443647165162, 0.3226802223285066, 0.2999313735417711, 0.382871168253126, 0.3941595466342456, 0.26911017755315586, 0.3315581945393381, 0.329599170746848, 0.3924332325455464, 0.33227978077171355, 0.38118088639925385, 0.2728466290911908, 0.3470533545207308, 0.3096288390786339, 0.23826425636997395, 0.31173716027216997, 0.4222350786357258, 0.26064717037484303, 0.3955437931136174, 0.4026351176108957, 0.3890914683822844, 0.3936824652051492, 0.36160394765922366, 0.34555137502933536, 0.2921443217427319, 0.30091244656540816, 0.36435714775236466, 0.4536331016814512, 0.41119066475243504, 0.42194240896009605, 0.4808236532489078, 0.42589267819182747, 0.38741235518389816, 0.3196439134055786, 0.38594666195916627, 0.27552440238676407, 0.4171873042249341, 0.33005897774688214, 0.32113251546205274, 0.3869708077828021, 0.40750125407248344, 0.32158268244168553, 0.35082062953863674, 0.23432252467612946, 0.34947756998652174, 0.303821132504916, 0.28171918789250505, 0.3387571488493299, 0.35029243369181096, 0.3274562809393473, 0.475033710589206, 0.32934233497067694, 0.3511067216893046, 0.42841686181657185, 0.42333073355779116, 0.45453821793966975, 0.3957956004915351, 0.28335216019619225, 0.44123784639155184, 0.3800449252082417, 0.4340383599574375, 0.33328557204682496, 0.32053532326157386, 0.3118998123644167, 0.41194004639971604, 0.382169685312421, 0.5304478179295531, 0.34619100492930804, 0.42091443823382974, 0.36559671061776317, 0.5119596213144815, 0.3669646994232351, 0.39913944678758306, 0.3832140477816866, 0.4049979274997655, 0.395938269011945, 0.3540856239619535, 0.5100055465842467]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.95000076293945], [13.1, 14.75], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.95000076293945], [14.75, 21.5], [172.0, 187.5], [2700.0, 4575.0], [0, 2]], "correctPredictions": 53, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.95000076293945], [14.75, 21.5], [187.5, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 85, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.95000076293945, 59.6], [14.75, 21.5], [187.5, 207.5], [2700.0, 4575.0], [0, 2]], "correctPredictions": 60, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.95000076293945, 59.6], [14.75, 21.5], [187.5, 207.5], [2700.0, 4575.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [42.95000076293945, 59.6], [14.75, 21.5], [207.5, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.95000076293945, 59.6], [14.75, 21.5], [207.5, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.95000076293945, 59.6], [14.75, 21.5], [207.5, 202.5], [4575.0, 4687.5], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [42.95000076293945, 59.6], [14.75, 21.5], [202.5, 231.0], [4575.0, 4687.5], [0, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.95000076293945, 59.6], [14.75, 21.5], [202.5, 201.5], [4687.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [42.95000076293945, 51.64999961853027], [14.75, 21.5], [201.5, 231.0], [4687.5, 6300.0], [0, 2]], "correctPredictions": 87, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [51.64999961853027, 59.6], [14.75, 21.5], [201.5, 231.0], [4687.5, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 15, "rule_interval_sim": [0.3657344077690976, 0.336734476747514, 0.3211631465312205, 0.24532598390213134, 0.3770734243225148, 0.29446448348138227, 0.2817820920929369, 0.4101334344715518, 0.3352544734422457, 0.3439577311814969, 0.25049822768307894, 0.36671189897143924, 0.3612549828758979, 0.3119211207004372, 0.3625306027752289, 0.0, 0.39683180932406703, 0.334842983706845, 0.3184015068540613, 0.36523642970689757, 0.35966646421159604, 0.3671208285289249, 0.3071371052148028, 0.39563592672862646, 0.3661701270346069, 0.4729549160544178, 0.4132838106932692, 0.37294967025359466, 0.4321078386667141, 0.3681921780612815, 0.27456079097771685, 0.3664252538192975, 0.4216576116626695, 0.36462937870088474, 0.3979132687526141, 0.32848151654888536, 0.3363708600034947, 0.3304694549512622, 0.34573373054187345, 0.27196795745120617, 0.44720988573524917, 0.33583125426857735, 0.46302500759004217, 0.4015538161592525, 0.37711650155263965, 0.3910588248331515, 0.37647534004902267, 0.38768586906918184, 0.30683523685670905, 0.44123570718256033, 0.2945728362785867, 0.3939220132044547, 0.4500167941674092, 0.410370387252263, 0.41799885891291105, 0.43543151281632486, 0.24884816971999155, 0.38450362506046826, 0.3911424264703643, 0.358763031135883, 0.36304408086473594, 0.3959098938984038, 0.399393223648006, 0.4630041172411892, 0.3373049464683393, 0.3766491034333001, 0.3374409781293613, 0.4056077274926552, 0.31397589723739766, 0.36735339602159844, 0.32092962856987123, 0.29193591311054495, 0.38549493043168875, 0.32747895519678366, 0.31161778197101647, 0.40461619186368636, 0.47395111618293373, 0.4539165122907112, 0.3892739746367371, 0.3257106860827931, 0.34692877453739435, 0.35214914390847024, 0.44878368192943624, 0.3051764963487749, 0.3962941668847169, 0.32594442511493105, 0.2912019254849691, 0.38719839272401124, 0.5080366817626644, 0.35578905006561307, 0.38891533677686035, 0.38915529621406214, 0.4807695372442453, 0.2796598562085507, 0.36362477674660715, 0.40765267603094996, 0.41859024730507133, 0.3530686530066072, 0.4061451130126712, 0.5024334650164696]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 38.85000038146973], [13.1, 21.5], [172.0, 191.5], [2700.0, 2950.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [38.85000038146973, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 2950.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.85000038146973, 59.6], [13.1, 21.5], [172.0, 186.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 41, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.85000038146973, 59.6], [13.1, 21.5], [186.5, 191.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 48, "wrongPredictions": {"count": 13, "1": {"count": 13, "0": 13}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.85000038146973, 45.02499961853027], [13.1, 18.25], [191.5, 206.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.85000038146973, 45.02499961853027], [18.25, 21.5], [191.5, 206.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.02499961853027, 46.25], [18.25, 21.5], [191.5, 206.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.25, 59.6], [18.25, 21.5], [191.5, 206.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [46.25, 59.6], [18.25, 21.5], [206.0, 231.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [46.25, 59.6], [18.25, 21.5], [206.0, 209.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [46.25, 59.6], [18.25, 21.5], [209.0, 231.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [46.25, 59.6], [18.25, 21.5], [209.0, 231.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 16, "rule_interval_sim": [0.337393371336511, 0.4325905588758449, 0.29103307258758393, 0.3625870003309153, 0.338647489168998, 0.37382319945678844, 0.404577976545241, 0.286451370955997, 0.40507911094273485, 0.3162210831863905, 0.38719359943673487, 0.43224201345510044, 0.32590598082429423, 0.4162169126066068, 0.3295740951834644, 0.39683180932406703, 0.0, 0.2645086702414851, 0.3769172653918698, 0.3422659301197475, 0.35918968321577477, 0.2942724067982758, 0.4094758032417524, 0.334418574213683, 0.35670041369061706, 0.3711236104657765, 0.3871394118847668, 0.3056974243481777, 0.2395957486234869, 0.38973540111575306, 0.3977182850281531, 0.2743668692174001, 0.3248073979069755, 0.28852507267341326, 0.3492836375637918, 0.287073985984501, 0.3082341982112507, 0.4148123750367405, 0.36428827015296655, 0.36126820117133573, 0.4098620409569899, 0.38733287932150207, 0.43957528383555616, 0.449728853188633, 0.36941604217280544, 0.3244451890334001, 0.37113421005399116, 0.3305624827359404, 0.3829208810298917, 0.34736143230192496, 0.3799265200320121, 0.44208001275051756, 0.41890708432895307, 0.3990364086293529, 0.31024787564926787, 0.3699915808568807, 0.37996987920412906, 0.3052331356884393, 0.4003541114269904, 0.33976511669309756, 0.24999030522459179, 0.3844243317877229, 0.40178751419235287, 0.3799000151182749, 0.33279216054697575, 0.32462167927924396, 0.3843105246265348, 0.34471682832768863, 0.2561775503494788, 0.3855263542865573, 0.35270041699090376, 0.3460535772428898, 0.4419761024382916, 0.3605305069312899, 0.285402488908401, 0.4517680852055473, 0.4619368752116853, 0.4145783459605008, 0.41782115828695326, 0.297289411220692, 0.4131336174181402, 0.37543309212252723, 0.43207468848569813, 0.3260681224629645, 0.3366682574237418, 0.2440318699983579, 0.42664788347612975, 0.36039977111001237, 0.5000482873118264, 0.26469420448489744, 0.3912591998712236, 0.3883208724410765, 0.43368163735383686, 0.3734426882130821, 0.39190659534308286, 0.3921364411356272, 0.40334048406952866, 0.4210755321303406, 0.33525323140461594, 0.4837096911681528]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [13.1, 21.5], [172.0, 189.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 47, "wrongPredictions": {"count": 12, "1": {"count": 12, "0": 12}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [13.1, 21.5], [189.5, 191.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 6, "1": {"count": 6, "0": 6}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 44.89999961853027], [13.1, 21.5], [191.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [44.89999961853027, 59.6], [13.1, 21.5], [191.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 45, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.89999961853027, 59.6], [13.1, 21.5], [191.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [44.89999961853027, 59.6], [13.1, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [44.89999961853027, 59.6], [13.1, 18.949999809265137], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.89999961853027, 59.6], [18.949999809265137, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 17, "rule_interval_sim": [0.29965176294498036, 0.42603757739794995, 0.32671411352358504, 0.32090468989702325, 0.2794333511409177, 0.38201889940048134, 0.4179649106675693, 0.3402314093226404, 0.3873132527696284, 0.30841246357004903, 0.3592596454560633, 0.48056555118403194, 0.2792076949458049, 0.4076695291800888, 0.36587658306677207, 0.334842983706845, 0.2645086702414851, 0.0, 0.33603434992358117, 0.296959833880573, 0.293790064733114, 0.2742516096594408, 0.328047574926661, 0.30502908918102667, 0.36345634034774554, 0.3371285215149699, 0.37752787479913663, 0.3192198357918542, 0.25273177437695415, 0.27071799389352835, 0.3540532054008575, 0.26760313194351304, 0.29279293583567, 0.24428355314602046, 0.35265624360451653, 0.1781948182163715, 0.3156840153729102, 0.37216680024896376, 0.3003073144065651, 0.36749797805776185, 0.3386022370391549, 0.3217435873265841, 0.3722182223066432, 0.4273944712511223, 0.3760422676132423, 0.3058846731090299, 0.36307134396248814, 0.3161292379855114, 0.3514615991692378, 0.3344393705129386, 0.30656098622018785, 0.38938103147358977, 0.3476763284463402, 0.3466198785747606, 0.20598353153463, 0.37884528518931465, 0.3024832529978846, 0.27391133828721037, 0.2899452850393173, 0.24711547616928492, 0.2141540744678344, 0.3426799893287898, 0.40887433065666934, 0.3607517320605962, 0.235708652052861, 0.3449585840424904, 0.3378031591380849, 0.33843451041291006, 0.2542604855570578, 0.36713277041960957, 0.3377061125155293, 0.2909827435615715, 0.3357223983997212, 0.34436536108619176, 0.16893734630639903, 0.40206243935782665, 0.47296364713738154, 0.29027185946181644, 0.37752556186316855, 0.2209746559960844, 0.36331826198039674, 0.3488356960208205, 0.35749999022383583, 0.34206684317352726, 0.3436898207893536, 0.28083277878760016, 0.354781298595198, 0.23749061716531428, 0.44312168462639123, 0.23242410860739424, 0.35076322864052556, 0.36857502579088186, 0.32174963772618126, 0.37630411470600617, 0.37356127902841707, 0.2951142579507542, 0.3526790275603637, 0.38738821437898346, 0.3364401084278849, 0.43491197667695586]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 207.5], [2700.0, 3225.0], [0, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 207.5], [3225.0, 4487.5], [0, 2]], "correctPredictions": 109, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 207.5], [3225.0, 4062.5], [0, 2]], "correctPredictions": 55, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 207.5], [4062.5, 4487.5], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 6, "0": {"count": 6, "1": 6}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 207.5], [4487.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 10, "0": {"count": 8, "1": 8}, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 41.25], [13.1, 21.5], [207.5, 231.0], [4487.5, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [41.25, 59.6], [13.1, 21.5], [207.5, 231.0], [4487.5, 4325.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [41.25, 59.6], [13.1, 21.5], [207.5, 231.0], [4487.5, 4325.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [41.25, 59.6], [13.1, 21.5], [207.5, 231.0], [4325.0, 6300.0], [0, 2]], "correctPredictions": 112, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 18, "rule_interval_sim": [0.3833949716650392, 0.3836698355958476, 0.32892519901944844, 0.3274750938058402, 0.3707198832090133, 0.35273117147596245, 0.3498228298262644, 0.45027437632591366, 0.39467626258666433, 0.34958699359979095, 0.3259977206806119, 0.38876963817302296, 0.3820262440011667, 0.3100409182137825, 0.31847856394031354, 0.3184015068540613, 0.3769172653918698, 0.33603434992358117, 0.0, 0.3476395005506135, 0.27915357024472803, 0.28175783439608193, 0.40074245786508267, 0.33284479754026713, 0.3293200630637709, 0.3476494656850939, 0.4168261300612336, 0.3001155730499568, 0.2608494003244346, 0.30050508463281234, 0.2949419377883914, 0.3475016778663934, 0.4131936286594353, 0.3129159181650875, 0.3434088019371344, 0.24787448211553226, 0.2791518576152891, 0.30418049541721925, 0.30135090382657037, 0.2582104024335642, 0.3567113689838221, 0.36586149900707066, 0.43213449732781245, 0.34857822387856796, 0.3846817136429854, 0.32217230670463093, 0.3728539693833206, 0.37414073885300086, 0.2770928541725846, 0.4352778479040315, 0.32113785565950953, 0.297294678698612, 0.49784741562007145, 0.4409575421485779, 0.3931721965710255, 0.3926780231968541, 0.27313590804332927, 0.33501778279572586, 0.33898178633845455, 0.26544230741023284, 0.2815039108312203, 0.2642146177574076, 0.40485160815161986, 0.34786778893414017, 0.18704318545148613, 0.29722095229138307, 0.2829294795866716, 0.33229952018869136, 0.24692870811501624, 0.38596701084776597, 0.2866699989025791, 0.28390193763604943, 0.37101430800941904, 0.3363459298160734, 0.2660504549430422, 0.4420225076956663, 0.4305740386000814, 0.3936411004030764, 0.3965458519157349, 0.3292605197764878, 0.3119542999471399, 0.21169360706460708, 0.43197623120921425, 0.3254676090034183, 0.36101357207919194, 0.3366970650202457, 0.3309167977206603, 0.3093628885158408, 0.4713137429760935, 0.30650488385228536, 0.4464208856274484, 0.34811250832866664, 0.4061025173553292, 0.2959862740357053, 0.29765835309848576, 0.3028241842899859, 0.33904568529248313, 0.2932267163595621, 0.3421434025678513, 0.45632927169868853]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.34999942779541], [172.0, 201.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.34999942779541], [201.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.34999942779541, 21.5], [201.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 44.900001525878906], [16.34999942779541, 21.5], [201.0, 231.0], [2700.0, 3450.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 44.900001525878906], [16.34999942779541, 21.5], [201.0, 231.0], [3450.0, 6300.0], [0, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.900001525878906, 59.6], [16.34999942779541, 21.5], [201.0, 220.0], [3450.0, 6300.0], [0, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [44.900001525878906, 59.6], [16.34999942779541, 21.5], [220.0, 231.0], [3450.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 19, "rule_interval_sim": [0.36334208697762554, 0.33956838835845793, 0.3244252477001948, 0.1632353418490615, 0.35627646999084234, 0.23605803857405305, 0.25253660182631243, 0.38182489016136056, 0.2010112959517255, 0.35968963598563825, 0.3703613359498462, 0.3757986860078205, 0.2200808448296006, 0.37636392371132116, 0.3043444695207825, 0.36523642970689757, 0.3422659301197475, 0.296959833880573, 0.3476395005506135, 0.0, 0.32135496976801886, 0.33720279052319146, 0.35684688042020685, 0.2872296621963545, 0.2883762500612301, 0.409215714726125, 0.30317090598814733, 0.29708992842617205, 0.3367047802247002, 0.3738052030353369, 0.2727310659019299, 0.29012370694925876, 0.35150052585276864, 0.2873512316647987, 0.2191284101019911, 0.31502488399646206, 0.25464197899578656, 0.33971031075691427, 0.361747183009193, 0.2784993836376281, 0.39251082133759085, 0.310370691401367, 0.3874458283855403, 0.2790713216154817, 0.24571608228183087, 0.3135612512673424, 0.2940343955307964, 0.2686003732767624, 0.2942401376591541, 0.3556692691329036, 0.3704250806508945, 0.4376442753044279, 0.42481319284466507, 0.21517786241361167, 0.33203399235049014, 0.3120369696242936, 0.322242183144088, 0.3119493775522636, 0.43632579758660756, 0.29763167265837553, 0.28759926401337527, 0.35919760257413824, 0.326386175770521, 0.39996083538414445, 0.32465095488984674, 0.27335763266032254, 0.35359086940803586, 0.32969194076677255, 0.31119793022199876, 0.31483834825804385, 0.24954224421063276, 0.22509155562710495, 0.39727186925704083, 0.2605735166866531, 0.3322578670658109, 0.35674160687908474, 0.41710192324927087, 0.426326945050306, 0.32577979610435254, 0.2598913166282426, 0.40539375583843995, 0.3275594835995829, 0.40488332470083843, 0.22003140355900325, 0.28343800572285044, 0.2873480875525117, 0.3794835202356862, 0.2633192985810235, 0.5032722076039579, 0.2764108218487728, 0.2898559726631684, 0.30209489664301825, 0.4556294983744058, 0.30652406240558927, 0.3299724933127329, 0.3277777350895761, 0.3163962786223165, 0.314704921205175, 0.22539072619932307, 0.5339111089822194]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.75], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.75, 41.0], [13.1, 21.5], [172.0, 231.0], [2700.0, 4100.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4100.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [13.1, 21.5], [172.0, 207.5], [4100.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [13.1, 21.5], [207.5, 231.0], [4100.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [13.1, 21.5], [207.5, 199.5], [4100.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [13.1, 21.5], [199.5, 231.0], [4100.0, 6300.0], [0, 2]], "correctPredictions": 120, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [13.1, 21.5], [199.5, 231.0], [4100.0, 6300.0], [0, 0.5]], "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [13.1, 21.5], [199.5, 231.0], [4100.0, 6300.0], [0.5, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [13.1, 21.5], [199.5, 231.0], [4100.0, 6300.0], [0.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 20, "rule_interval_sim": [0.38875107559797034, 0.368080047461481, 0.3470013139295462, 0.3224291749054365, 0.28818517337486, 0.26852392336191816, 0.33785390691559597, 0.3382118642790465, 0.3436597425606727, 0.3338333360186569, 0.307287074708774, 0.3642384405950455, 0.3497088267512448, 0.305858340666718, 0.3479376161510299, 0.35966646421159604, 0.35918968321577477, 0.293790064733114, 0.27915357024472803, 0.32135496976801886, 0.0, 0.3593587163468581, 0.4015454861158891, 0.2951399825456006, 0.36013032834680825, 0.39828734699037893, 0.35349801922560103, 0.3738991656313546, 0.3466534519660499, 0.30298524397936455, 0.3641009827065989, 0.3874602575273953, 0.42526138482542725, 0.3297645418012591, 0.366037349798908, 0.2989039622631669, 0.30074542965649576, 0.34132011839790843, 0.33633675318694156, 0.3596496268288647, 0.40985288715719603, 0.3638720133708807, 0.46097054419680294, 0.40527713349483613, 0.4020573848329151, 0.33356470893697204, 0.30654370308973933, 0.36433194470574615, 0.35663723899171834, 0.37969316545884846, 0.3736897941271962, 0.38438348247755794, 0.4793546007992683, 0.418583039713344, 0.42806743221640253, 0.37668103468272457, 0.34495034802345576, 0.30175121047658615, 0.34732136153691423, 0.2538088872191283, 0.3649009170782766, 0.34825978489729104, 0.41752275010600215, 0.38663703443608954, 0.20786460988010638, 0.386326203466564, 0.29571968832106227, 0.32977792179047066, 0.2830033081953223, 0.3155361271728754, 0.3041888689059644, 0.32405850396909786, 0.3173755130880111, 0.35587971757794695, 0.27185022955324556, 0.4396034379621437, 0.4032129016245471, 0.4183302217910029, 0.39228694669421516, 0.3578065937127557, 0.32040520148658735, 0.3316263408713154, 0.3223777337728825, 0.3440762876386768, 0.336128559578748, 0.4008732744424903, 0.32412751166476145, 0.28256059343359824, 0.3832841236037531, 0.3112405086350739, 0.41847454140896667, 0.4016584687035019, 0.39804777522562035, 0.3729120508625416, 0.32627168075537993, 0.23490219394975975, 0.28668101439166127, 0.3455686660364504, 0.37308194114533627, 0.41282320310725396]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 3187.5], [0, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [172.0, 191.5], [3187.5, 6300.0], [0, 2]], "correctPredictions": 74, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [13.1, 21.5], [172.0, 191.5], [3187.5, 6300.0], [0, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.35000038146973, 59.6], [13.1, 20.699999809265137], [191.5, 206.5], [3187.5, 6300.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 34, "0": {"count": 32, "1": 32}, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [42.35000038146973, 59.6], [20.699999809265137, 21.5], [191.5, 206.5], [3187.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.35000038146973, 59.6], [20.699999809265137, 21.5], [191.5, 206.5], [3187.5, 6300.0], [0, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 1.0], [42.35000038146973, 44.25], [20.699999809265137, 21.5], [206.5, 231.0], [3187.5, 6300.0], [0, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.0, 2], [42.35000038146973, 44.25], [20.699999809265137, 21.5], [206.5, 231.0], [3187.5, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.0, 2], [44.25, 59.6], [20.699999809265137, 21.5], [206.5, 231.0], [3187.5, 6300.0], [0, 2]], "correctPredictions": 106, "wrongPredictions": {"count": 5, "1": {"count": 5, "2": 5}}}], "id": 21, "rule_interval_sim": [0.40220949604255474, 0.41953983837627185, 0.3119473206529853, 0.36229740732608223, 0.3426416134652411, 0.3653837302928074, 0.40114773534858994, 0.3735972837613298, 0.4278517390956724, 0.2599791938538325, 0.3872326264840915, 0.46569720595006336, 0.35401223753758415, 0.3976393109778994, 0.3179216829290939, 0.3671208285289249, 0.2942724067982758, 0.2742516096594408, 0.28175783439608193, 0.33720279052319146, 0.3593587163468581, 0.0, 0.4135586797886701, 0.3886169337783146, 0.37555212039209096, 0.3425239237034412, 0.44521840145904346, 0.32235673209953103, 0.2508851991207688, 0.3815570241345039, 0.42191852021874393, 0.3422637432434164, 0.3609525152569133, 0.328231732829162, 0.3435747210985178, 0.25407584406543876, 0.37646745562631534, 0.3859885790767375, 0.3437385705099661, 0.3968494662760597, 0.3800506448823664, 0.4099840303997501, 0.4795906501222288, 0.4517054478976882, 0.38864549515182395, 0.34674297181954084, 0.40734493238165614, 0.4160510016723693, 0.4163451303824315, 0.4240616388901777, 0.36183622900297696, 0.35131689987256626, 0.42465363056910654, 0.42744072908456965, 0.29001190520291387, 0.4208026165210227, 0.33744765922625464, 0.3281676787542974, 0.3992842737153188, 0.35520700912213976, 0.20752707883591695, 0.39285581529337343, 0.42927255307937123, 0.4175243491848965, 0.31571908350101663, 0.3755050154784064, 0.3795586937534337, 0.3666548198103259, 0.30816507193163195, 0.4204960041418533, 0.4185277147701816, 0.39217061122870017, 0.43773025633018237, 0.33077272267005653, 0.29330610047027156, 0.4658729526679668, 0.49906528579735127, 0.4162408246128921, 0.4602608100529653, 0.2954091054779571, 0.42499352405233204, 0.3906105378648538, 0.4602601682112321, 0.3808946132642448, 0.3773654453746978, 0.35061631263148774, 0.4321657203126856, 0.3757760211286618, 0.5220703535265083, 0.3173626073050666, 0.4184573741481638, 0.3505343359081102, 0.45029854397105784, 0.2880052674977741, 0.3474824934991518, 0.3659690851773613, 0.3757341578048416, 0.4640733758310909, 0.39267899513592774, 0.47795888911078965]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.050000190734863], [172.0, 231.0], [2700.0, 4537.5], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [15.050000190734863, 21.5], [172.0, 193.5], [2700.0, 4537.5], [0, 2]], "correctPredictions": 74, "wrongPredictions": {"count": 25, "1": {"count": 25, "0": 25}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [15.050000190734863, 21.5], [172.0, 193.5], [2700.0, 4537.5], [0, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 44.849998474121094], [15.050000190734863, 21.5], [193.5, 231.0], [2700.0, 4537.5], [0, 2]], "correctPredictions": 37, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [44.849998474121094, 59.6], [15.050000190734863, 21.5], [193.5, 231.0], [2700.0, 4537.5], [0, 2]], "correctPredictions": 40, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [44.849998474121094, 59.6], [15.050000190734863, 17.449999809265137], [193.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 1.5], [44.849998474121094, 59.6], [17.449999809265137, 21.5], [193.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.849998474121094, 59.6], [17.449999809265137, 21.5], [193.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "id": 22, "rule_interval_sim": [0.3934249987837748, 0.29851106197621996, 0.3806954033598736, 0.26237355582484295, 0.425753051750773, 0.3682023377252906, 0.3292731341712239, 0.40727272791500263, 0.3646778188725217, 0.42546349736288114, 0.34588731918412635, 0.4285751622558226, 0.37917004684906647, 0.4353155680232649, 0.4526443647165162, 0.3071371052148028, 0.4094758032417524, 0.328047574926661, 0.40074245786508267, 0.35684688042020685, 0.4015454861158891, 0.4135586797886701, 0.0, 0.43475438366525165, 0.37672740877977196, 0.40440219353375506, 0.3951063269158107, 0.37662132992804215, 0.4433631387575533, 0.41193486140172586, 0.22402642853836874, 0.32216151197198417, 0.428166747386697, 0.38376467338752207, 0.39019152063119633, 0.38682325865320516, 0.391224460332785, 0.4009687527198339, 0.25781593437264644, 0.32652655926821916, 0.45234494929149094, 0.2924434602559476, 0.43956234531169674, 0.38336173063805773, 0.3461586228834053, 0.4550045155858048, 0.3408538219522132, 0.36793146711172425, 0.33205437467581966, 0.3355435971977569, 0.15506303120723236, 0.39783082916034596, 0.349114759749695, 0.37044380577413233, 0.3857071158024121, 0.4667384318412038, 0.23574984473010063, 0.3909772790864884, 0.380020659316628, 0.3903743597038678, 0.3887084398786563, 0.41466065153342313, 0.40389176929027765, 0.4743976893237021, 0.3746403771526541, 0.40465751259277527, 0.3350803692908069, 0.34155129257812555, 0.38361635616955503, 0.41789619045756515, 0.3352861319113639, 0.3661239746227251, 0.386799313443583, 0.247055160645886, 0.377038528003055, 0.2822496744375471, 0.44256634392260563, 0.3969989686100155, 0.4205491806202837, 0.36287088115292476, 0.2679402432654029, 0.35753921770329744, 0.40633358570062605, 0.3399121689553601, 0.37874200742231845, 0.3539168408632646, 0.2310632680545271, 0.37753699859407963, 0.39558650074975354, 0.3547264663366987, 0.34702247882529963, 0.4064355123797483, 0.47577241992609204, 0.2642515530291204, 0.3928888623777378, 0.3616543189256306, 0.41027786618085016, 0.32248553296767624, 0.3449324426367407, 0.41194485704448935]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.85000038146973], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.14999961853027], [13.1, 17.399999618530273], [172.0, 205.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.14999961853027], [17.399999618530273, 21.5], [172.0, 205.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 28, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.14999961853027], [17.399999618530273, 21.5], [205.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 50.60000038146973], [17.399999618530273, 16.300000190734863], [205.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 98, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 50.60000038146973], [16.300000190734863, 21.5], [205.5, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 28, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 50.60000038146973], [16.300000190734863, 21.5], [205.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 17, "1": {"count": 13, "0": 13}, "2": {"count": 4, "0": 4}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [50.60000038146973, 59.6], [16.300000190734863, 21.5], [205.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 15, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [50.60000038146973, 59.6], [16.300000190734863, 21.5], [205.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 23, "wrongPredictions": {"count": 0}}], "id": 23, "rule_interval_sim": [0.37949528698590024, 0.4178648945979388, 0.3369351208684864, 0.3192582599569655, 0.31919138232632144, 0.2895177060786364, 0.3174611618756253, 0.34657761728269604, 0.28798634019378017, 0.3574834412019781, 0.33517235824848995, 0.3818380500118934, 0.31666150736093623, 0.40634279931218664, 0.3226802223285066, 0.39563592672862646, 0.334418574213683, 0.30502908918102667, 0.33284479754026713, 0.2872296621963545, 0.2951399825456006, 0.3886169337783146, 0.43475438366525165, 0.0, 0.29700743476322633, 0.4206106362116539, 0.33634085728058305, 0.3158752552876512, 0.3090261117368851, 0.3416854392985804, 0.3939025493146749, 0.3729835639971427, 0.3165025324872435, 0.20954803487116322, 0.31633848240413565, 0.34920826780185943, 0.28259031079661345, 0.38278534844276835, 0.46316914189024744, 0.3416351022329208, 0.4032652801530344, 0.42204925731873955, 0.3988963591101198, 0.4087595358636796, 0.38254937565919533, 0.3363364808284641, 0.32119380793211993, 0.27574211058922793, 0.36573447147946647, 0.4480734374258539, 0.43266478849467227, 0.47281322405359855, 0.4258253325024401, 0.373982999920656, 0.36231906106774653, 0.26651436145309454, 0.36576325526068365, 0.1773445125313484, 0.4721270319389792, 0.29489250008671575, 0.2858151901244252, 0.38204246264063196, 0.40924686912345315, 0.41817430810451245, 0.3193455411579761, 0.32695696740199354, 0.34375429763021725, 0.3273997240273717, 0.3334236883628194, 0.3218363035725915, 0.299097541849261, 0.2966961015095663, 0.4131083828719361, 0.3827261585005851, 0.30397473216925586, 0.4334695336489807, 0.4541613747745855, 0.4285078630993263, 0.38432594782129176, 0.31591572399872064, 0.44988528021456226, 0.36965019634829005, 0.46192543128768704, 0.31639999888165793, 0.32120902347862373, 0.3180651123467689, 0.4623749213255862, 0.3021076970200077, 0.5197321515748873, 0.2908597740741127, 0.40317638827324326, 0.33709563414143884, 0.4824599563939911, 0.37457740597113826, 0.3588164177433642, 0.35519134044351414, 0.349725367933983, 0.3907193188831473, 0.29594448245199484, 0.5513865961279711]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 15.099999904632568], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [15.099999904632568, 21.5], [172.0, 231.0], [2700.0, 3225.0], [0, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [15.099999904632568, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 42.54999923706055], [15.099999904632568, 19.0], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 42.54999923706055], [19.0, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.54999923706055, 59.6], [19.0, 16.34999942779541], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 111, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.54999923706055, 52.04999923706055], [16.34999942779541, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.54999923706055, 52.04999923706055], [16.34999942779541, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 57, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [52.04999923706055, 59.6], [16.34999942779541, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [52.04999923706055, 59.6], [16.34999942779541, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "id": 24, "rule_interval_sim": [0.4034818358912357, 0.30912037880844834, 0.3365669405189114, 0.3066218430696053, 0.34191424484112637, 0.15748865777439727, 0.2456082720352434, 0.3337567419365325, 0.347206901927627, 0.4026152169535953, 0.40047495548531403, 0.34296470726095457, 0.35227936891987727, 0.42054551033772397, 0.2999313735417711, 0.3661701270346069, 0.35670041369061706, 0.36345634034774554, 0.3293200630637709, 0.2883762500612301, 0.36013032834680825, 0.37555212039209096, 0.37672740877977196, 0.29700743476322633, 0.0, 0.37921860714846256, 0.26741330977554756, 0.35832208935665527, 0.35703631754963516, 0.38243664696324603, 0.33485706543308325, 0.39828953084298824, 0.4113693314008756, 0.3092401149579485, 0.257062394362478, 0.35912397333204, 0.2960939008592597, 0.274334436952132, 0.42433313498878966, 0.3339280955229139, 0.4225191237381113, 0.29890232213856743, 0.39551620558954775, 0.29726230682395943, 0.2893530546778313, 0.4058496257748777, 0.2100575347354429, 0.22632044415416944, 0.3521089390706203, 0.4293301658667965, 0.42853064620495934, 0.35144054364009425, 0.5157021923343388, 0.39134555874800947, 0.42138563033752313, 0.3707170394313244, 0.34272420870018117, 0.2847607395821978, 0.450783397774118, 0.3085953094305892, 0.3669388677024569, 0.4068268865070889, 0.3165868158619841, 0.38339217165714945, 0.38263176060794485, 0.30977747095058406, 0.39406943688965707, 0.3496337761725251, 0.3520388484598228, 0.2500112625176258, 0.2508568554901348, 0.3230157995961166, 0.448634203267522, 0.30745824761585766, 0.3837422829504915, 0.3152053569371691, 0.3744087187351865, 0.455311845390142, 0.3266930536020906, 0.34071996761983575, 0.34966278920018873, 0.4117170326299271, 0.44268243010175085, 0.3062981803980707, 0.24975420782896735, 0.3852506232463385, 0.3140942575727613, 0.35825085073615803, 0.5146734437907892, 0.37973143965746214, 0.39140556079887906, 0.27399827665833987, 0.5455011808786676, 0.3405291488410729, 0.41819901893574346, 0.3618201554628718, 0.30317914067666984, 0.3041410626652734, 0.30116445113175433, 0.4892411188124807]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [172.0, 206.5], [2700.0, 3250.0], [0, 2]], "correctPredictions": 27, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [172.0, 206.5], [3250.0, 6300.0], [0, 2]], "correctPredictions": 111, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.35000038146973, 43.14999961853027], [13.1, 21.5], [172.0, 206.5], [3250.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.35000038146973, 43.14999961853027], [13.1, 21.5], [172.0, 206.5], [3250.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [13.1, 20.149999618530273], [172.0, 206.5], [3250.0, 6300.0], [0, 1.5]], "correctPredictions": 57, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [13.1, 20.149999618530273], [172.0, 206.5], [3250.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [20.149999618530273, 21.5], [172.0, 206.5], [3250.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [20.149999618530273, 18.09999942779541], [206.5, 231.0], [3250.0, 6300.0], [1.5, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [18.09999942779541, 21.5], [206.5, 231.0], [3250.0, 4125.0], [1.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [18.09999942779541, 21.5], [206.5, 231.0], [4125.0, 4550.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [18.09999942779541, 21.5], [206.5, 231.0], [4550.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 25, "rule_interval_sim": [0.3928457649474433, 0.4232417888356926, 0.3483004314392858, 0.4312249748680504, 0.36819061715280654, 0.3482290992528707, 0.42077202793864443, 0.4383928606479577, 0.4498116320466123, 0.3553315846949689, 0.42077511185173616, 0.4772472696620541, 0.4333429642412578, 0.3686132031639873, 0.382871168253126, 0.4729549160544178, 0.3711236104657765, 0.3371285215149699, 0.3476494656850939, 0.409215714726125, 0.39828734699037893, 0.3425239237034412, 0.40440219353375506, 0.4206106362116539, 0.37921860714846256, 0.0, 0.3905983486310683, 0.3811730607315555, 0.3610212563734519, 0.3740625090433485, 0.4970114374065192, 0.35506851121577276, 0.445263157045328, 0.34205811246606305, 0.4327293539436166, 0.36303097865353573, 0.4289483258675231, 0.356956414578951, 0.4052913259734625, 0.46575108115230085, 0.24597617534369123, 0.42628691139374075, 0.387713580523339, 0.4806292060790706, 0.4849150426061183, 0.44780217154570834, 0.40125083357259045, 0.4407072055074035, 0.4753564115282897, 0.4899944841910063, 0.346425502598874, 0.4299014676585006, 0.4209739278609436, 0.44575311908505316, 0.45091617926961375, 0.32687231676130407, 0.40040548592327296, 0.42282255154308257, 0.46635578364030733, 0.42211545334015205, 0.3644339128449626, 0.2425266319146807, 0.5055052739896445, 0.3188473740942564, 0.3468603304168426, 0.4037162486195337, 0.3814149515655209, 0.2805648736441308, 0.38810576535383506, 0.35241469070190445, 0.4476192831615601, 0.41548892337296855, 0.4440475220338937, 0.35057339252729813, 0.3675924528670342, 0.41844623459117325, 0.3877641059464276, 0.24616188500121935, 0.4852757647322898, 0.37941224117224265, 0.37295645153760276, 0.38790586101623536, 0.47675333926050373, 0.44604545355103853, 0.4405573518637849, 0.4517496452629787, 0.43280919941517415, 0.45213370992978025, 0.39897630637898923, 0.35617419350773266, 0.496396064969617, 0.326459894652987, 0.43971444338930665, 0.4487567518885378, 0.4665529510235685, 0.4464100792634762, 0.4090135042465413, 0.45504178337651174, 0.44097140332796236, 0.39344605660244747]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 38.55000114440918], [13.1, 16.399999618530273], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [13.1, 16.399999618530273], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 42.39999961853027], [16.399999618530273, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 8, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 66, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 26, "rule_interval_sim": [0.4750660045593913, 0.2933292891262022, 0.3912960565834224, 0.2999674799376676, 0.36814728019990284, 0.26806993786475203, 0.2668733860174204, 0.2896898839827266, 0.3546905630707874, 0.4428006966643788, 0.40446268371258665, 0.3946219248420975, 0.3228233289424606, 0.3894714066242802, 0.3941595466342456, 0.4132838106932692, 0.3871394118847668, 0.37752787479913663, 0.4168261300612336, 0.30317090598814733, 0.35349801922560103, 0.44521840145904346, 0.3951063269158107, 0.33634085728058305, 0.26741330977554756, 0.3905983486310683, 0.0, 0.39077243047450966, 0.37698540688561044, 0.28962881510781013, 0.4058786302228196, 0.4016781581327285, 0.3904190161627051, 0.3131253117481667, 0.21983785081791415, 0.39450662356298005, 0.29321880805493683, 0.25129080510995333, 0.41589919757427085, 0.34879516828999096, 0.3474504720104376, 0.23860448690667865, 0.2849001840848882, 0.2936287701199745, 0.3619205949080643, 0.42024753460641634, 0.1963437882029078, 0.2240774549197584, 0.4041720490026241, 0.36842170609923464, 0.4249278515295199, 0.40184698283338216, 0.5131554336243618, 0.3110925068480229, 0.43541656462740647, 0.2873224199766691, 0.38951598875665455, 0.28640793789336666, 0.44063664252905416, 0.2788300298176483, 0.3812602981697842, 0.3626897948222929, 0.2866215017484121, 0.28237999650585527, 0.37363192641912846, 0.29576587102740204, 0.40257532551436676, 0.3223879802718322, 0.38060649249602196, 0.20467101236494534, 0.269898298524684, 0.3349360134576781, 0.3694428233586401, 0.30108085352924135, 0.35266787780356906, 0.32815191869974775, 0.29953948649408185, 0.34893800413832954, 0.24378187123824627, 0.2556725761198351, 0.2931494631264494, 0.4359012481626151, 0.39224688040304606, 0.25020584006559715, 0.1585604387202948, 0.3675514631054055, 0.30869180396794016, 0.34029236762505904, 0.3855511470133793, 0.3281052992421201, 0.37360750360750355, 0.2581037617040424, 0.4689292252991328, 0.4008195879749407, 0.47878671818996377, 0.3574502902715553, 0.31146207390183517, 0.3412288989773348, 0.2573336182135349, 0.380882615603769]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.85000038146973], [13.1, 16.699999809265137], [172.0, 206.5], [2700.0, 3287.5], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [39.85000038146973, 59.6], [13.1, 16.699999809265137], [172.0, 206.5], [2700.0, 3287.5], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.85000038146973, 59.6], [16.699999809265137, 21.5], [172.0, 206.5], [2700.0, 3287.5], [0, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [39.85000038146973, 59.6], [16.699999809265137, 16.899999618530273], [172.0, 206.5], [3287.5, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 6, "0": {"count": 5, "1": 5}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [39.85000038146973, 59.6], [16.899999618530273, 21.5], [172.0, 206.5], [3287.5, 6300.0], [0, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [39.85000038146973, 59.6], [16.899999618530273, 21.5], [172.0, 206.5], [3287.5, 6300.0], [0, 2]], "correctPredictions": 85, "wrongPredictions": {"count": 53, "1": {"count": 53, "0": 53}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [39.85000038146973, 59.6], [16.899999618530273, 17.649999618530273], [206.5, 231.0], [3287.5, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [39.85000038146973, 47.44999885559082], [17.649999618530273, 21.5], [206.5, 231.0], [3287.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [47.44999885559082, 59.6], [17.649999618530273, 21.5], [206.5, 231.0], [3287.5, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "id": 27, "rule_interval_sim": [0.295912842443589, 0.3528227900398226, 0.2797210688139725, 0.28502704005204826, 0.361318616140997, 0.34605541364527503, 0.4087334306743217, 0.3322411517306669, 0.37665907072524196, 0.3553154410828282, 0.39986662831243175, 0.44985030223280564, 0.27414018778638694, 0.42972850132321233, 0.26911017755315586, 0.37294967025359466, 0.3056974243481777, 0.3192198357918542, 0.3001155730499568, 0.29708992842617205, 0.3738991656313546, 0.32235673209953103, 0.37662132992804215, 0.3158752552876512, 0.35832208935665527, 0.3811730607315555, 0.39077243047450966, 0.0, 0.27702030292735946, 0.3471336915687311, 0.3679984963293826, 0.3167526011996436, 0.3657368141047477, 0.2767197992217454, 0.31477468339835174, 0.30851977476129416, 0.30461826205497555, 0.3296791777864138, 0.36016654930598596, 0.30914587179480296, 0.342549297813996, 0.38295885862928397, 0.3658456264929335, 0.38133536322696215, 0.35359688208359674, 0.33709213864673654, 0.3282148799583007, 0.33212343813374073, 0.398602878551309, 0.40353618805901, 0.35873866035054885, 0.3885527514847207, 0.45834689254869676, 0.39366967289433363, 0.3330945059480342, 0.2845649882152666, 0.361518415382145, 0.31175435892659986, 0.39859099929772246, 0.3242263261042653, 0.31785285162189286, 0.32117563740239435, 0.32282027546329595, 0.3091899921013392, 0.2793942031363474, 0.28589137221265654, 0.3593227808807501, 0.27180794027693417, 0.2785419544632449, 0.3487389372240205, 0.35270769619819203, 0.3468200939991565, 0.4382423423325339, 0.3191089737709475, 0.3405909487140745, 0.4286452300669407, 0.4224233254865565, 0.3961915818943569, 0.38206521470388377, 0.29259190627007653, 0.391470989806453, 0.310483463884492, 0.4281116976842717, 0.32331376370793546, 0.2927756184708658, 0.3143304337452586, 0.3862966871476845, 0.34119046601682107, 0.47691133449265105, 0.31560389158551194, 0.3925261748262095, 0.36805791521863385, 0.4312111789323184, 0.36875494752381627, 0.3869283130507103, 0.3701997337667493, 0.40592261837660953, 0.4011205476559337, 0.29963753504889035, 0.5057213836737003]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.80000114440918], [13.1, 21.5], [172.0, 207.5], [2700.0, 2950.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [39.80000114440918, 45.75], [13.1, 21.5], [172.0, 207.5], [2700.0, 2950.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.80000114440918, 42.35000038146973], [13.1, 21.5], [172.0, 207.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 132, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 45.75], [13.1, 21.5], [172.0, 207.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 13, "1": {"count": 11, "0": 11}, "2": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.75, 59.6], [13.1, 20.75], [172.0, 207.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [45.75, 59.6], [20.75, 21.5], [172.0, 207.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [45.75, 59.6], [20.75, 21.5], [207.5, 231.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [45.75, 59.6], [20.75, 18.949999809265137], [207.5, 231.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [45.75, 59.6], [18.949999809265137, 21.5], [207.5, 231.0], [2950.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 28, "rule_interval_sim": [0.32092439790072524, 0.48283393894543497, 0.34420934028208605, 0.39786503841414306, 0.3005628753301102, 0.3189814464924474, 0.41260302563429224, 0.332266326470393, 0.423507034572632, 0.30657137517381056, 0.3925707484138757, 0.4433658745819219, 0.3331742698353676, 0.4207637371887253, 0.3315581945393381, 0.4321078386667141, 0.2395957486234869, 0.25273177437695415, 0.2608494003244346, 0.3367047802247002, 0.3466534519660499, 0.2508851991207688, 0.4433631387575533, 0.3090261117368851, 0.35703631754963516, 0.3610212563734519, 0.37698540688561044, 0.27702030292735946, 0.0, 0.33347649492620046, 0.3919086310398534, 0.3366100512812042, 0.3697849571946453, 0.24374078667600532, 0.27714734005137825, 0.2957353250339699, 0.3016806359026461, 0.3711520973922871, 0.3792899913804375, 0.34553061228219517, 0.3324842342427834, 0.3754924082986409, 0.3976962346459659, 0.41852456285604583, 0.37304322170774523, 0.3281330848340882, 0.36474808045216645, 0.31310087598702496, 0.3631331492974196, 0.4042549714735421, 0.36645229373260524, 0.3421975153040105, 0.49035803760218627, 0.4025944270011148, 0.3248561902138909, 0.31367039317536416, 0.35940590539404643, 0.22996410327964753, 0.41204098336083345, 0.2919799781499496, 0.22855506508489867, 0.31274370584500594, 0.39314332296594867, 0.3327334528493967, 0.2541934522585442, 0.30281680592875015, 0.34011800000061665, 0.3099292727893946, 0.28492058325667524, 0.3500331866629475, 0.3194961267762537, 0.3032973886839056, 0.4258853907617549, 0.37140184589440406, 0.2627875224103061, 0.4521548457138832, 0.4722289325229922, 0.3673248164657028, 0.3847357739125923, 0.33064234664429015, 0.39093971306100145, 0.3184074714690015, 0.4425605107405871, 0.3422403431122438, 0.29355627445101845, 0.33021875685936375, 0.41753577742644465, 0.3153444875820874, 0.5277247864003946, 0.27315241764029285, 0.3965339145767239, 0.3215195001438497, 0.43345313285063, 0.325735230497756, 0.27598126125375905, 0.3360670321080559, 0.3166395702503889, 0.3581531907285437, 0.2977923057597373, 0.47434115679159106]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 43.57500076293945], [13.1, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 43, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.57500076293945, 59.6], [13.1, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [43.57500076293945, 59.6], [13.1, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 34, "wrongPredictions": {"count": 27, "0": {"count": 27, "1": 27}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [43.57500076293945, 59.6], [13.1, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 28, "0": {"count": 28, "1": 28}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.57500076293945, 59.6], [13.1, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [43.57500076293945, 59.6], [13.1, 21.5], [207.5, 213.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 36, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.57500076293945, 46.54999923706055], [13.1, 21.5], [207.5, 213.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.54999923706055, 59.6], [13.1, 21.5], [207.5, 213.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [46.54999923706055, 59.6], [13.1, 21.5], [213.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 85, "wrongPredictions": {"count": 0}}], "id": 29, "rule_interval_sim": [0.37761341039268675, 0.3995031685647658, 0.40348713724148155, 0.3553189788100006, 0.2607706747321312, 0.35888041844369845, 0.3762536404591905, 0.3007517938984309, 0.4080539053432604, 0.34689678816815517, 0.34496823243835906, 0.4655449432794245, 0.3396038913830225, 0.4097238034349081, 0.329599170746848, 0.3681921780612815, 0.38973540111575306, 0.27071799389352835, 0.30050508463281234, 0.3738052030353369, 0.30298524397936455, 0.3815570241345039, 0.41193486140172586, 0.3416854392985804, 0.38243664696324603, 0.3740625090433485, 0.28962881510781013, 0.3471336915687311, 0.33347649492620046, 0.0, 0.4313469277893129, 0.4074339838172884, 0.3588975315886536, 0.3069349787730953, 0.36166038187262395, 0.27156835537658186, 0.37502824361847586, 0.31702692025174184, 0.40996889339415177, 0.3890327821074551, 0.2881970667625625, 0.36565150237473737, 0.3355185489208029, 0.46604431175948613, 0.47013250969405285, 0.24283247834422206, 0.3355097720158647, 0.36797633184030865, 0.40354957623770604, 0.4091659884334835, 0.38778194466217103, 0.3852580546804066, 0.45759582780665603, 0.43270102219712897, 0.3995461318446595, 0.4159440631995938, 0.3830916322549077, 0.3538908584159918, 0.34705446002446566, 0.2561485840115946, 0.3481642034298041, 0.3459472017398654, 0.4471038490510711, 0.3946913638695802, 0.2768670819692602, 0.3036105963968716, 0.4089926608792973, 0.3579360458455319, 0.306783458766937, 0.34443005703859836, 0.35511171825363647, 0.37785987267252713, 0.3070008684791583, 0.37730716577841567, 0.27033349051583033, 0.47486878000874455, 0.4821272148349267, 0.3077968087701303, 0.34745241839800645, 0.29596627650465873, 0.3102954834549776, 0.37059573531718454, 0.4114560334171904, 0.3870916546483851, 0.3589521422529286, 0.38859874974839936, 0.3760819872556722, 0.2746460082693855, 0.4356778397768329, 0.24970093903049553, 0.4704775756336439, 0.35922734201871387, 0.4215920863720736, 0.4442441806957843, 0.4559106893040446, 0.3025581258610415, 0.3838520045867174, 0.4228820230011226, 0.3702808224638537, 0.4361093770366935]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.0], [172.0, 231.0], [2700.0, 4537.5], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [15.0, 21.5], [172.0, 194.5], [2700.0, 3850.0], [0, 2]], "correctPredictions": 85, "wrongPredictions": {"count": 27, "1": {"count": 27, "0": 27}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [15.0, 21.5], [172.0, 194.5], [3850.0, 4537.5], [0, 2]], "correctPredictions": 24, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 45.04999923706055], [15.0, 21.5], [194.5, 231.0], [3850.0, 4537.5], [0, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.04999923706055, 59.6], [15.0, 21.5], [194.5, 231.0], [3850.0, 4537.5], [0, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.04999923706055, 45.54999923706055], [15.0, 21.5], [194.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 26, "wrongPredictions": {"count": 6, "0": {"count": 6, "2": 6}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [45.54999923706055, 45.849998474121094], [15.0, 21.5], [194.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.849998474121094, 59.6], [15.0, 21.5], [194.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 79, "wrongPredictions": {"count": 2, "1": {"count": 2, "2": 2}}}], "id": 30, "rule_interval_sim": [0.4262619268418005, 0.2991461097826528, 0.33403768911993575, 0.24436868231844944, 0.40527417831866275, 0.30220440509088764, 0.26783344394934055, 0.4708526355307866, 0.2980859723845431, 0.38654809142863555, 0.35085405713397094, 0.34673541089103105, 0.3729501164796092, 0.3492500268808102, 0.3924332325455464, 0.27456079097771685, 0.3977182850281531, 0.3540532054008575, 0.2949419377883914, 0.2727310659019299, 0.3641009827065989, 0.42191852021874393, 0.22402642853836874, 0.3939025493146749, 0.33485706543308325, 0.4970114374065192, 0.4058786302228196, 0.3679984963293826, 0.3919086310398534, 0.4313469277893129, 0.0, 0.38745184600745275, 0.4415038392472922, 0.3702458947991062, 0.3475087427972281, 0.36472798192842, 0.35112911455136187, 0.3163616515756551, 0.25937488177400153, 0.290303086614761, 0.45412088952051993, 0.3649640934371585, 0.45025492302053316, 0.28986721174038355, 0.2546995751220451, 0.36929855390473176, 0.33667874178421137, 0.34225840274245256, 0.25711139649666037, 0.373124483597921, 0.3142062690353129, 0.38704513937306095, 0.45581347916333204, 0.29825447391997306, 0.41048550312541443, 0.3999135652340561, 0.26367981543854513, 0.35278211186825537, 0.40534807760047387, 0.3602726650021856, 0.3589087272540546, 0.35060109419813285, 0.32960664592434674, 0.45467540042477905, 0.37134169886582125, 0.3659017005026729, 0.33393265543678774, 0.39554732229611445, 0.3261420075810064, 0.34474498602013126, 0.2689696753764481, 0.29896876170085773, 0.45301535435248474, 0.2845447383175837, 0.395539686902568, 0.39895995313981747, 0.4123653112146488, 0.45922034600834793, 0.4042233423889747, 0.38116213697853196, 0.38751789270344883, 0.2822297393449723, 0.36922647537565556, 0.2611832153775714, 0.36151846983129365, 0.33992856365103463, 0.30180787002412646, 0.35715667545739616, 0.4527376071165995, 0.35506249621123753, 0.3306551754156196, 0.33496839901632375, 0.4500665088652369, 0.23718082333248441, 0.3202961790655988, 0.3228520381823727, 0.3351801979034229, 0.25824600824322796, 0.3085808283589146, 0.47053341975911095]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [13.1, 16.850000381469727], [172.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [16.850000381469727, 21.5], [172.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 47, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [16.850000381469727, 21.5], [187.5, 207.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 93, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.75, 59.6], [16.850000381469727, 21.5], [187.5, 207.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 58, "wrongPredictions": {"count": 5, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [44.75, 59.6], [16.850000381469727, 21.5], [207.0, 231.0], [2700.0, 4050.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.75, 59.6], [16.850000381469727, 21.5], [207.0, 231.0], [2700.0, 4050.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [44.75, 59.6], [16.850000381469727, 18.09999942779541], [207.0, 231.0], [4050.0, 6300.0], [0, 2]], "correctPredictions": 120, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.75, 59.6], [18.09999942779541, 21.5], [207.0, 209.0], [4050.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [44.75, 59.6], [18.09999942779541, 21.5], [209.0, 231.0], [4050.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "id": 31, "rule_interval_sim": [0.35236967256894713, 0.39926366276116393, 0.2495722912956865, 0.3132751721575234, 0.4000684449350305, 0.379078246718682, 0.3635038826899026, 0.3507507147594903, 0.34224926306751696, 0.32320476976442297, 0.39295263038927997, 0.4919238203927481, 0.3299217514060747, 0.3947669473421654, 0.33227978077171355, 0.3664252538192975, 0.2743668692174001, 0.26760313194351304, 0.3475016778663934, 0.29012370694925876, 0.3874602575273953, 0.3422637432434164, 0.32216151197198417, 0.3729835639971427, 0.39828953084298824, 0.35506851121577276, 0.4016781581327285, 0.3167526011996436, 0.3366100512812042, 0.4074339838172884, 0.38745184600745275, 0.0, 0.2796134254444962, 0.2532103977064602, 0.3379571682802813, 0.24917515489887107, 0.24513927328606513, 0.3922865978311183, 0.32373416650177084, 0.30071811677984456, 0.3662588342658523, 0.3206100159843057, 0.388882514410853, 0.3976736732762812, 0.3377584590807705, 0.4006721486622883, 0.3073547798515166, 0.28939562717824185, 0.3385666085851873, 0.37967415245267017, 0.281970781259763, 0.42397209606403724, 0.32396131309898357, 0.37160254814872473, 0.319718198063304, 0.31551088172329134, 0.3008656444661484, 0.3324562544358375, 0.40232873142317244, 0.3389652317125035, 0.26814058016462916, 0.3775705481974161, 0.40831453968240694, 0.3316700005155397, 0.28681415227374774, 0.28748882439685214, 0.2908838826638836, 0.21895086370798886, 0.3214353564200685, 0.36929795368455753, 0.30604524824945023, 0.2867970577087238, 0.3880313177185128, 0.2596609460671275, 0.23313292506731326, 0.30401212952066275, 0.3825735417878644, 0.30642329408077207, 0.381807732974328, 0.15942590834373743, 0.33882339553670526, 0.3478683552396937, 0.444805629699477, 0.28009329025159047, 0.31656198479254943, 0.21357385982820276, 0.34768765860157685, 0.37138313719503935, 0.492450857124185, 0.23091838682704846, 0.3597750619800324, 0.36487311560113433, 0.4451890096722898, 0.3226179020469664, 0.37345577943753105, 0.3903846387438978, 0.39090926622021516, 0.38666795016682054, 0.3154687120523218, 0.4239006226910854]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.850000381469727], [172.0, 191.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 10, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [16.850000381469727, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 47, "wrongPredictions": {"count": 11, "1": {"count": 11, "0": 11}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 48.54999923706055], [16.850000381469727, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 37, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [48.54999923706055, 59.6], [16.850000381469727, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [48.54999923706055, 59.6], [16.850000381469727, 21.5], [191.5, 196.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 23, "wrongPredictions": {"count": 19, "1": {"count": 19, "0": 19}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [48.54999923706055, 59.6], [16.850000381469727, 21.5], [196.5, 206.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 26, "wrongPredictions": {"count": 13, "0": {"count": 11, "1": 11}, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [48.54999923706055, 59.6], [16.850000381469727, 21.5], [196.5, 206.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [48.54999923706055, 59.6], [16.850000381469727, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [48.54999923706055, 59.6], [16.850000381469727, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "id": 32, "rule_interval_sim": [0.39279860608900696, 0.4764576166461923, 0.29785332692465394, 0.3716534465641393, 0.4214168405883542, 0.40968453188562914, 0.34670158318823024, 0.39856130846047316, 0.3369935801402801, 0.30327208542415734, 0.3960166764632728, 0.517936523298999, 0.366523184541587, 0.48797445648404925, 0.38118088639925385, 0.4216576116626695, 0.3248073979069755, 0.29279293583567, 0.4131936286594353, 0.35150052585276864, 0.42526138482542725, 0.3609525152569133, 0.428166747386697, 0.3165025324872435, 0.4113693314008756, 0.445263157045328, 0.3904190161627051, 0.3657368141047477, 0.3697849571946453, 0.3588975315886536, 0.4415038392472922, 0.2796134254444962, 0.0, 0.3101179211044124, 0.36371521837922344, 0.3183445807563372, 0.30838505914853204, 0.42442296353213715, 0.4005940265905619, 0.3449488159202761, 0.36135183181520075, 0.39940300204772067, 0.3608930067606718, 0.4432318766754249, 0.4110712506608015, 0.2782125252625426, 0.335997654420545, 0.3375195597296935, 0.42059292696959766, 0.4267509461504313, 0.4077520781429331, 0.49613133991727104, 0.27859163267040565, 0.3850906829885356, 0.26980727364344226, 0.34887886689738545, 0.3865749186743239, 0.35408615346396194, 0.42643659142131357, 0.3693995764777322, 0.30137224287593267, 0.4174157029793038, 0.4730270627598482, 0.3638351781719724, 0.36153345876049864, 0.34614390538924833, 0.4401907712454147, 0.3298510204478037, 0.3338497839518758, 0.39576651414521313, 0.3537876513100159, 0.38736527831625645, 0.38379160522583566, 0.33600735520566477, 0.3123256682779889, 0.44044442109561105, 0.3981483503203113, 0.36722273213756035, 0.3568388935890193, 0.24624394375911873, 0.49526121565640807, 0.41303078315464625, 0.47190706667485216, 0.3272172060534897, 0.3680224794899335, 0.2486774355981025, 0.4513159554968944, 0.38290222595903384, 0.5090743501193268, 0.26624989144048844, 0.40849929354905035, 0.389537127148705, 0.3351545924498216, 0.39017629367661893, 0.4755177893251959, 0.39532675527046485, 0.4218623285265388, 0.4446747943579495, 0.3291437214076937, 0.49427028629366354]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 138, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 43.25], [13.1, 17.799999237060547], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 43.25], [17.799999237060547, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 43.25], [17.799999237060547, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.25, 59.6], [17.799999237060547, 21.5], [207.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [43.25, 59.6], [17.799999237060547, 21.5], [207.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 58, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 59.6], [17.799999237060547, 21.5], [207.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [43.25, 59.6], [17.799999237060547, 21.5], [206.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 46.54999923706055], [17.799999237060547, 21.5], [206.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.54999923706055, 59.6], [17.799999237060547, 21.5], [206.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "id": 33, "rule_interval_sim": [0.30495851148080316, 0.4347333048546688, 0.34392893402932534, 0.3260673271506198, 0.29718930767570745, 0.27539969589198887, 0.3760736342032473, 0.2955209396964485, 0.3481739418729879, 0.34558847197235054, 0.3708236063133386, 0.38331633070914944, 0.2930458034232265, 0.4326250025180466, 0.2728466290911908, 0.36462937870088474, 0.28852507267341326, 0.24428355314602046, 0.3129159181650875, 0.2873512316647987, 0.3297645418012591, 0.328231732829162, 0.38376467338752207, 0.20954803487116322, 0.3092401149579485, 0.34205811246606305, 0.3131253117481667, 0.2767197992217454, 0.24374078667600532, 0.3069349787730953, 0.3702458947991062, 0.2532103977064602, 0.3101179211044124, 0.0, 0.32958605714617234, 0.30160527686577526, 0.2822011743325501, 0.4023015815501737, 0.43550089156960115, 0.33253137607069744, 0.38991085309330475, 0.387470152277001, 0.3965935746915056, 0.46066320517146825, 0.4047238522552076, 0.3980769420622537, 0.30885678764558483, 0.2634641284948372, 0.4051014673798834, 0.4047322489381221, 0.40575679061664777, 0.45129652903656375, 0.43033470219125664, 0.40975201831228575, 0.30939647656531344, 0.29991214968151125, 0.37700284316506105, 0.22442991526002443, 0.4329826353783298, 0.30458821469907665, 0.28652829691675785, 0.39856380262393454, 0.41927908081768833, 0.3675851575361905, 0.29844006132838974, 0.26012858277623174, 0.31928092730180224, 0.2894704379691405, 0.3405395880492966, 0.35593157289624966, 0.35118926186124405, 0.3364062409577967, 0.4225968218287154, 0.34916736113691094, 0.2904013974286223, 0.41984732161678107, 0.4510500426602661, 0.4235743266308595, 0.4011278996571613, 0.2387683533277071, 0.39116063532070217, 0.4210434113078095, 0.45597249074889695, 0.3494923622175807, 0.3226794190230686, 0.2930089751527384, 0.4161654185426382, 0.3230196711734842, 0.5066506244368514, 0.3016603294750028, 0.4018501558658098, 0.38088441012920116, 0.4949560553907877, 0.3916160735697085, 0.41569077796441334, 0.401798550141518, 0.4013203099951575, 0.43145616009006443, 0.32784979635977163, 0.5450451953371319]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.30000114440918], [13.1, 16.34999942779541], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 59.6], [13.1, 16.34999942779541], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 42.39999961853027], [16.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 42.60000038146973], [16.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.60000038146973, 43.14999961853027], [16.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [16.34999942779541, 21.100000381469727], [172.0, 219.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 64, "wrongPredictions": {"count": 9, "0": {"count": 7, "1": 7}, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [21.100000381469727, 21.5], [172.0, 219.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [21.100000381469727, 21.5], [219.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 34, "rule_interval_sim": [0.4222337854224638, 0.31480855865002094, 0.3886326542080591, 0.28273002461979535, 0.3252947422816396, 0.2249630616854067, 0.23421390710221915, 0.29003186203175796, 0.31727350524095377, 0.35449337842131273, 0.398132716039817, 0.3503980185558763, 0.28626564527203735, 0.37354420266961297, 0.3470533545207308, 0.3979132687526141, 0.3492836375637918, 0.35265624360451653, 0.3434088019371344, 0.2191284101019911, 0.366037349798908, 0.3435747210985178, 0.39019152063119633, 0.31633848240413565, 0.257062394362478, 0.4327293539436166, 0.21983785081791415, 0.31477468339835174, 0.27714734005137825, 0.36166038187262395, 0.3475087427972281, 0.3379571682802813, 0.36371521837922344, 0.32958605714617234, 0.0, 0.3731852463087856, 0.2873543592316759, 0.31154248528892237, 0.40723937420206324, 0.3439972707887583, 0.3609623312008937, 0.2874259318079895, 0.36955241583877396, 0.26953466907529056, 0.2736231854497008, 0.3612235015126982, 0.26583097800790373, 0.25156452757992004, 0.33404319791599246, 0.4215589436576054, 0.4049139904201272, 0.35871786489141544, 0.5151243139680093, 0.29893508528872303, 0.39218125088573436, 0.2601379483723097, 0.35996393433458496, 0.27029407340468914, 0.473456706271989, 0.2769268307283141, 0.257359480742571, 0.3461076920688434, 0.24517772425720735, 0.3750590606760355, 0.32369357153913814, 0.2759751155966409, 0.393013100890948, 0.2556793787294269, 0.3527960499245225, 0.24107723229689146, 0.26711908537016055, 0.25968488216624513, 0.41352805748645705, 0.2810495285060349, 0.3197017757003543, 0.31244599953683283, 0.3745509967375732, 0.40448389773919247, 0.2635365185340025, 0.3173129960545985, 0.3704113687434105, 0.3651355418461315, 0.4698146839105259, 0.19792443996483555, 0.12969492998110946, 0.3268297403928469, 0.35887539357846027, 0.3370887289387027, 0.5260737395023601, 0.29276953009918727, 0.33271549597554484, 0.23299197970837954, 0.50203613737545, 0.29668275306973035, 0.3544113675159701, 0.34725836267059657, 0.214107948071657, 0.3080225417902759, 0.18018026133421755, 0.5194028349324074]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.35000038146973], [13.1, 21.5], [172.0, 187.5], [2700.0, 3375.0], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.35000038146973], [13.1, 21.5], [172.0, 187.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 33, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.35000038146973], [13.1, 21.5], [187.5, 207.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 91, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [43.35000038146973, 59.6], [13.1, 21.5], [187.5, 195.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 28, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [43.35000038146973, 59.6], [13.1, 21.5], [195.5, 207.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 31, "wrongPredictions": {"count": 4, "0": {"count": 1, "1": 1}, "2": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.35000038146973, 59.6], [13.1, 21.5], [195.5, 207.5], [3375.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [43.35000038146973, 59.6], [13.1, 21.5], [207.5, 231.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 46.54999923706055], [13.1, 21.5], [207.5, 231.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.54999923706055, 59.6], [13.1, 21.5], [207.5, 231.0], [3375.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 35, "rule_interval_sim": [0.37022131477605036, 0.42167765669752805, 0.2852803012820053, 0.3468536263415459, 0.3095668492981584, 0.3330339681076482, 0.41346247933518393, 0.38104696435746416, 0.3927272665152809, 0.3067236481513167, 0.32792625595503316, 0.48069850704483547, 0.3170226298388713, 0.37714749854275154, 0.3096288390786339, 0.32848151654888536, 0.287073985984501, 0.1781948182163715, 0.24787448211553226, 0.31502488399646206, 0.2989039622631669, 0.25407584406543876, 0.38682325865320516, 0.34920826780185943, 0.35912397333204, 0.36303097865353573, 0.39450662356298005, 0.30851977476129416, 0.2957353250339699, 0.27156835537658186, 0.36472798192842, 0.24917515489887107, 0.3183445807563372, 0.30160527686577526, 0.3731852463087856, 0.0, 0.28186321384297375, 0.3086079824109353, 0.27320462142255714, 0.3168698514279197, 0.3310444441557563, 0.3550189240855869, 0.43080214089846813, 0.40074430815388495, 0.32538631352672254, 0.2792477986209634, 0.30432075256837726, 0.32157458258094607, 0.2874911588064475, 0.40465874250256534, 0.2988948462117305, 0.310914361249661, 0.41352150170064816, 0.3914284802782688, 0.2740681441185151, 0.37989322257998775, 0.28110445446830834, 0.30771935670360534, 0.303597226333212, 0.2306043151946081, 0.23441918400181028, 0.29429738764640656, 0.4152668473647964, 0.3370672511633088, 0.16605756096568142, 0.3348602846692439, 0.27785802829798734, 0.3085035086108507, 0.2230414237234416, 0.3714209652695721, 0.3068054836716078, 0.29692208182667623, 0.3386720706998356, 0.26859888311357866, 0.14015946550338737, 0.4286805781099919, 0.41451401456811887, 0.3252033101965369, 0.4256894943165775, 0.19862271343683, 0.34176590063153706, 0.27879914668065964, 0.39831800780084403, 0.3150382699443107, 0.3653542854275638, 0.30196486614701457, 0.3469006849720546, 0.2606897407499917, 0.4471232414111442, 0.24330012560723147, 0.41058113379639805, 0.35485502040450484, 0.3441025515464451, 0.3308089181798986, 0.34311515839187456, 0.2933257331046869, 0.3340268029268976, 0.3540045852318393, 0.3345160417572569, 0.37842352225868503]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 16.550000190734863], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.550000190734863, 16.65000057220459], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.65000057220459, 21.5], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 129, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.65000057220459, 21.5], [209.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.65000057220459, 21.5], [209.0, 198.5], [2700.0, 3950.0], [0, 2]], "correctPredictions": 42, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.65000057220459, 21.5], [209.0, 198.5], [3950.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 4, "1": {"count": 3, "0": 3}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.65000057220459, 21.5], [198.5, 207.5], [3950.0, 6300.0], [0, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [16.65000057220459, 21.5], [207.5, 231.0], [3950.0, 6300.0], [0, 2]], "correctPredictions": 118, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.65000057220459, 21.5], [207.5, 211.0], [3950.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.65000057220459, 21.5], [211.0, 231.0], [3950.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 36, "rule_interval_sim": [0.33817432941942605, 0.3887043731096124, 0.24941627307858266, 0.27819479018258947, 0.3402064398481264, 0.2719376196451684, 0.33714638067306346, 0.3461675191947102, 0.3240340252479389, 0.311621238856261, 0.3627849909154188, 0.42228126715111464, 0.3013522873465254, 0.3649330690925492, 0.23826425636997395, 0.3363708600034947, 0.3082341982112507, 0.3156840153729102, 0.2791518576152891, 0.25464197899578656, 0.30074542965649576, 0.37646745562631534, 0.391224460332785, 0.28259031079661345, 0.2960939008592597, 0.4289483258675231, 0.29321880805493683, 0.30461826205497555, 0.3016806359026461, 0.37502824361847586, 0.35112911455136187, 0.24513927328606513, 0.30838505914853204, 0.2822011743325501, 0.2873543592316759, 0.28186321384297375, 0.0, 0.3102029708628848, 0.3994815514504762, 0.19305287591873233, 0.37078919971602253, 0.34209207826205845, 0.3683248672523973, 0.3361848314374825, 0.3554839851989392, 0.3193018955128981, 0.2778033222628214, 0.23127791133017156, 0.3094296799004038, 0.4092366279827164, 0.37162027021816024, 0.40511666346707775, 0.4189553332228065, 0.36618434534220706, 0.3466609143977556, 0.24456087219201922, 0.33301133627860025, 0.2747155139924518, 0.3918587112079638, 0.27684463472837006, 0.27703481984500045, 0.3321321945697157, 0.3667598815206325, 0.29424265977556485, 0.260779026118687, 0.21803882136449193, 0.2971139865930384, 0.2588449852276055, 0.2748178019979881, 0.33716875235519705, 0.2357579347623521, 0.19902856585842552, 0.402356322334403, 0.28191724424663905, 0.28594892844438224, 0.3462089460291111, 0.373178564967495, 0.39861915952282867, 0.34657356107555376, 0.2230335468914552, 0.3947691568595394, 0.32969968286216234, 0.42156311878901914, 0.24765229551243859, 0.2797690462668938, 0.2641421044431752, 0.34764874604726603, 0.3232083334584726, 0.4987940447119731, 0.2806398072159192, 0.3663315813659941, 0.3008515842701699, 0.4184986170401128, 0.3077110504322083, 0.3288078576196017, 0.32999539049796456, 0.34501906578563774, 0.34839236858177747, 0.294597169920764, 0.4723159293221858]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [13.1, 14.849999904632568], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [14.849999904632568, 21.5], [172.0, 231.0], [2700.0, 3187.5], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [14.849999904632568, 21.5], [172.0, 231.0], [3187.5, 3225.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [14.849999904632568, 21.5], [172.0, 231.0], [3225.0, 6300.0], [0, 2]], "correctPredictions": 119, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [172.0, 206.0], [3225.0, 6300.0], [0, 1.5]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [172.0, 206.0], [3225.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [172.0, 206.0], [3225.0, 4075.0], [1.5, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [172.0, 206.0], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [206.0, 210.5], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [206.0, 210.5], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [14.849999904632568, 21.5], [210.5, 231.0], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 96, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 37, "rule_interval_sim": [0.43113120215946626, 0.3508933865659874, 0.3313639434483985, 0.3060655980879866, 0.3648018104567958, 0.23849034097536914, 0.3160536113986924, 0.3890589328700902, 0.3945999108871044, 0.3780692511174718, 0.39514858586069523, 0.41382794433401404, 0.3655493773368719, 0.34423620532093224, 0.31173716027216997, 0.3304694549512622, 0.4148123750367405, 0.37216680024896376, 0.30418049541721925, 0.33971031075691427, 0.34132011839790843, 0.3859885790767375, 0.4009687527198339, 0.38278534844276835, 0.274334436952132, 0.356956414578951, 0.25129080510995333, 0.3296791777864138, 0.3711520973922871, 0.31702692025174184, 0.3163616515756551, 0.3922865978311183, 0.42442296353213715, 0.4023015815501737, 0.31154248528892237, 0.3086079824109353, 0.3102029708628848, 0.0, 0.4383723041358491, 0.34886533487550825, 0.31594563404216885, 0.37506519144363076, 0.2880181405223141, 0.3422162784623239, 0.4170756768779006, 0.39416492989324553, 0.2896423669944579, 0.3351924671103896, 0.3855340158507673, 0.48763898640915043, 0.44032631031132347, 0.3983637265682724, 0.5474147039943085, 0.3473903791396499, 0.4984506573201419, 0.358390218199986, 0.40976120698698, 0.38275001168195966, 0.4449311523691326, 0.3327743721718223, 0.41376090350278416, 0.2990896881282836, 0.4422645810069973, 0.2211342153239266, 0.3637182069062827, 0.312500874831847, 0.41560744937872873, 0.3823881135378901, 0.3447051057277705, 0.17606942984265755, 0.26040633986859346, 0.3811729426616454, 0.4341736309723095, 0.3661607195538513, 0.3959750710039978, 0.42546642206226826, 0.33349613400113925, 0.32788069239671264, 0.3850659445597213, 0.38052093703867096, 0.4099536026863161, 0.38037750764373385, 0.4615265872121755, 0.37989309811754807, 0.36232469360576847, 0.4365909062666055, 0.344652820245958, 0.3903645339678871, 0.38379364260069687, 0.3785754436158273, 0.490586284162825, 0.27613864023917595, 0.40144824714113053, 0.3914356625751996, 0.45643734845927386, 0.36405538828664386, 0.3707857370489481, 0.3596508089148742, 0.4012828135974215, 0.35269774829890427]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 192.5], [2700.0, 3512.5], [0, 2]], "correctPredictions": 46, "wrongPredictions": {"count": 12, "1": {"count": 12, "0": 12}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 192.5], [3512.5, 3537.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 192.5], [3537.5, 4537.5], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 7, "1": {"count": 7, "0": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 42.75], [13.1, 21.5], [192.5, 231.0], [3537.5, 4537.5], [0, 2]], "correctPredictions": 27, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.75, 59.6], [13.1, 21.5], [192.5, 231.0], [3537.5, 4537.5], [0, 2]], "correctPredictions": 46, "wrongPredictions": {"count": 17, "0": {"count": 1, "1": 1}, "2": {"count": 16, "1": 16}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.75, 59.6], [13.1, 21.5], [192.5, 231.0], [3537.5, 4537.5], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [42.75, 59.6], [13.1, 17.350000381469727], [192.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.75, 59.6], [17.350000381469727, 21.5], [192.5, 231.0], [4537.5, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}], "id": 38, "rule_interval_sim": [0.43367772734723026, 0.29491811449122945, 0.324158251435927, 0.298522309831494, 0.3830235628908586, 0.4012117471694286, 0.3863131789176859, 0.39997601105449754, 0.36906306389400584, 0.3677969054363723, 0.3351061820420901, 0.44671331631932565, 0.3825971793224042, 0.376653753465258, 0.4222350786357258, 0.34573373054187345, 0.36428827015296655, 0.3003073144065651, 0.30135090382657037, 0.361747183009193, 0.33633675318694156, 0.3437385705099661, 0.25781593437264644, 0.46316914189024744, 0.42433313498878966, 0.4052913259734625, 0.41589919757427085, 0.36016654930598596, 0.3792899913804375, 0.40996889339415177, 0.25937488177400153, 0.32373416650177084, 0.4005940265905619, 0.43550089156960115, 0.40723937420206324, 0.27320462142255714, 0.3994815514504762, 0.4383723041358491, 0.0, 0.3683317667914673, 0.4352667702065377, 0.3114668420245746, 0.4866975382442962, 0.35667547772635466, 0.353312515097975, 0.3734050206257351, 0.35651115338348477, 0.43441322183422415, 0.28530077918028574, 0.32188437148631716, 0.24078136555603388, 0.31436093585645164, 0.4231331969851647, 0.4007457307375144, 0.36319329265829503, 0.45942081590122774, 0.23716467056000465, 0.37355546034472964, 0.3328212847349, 0.3583531720705485, 0.3243986432447067, 0.34439680133820993, 0.3669295591669369, 0.43637246371718946, 0.281188476322856, 0.4250139055740714, 0.3011292802637792, 0.34161237199044864, 0.2956486111060721, 0.43083392223110706, 0.3609448809679424, 0.33721541849051995, 0.34837920024602537, 0.3023349622785334, 0.30179500512262, 0.4027418562188418, 0.42849781057685044, 0.37627155484258024, 0.4347821215905279, 0.35815859521899396, 0.2611549270347129, 0.2656116941645963, 0.3865288559672383, 0.3254877384485989, 0.4034120373592605, 0.3429242851330453, 0.28925767879301645, 0.36632042116228825, 0.43192880363765973, 0.30799178476359157, 0.34647059907195177, 0.41690345848610816, 0.42118043718286624, 0.2949315362545293, 0.35716173769379495, 0.3252171351484335, 0.3692570584614224, 0.32615084481704537, 0.3707922896028303, 0.4361563445702158]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 16.699999809265137], [172.0, 207.5], [2700.0, 4337.5], [0, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.699999809265137, 21.5], [172.0, 207.5], [2700.0, 4337.5], [0, 2]], "correctPredictions": 118, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.699999809265137, 21.5], [207.5, 231.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [16.699999809265137, 21.5], [207.5, 231.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.699999809265137, 21.5], [207.5, 196.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.699999809265137, 21.5], [196.0, 231.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 27, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 40.25], [16.699999809265137, 21.5], [196.0, 231.0], [4337.5, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [40.25, 47.39999961853027], [16.699999809265137, 21.5], [196.0, 206.0], [4337.5, 6300.0], [0, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [47.39999961853027, 59.6], [16.699999809265137, 21.5], [196.0, 206.0], [4337.5, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [47.39999961853027, 59.6], [16.699999809265137, 21.5], [206.0, 210.5], [4337.5, 6300.0], [0, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [47.39999961853027, 59.6], [16.699999809265137, 21.5], [210.5, 231.0], [4337.5, 6300.0], [0, 2]], "correctPredictions": 98, "wrongPredictions": {"count": 0}}], "id": 39, "rule_interval_sim": [0.3757089948731507, 0.3754370693022064, 0.29208021518268185, 0.2650345913980278, 0.3694659560303728, 0.31843002292674477, 0.30526240787896186, 0.40379305430736834, 0.3006773614328346, 0.3802455514771685, 0.313254924732577, 0.38797420965582646, 0.33008401261391124, 0.3618371272316686, 0.26064717037484303, 0.27196795745120617, 0.36126820117133573, 0.36749797805776185, 0.2582104024335642, 0.2784993836376281, 0.3596496268288647, 0.3968494662760597, 0.32652655926821916, 0.3416351022329208, 0.3339280955229139, 0.46575108115230085, 0.34879516828999096, 0.30914587179480296, 0.34553061228219517, 0.3890327821074551, 0.290303086614761, 0.30071811677984456, 0.3449488159202761, 0.33253137607069744, 0.3439972707887583, 0.3168698514279197, 0.19305287591873233, 0.34886533487550825, 0.3683317667914673, 0.0, 0.4270518044009661, 0.373218450562565, 0.4119107913958691, 0.3695623419359263, 0.36744060165768283, 0.38024940039835187, 0.3301848440323289, 0.310687650190161, 0.2741582556927344, 0.42839385030426064, 0.3538347023090597, 0.3972220294450283, 0.42859188980343893, 0.3909496269229302, 0.40890494589972665, 0.3256909683864736, 0.28548071458832885, 0.31566419496424286, 0.42240909154558737, 0.34206327750595555, 0.356571830690653, 0.40894951255954043, 0.41391607606770003, 0.37105530342583837, 0.3226935678595861, 0.2537715692332187, 0.28678439573533193, 0.360030258985656, 0.3095665219204712, 0.3697967116368636, 0.30103884745491316, 0.27173054751744413, 0.441968677313335, 0.328659833152622, 0.3739174094476651, 0.3648200124912914, 0.4031949375620513, 0.46779614592230556, 0.3411442847212365, 0.2829668783198306, 0.328635723846908, 0.3824653093177778, 0.439779594454917, 0.2942576943977627, 0.35064836105617714, 0.2658786321481618, 0.3433532795080247, 0.3734430839677845, 0.48706980364413044, 0.35864074929309075, 0.4091265761789025, 0.37861750693693286, 0.4767054779199753, 0.31996280051247683, 0.3214164943466752, 0.3821944883922484, 0.42117730125705805, 0.3554320708898095, 0.3633112614664549, 0.49785059805132353]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 206.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 22, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 206.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 51, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 206.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 70, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [13.1, 20.149999618530273], [172.0, 206.0], [2700.0, 6300.0], [0.5, 1.5]], "correctPredictions": 57, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [13.1, 20.149999618530273], [172.0, 206.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [20.149999618530273, 21.5], [172.0, 206.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [20.149999618530273, 21.5], [206.0, 231.0], [2700.0, 4050.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [20.149999618530273, 18.09999942779541], [206.0, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 44.89999961853027], [18.09999942779541, 21.5], [206.0, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.89999961853027, 59.6], [18.09999942779541, 21.5], [206.0, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "id": 40, "rule_interval_sim": [0.35144711256518685, 0.4772707561176866, 0.3749793590387344, 0.38259300856280665, 0.34470801563622255, 0.3892893266318999, 0.3559089033917009, 0.42159064834749127, 0.4114332988589332, 0.2769349806290092, 0.39827710284847595, 0.46606968713486835, 0.35915858431015885, 0.3476395084916365, 0.3955437931136174, 0.44720988573524917, 0.4098620409569899, 0.3386022370391549, 0.3567113689838221, 0.39251082133759085, 0.40985288715719603, 0.3800506448823664, 0.45234494929149094, 0.4032652801530344, 0.4225191237381113, 0.24597617534369123, 0.3474504720104376, 0.342549297813996, 0.3324842342427834, 0.2881970667625625, 0.45412088952051993, 0.3662588342658523, 0.36135183181520075, 0.38991085309330475, 0.3609623312008937, 0.3310444441557563, 0.37078919971602253, 0.31594563404216885, 0.4352667702065377, 0.4270518044009661, 0.0, 0.45904052088827596, 0.2707636382592508, 0.45225811364662605, 0.4288888137813511, 0.3707009511075755, 0.4126361127595965, 0.392343431463386, 0.44815482093478015, 0.4653697858159517, 0.436008846652382, 0.39570860536497965, 0.4332230313892208, 0.34192320021254113, 0.42154770082674864, 0.3133869655165575, 0.4120496854436132, 0.38798423929747056, 0.47207483146519813, 0.375487208505659, 0.3342832826295539, 0.24081188932201397, 0.46700741531615064, 0.28341444727873444, 0.3444185344354037, 0.3439225537259312, 0.4199017214008657, 0.3745113264921672, 0.3875120548021103, 0.29591187149124165, 0.3821745093897425, 0.36581297418010067, 0.36427151487801745, 0.4196127421022814, 0.384366130577895, 0.4735415690584322, 0.3348221485241612, 0.2632042906235389, 0.36567627964629945, 0.3554085444691819, 0.43099538406103227, 0.38845865445274463, 0.4535743986225317, 0.41882528228452287, 0.3974114659241438, 0.4297753183383687, 0.4561208355938969, 0.3789509421525069, 0.4157432756876914, 0.3239417337635733, 0.4628148542156616, 0.24833056325325736, 0.30752607345098765, 0.42295967813882174, 0.4545330191244473, 0.388466269905728, 0.3911713409103609, 0.4204240939185267, 0.39712016717250476, 0.35021628706367725]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 15.949999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 101, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 15.949999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 41.89999961853027], [15.949999809265137, 21.5], [172.0, 231.0], [2700.0, 5050.0], [0, 2]], "correctPredictions": 90, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [41.89999961853027, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [2700.0, 5050.0], [0, 2]], "correctPredictions": 67, "wrongPredictions": {"count": 10, "0": {"count": 9, "1": 9}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [41.89999961853027, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [2700.0, 5050.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [41.89999961853027, 59.6], [15.949999809265137, 21.5], [172.0, 231.0], [5050.0, 6300.0], [0, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 0}}], "id": 41, "rule_interval_sim": [0.39857158419779715, 0.15716189695978064, 0.4004245380967843, 0.1992439117587148, 0.34859977100450235, 0.27427727866708695, 0.21363619384888186, 0.2973997553954283, 0.36293696795141334, 0.44012991834221965, 0.376590670324761, 0.3922111685924451, 0.2797247723471382, 0.4486176604829256, 0.4026351176108957, 0.33583125426857735, 0.38733287932150207, 0.3217435873265841, 0.36586149900707066, 0.310370691401367, 0.3638720133708807, 0.4099840303997501, 0.2924434602559476, 0.42204925731873955, 0.29890232213856743, 0.42628691139374075, 0.23860448690667865, 0.38295885862928397, 0.3754924082986409, 0.36565150237473737, 0.3649640934371585, 0.3206100159843057, 0.39940300204772067, 0.387470152277001, 0.2874259318079895, 0.3550189240855869, 0.34209207826205845, 0.37506519144363076, 0.3114668420245746, 0.373218450562565, 0.45904052088827596, 0.0, 0.3530137460424445, 0.2368447506281647, 0.275542792492744, 0.4370207408821098, 0.24099945059453906, 0.2896212906597941, 0.3525630766128504, 0.3120424667493303, 0.3018604184485514, 0.3268293858071441, 0.4296465794561322, 0.3107881193982049, 0.38544344918421203, 0.4160373446830903, 0.2715567407424879, 0.32095688865873856, 0.365138888735903, 0.29633073724360404, 0.3956809716074399, 0.4283801680954027, 0.2471680448334855, 0.382666001348202, 0.33375065924666897, 0.314763878659505, 0.3248128853755012, 0.3263538492126501, 0.3712427163277627, 0.31941874377405804, 0.29387287350866004, 0.29343221124856517, 0.326886016657756, 0.20459083281822008, 0.35769576463387637, 0.24897374192209898, 0.39644617314241176, 0.40269372086594646, 0.1732279101040598, 0.29038819136145166, 0.21919694303896187, 0.40465784488847384, 0.35078437784923855, 0.2474492247102382, 0.25228376277343206, 0.3224602343568645, 0.15207616629275966, 0.3289897363727861, 0.4326072567061443, 0.3667107058803108, 0.3063730385077861, 0.30381109313213267, 0.4615404976634316, 0.3122097956384948, 0.4306743934859129, 0.33842798840445026, 0.30237528940627095, 0.30328203333915266, 0.3038193705782374, 0.42226033441298916]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 15.849999904632568], [172.0, 208.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [15.849999904632568, 21.5], [172.0, 208.5], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 44, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [15.849999904632568, 21.5], [172.0, 208.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 42.39999961853027], [15.849999904632568, 16.65000057220459], [172.0, 208.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 42.39999961853027], [16.65000057220459, 21.5], [172.0, 208.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 92, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 46.20000076293945], [16.65000057220459, 21.5], [172.0, 208.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.20000076293945, 59.6], [16.65000057220459, 21.5], [172.0, 208.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 47, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [46.20000076293945, 59.6], [16.65000057220459, 18.399999618530273], [208.5, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.20000076293945, 59.6], [18.399999618530273, 21.5], [208.5, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 42, "rule_interval_sim": [0.3785581918659767, 0.3766659732462738, 0.4027134459420461, 0.3268784122520914, 0.3785069144219414, 0.3714846261861994, 0.34785478373514117, 0.3647242651196381, 0.39637144447514483, 0.40759565312965657, 0.47447404135200677, 0.5349749506682827, 0.3191052458027886, 0.4654552054607756, 0.3890914683822844, 0.46302500759004217, 0.43957528383555616, 0.3722182223066432, 0.43213449732781245, 0.3874458283855403, 0.46097054419680294, 0.4795906501222288, 0.43956234531169674, 0.3988963591101198, 0.39551620558954775, 0.387713580523339, 0.2849001840848882, 0.3658456264929335, 0.3976962346459659, 0.3355185489208029, 0.45025492302053316, 0.388882514410853, 0.3608930067606718, 0.3965935746915056, 0.36955241583877396, 0.43080214089846813, 0.3683248672523973, 0.2880181405223141, 0.4866975382442962, 0.4119107913958691, 0.2707636382592508, 0.3530137460424445, 0.0, 0.42166690908073345, 0.4222591639644484, 0.4392154202226239, 0.38112997131377224, 0.32098088591387647, 0.4764224146929387, 0.4358056210025012, 0.47927253308406076, 0.4878101362498897, 0.522380581689275, 0.3465385930763264, 0.4356299788162486, 0.34459887704021747, 0.46681873861287876, 0.3751937966917558, 0.44001664540120156, 0.35223914679326485, 0.411081972203566, 0.3505183132796364, 0.47136294092854647, 0.23567348330985632, 0.42560162665921525, 0.3008728079890305, 0.48742645771124316, 0.38919046507347965, 0.39301026297872227, 0.22221838730442117, 0.3643121808805222, 0.3981672154018254, 0.46504548808241253, 0.40096087057779856, 0.43268919020333557, 0.4446257975254811, 0.4017764711249854, 0.2939607562058022, 0.343685451924289, 0.33894146313547435, 0.4650304436011917, 0.47418283580233717, 0.46002684613990574, 0.40194201074675423, 0.3391175862297852, 0.4080512492056074, 0.4055577549031725, 0.3490384007155192, 0.36628490287331433, 0.37995855372844556, 0.4336335247496903, 0.3120535793816104, 0.3854863487566452, 0.4365060770752529, 0.49990741100123476, 0.3860178274933437, 0.440693298751152, 0.4391926783211466, 0.3505645954067853, 0.327933303843636]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.399999618530273], [172.0, 231.0], [2700.0, 3725.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.399999618530273], [172.0, 231.0], [3725.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [16.399999618530273, 21.5], [172.0, 231.0], [3725.0, 5025.0], [0, 2]], "correctPredictions": 133, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [3725.0, 5025.0], [0, 1.5]], "correctPredictions": 66, "wrongPredictions": {"count": 12, "0": {"count": 12, "1": 12}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [3725.0, 5025.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [16.399999618530273, 21.5], [172.0, 231.0], [5025.0, 6300.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 43, "rule_interval_sim": [0.4664224263650575, 0.18600781199539407, 0.3465353845485534, 0.24507304116102055, 0.4539727627584916, 0.2875119388298928, 0.17508395279263397, 0.4420262154449669, 0.31492067487012837, 0.42027018774108543, 0.38394926134364077, 0.328082431258673, 0.35658254138193235, 0.3423538519638917, 0.3936824652051492, 0.4015538161592525, 0.449728853188633, 0.4273944712511223, 0.34857822387856796, 0.2790713216154817, 0.40527713349483613, 0.4517054478976882, 0.38336173063805773, 0.4087595358636796, 0.29726230682395943, 0.4806292060790706, 0.2936287701199745, 0.38133536322696215, 0.41852456285604583, 0.46604431175948613, 0.28986721174038355, 0.3976736732762812, 0.4432318766754249, 0.46066320517146825, 0.26953466907529056, 0.40074430815388495, 0.3361848314374825, 0.3422162784623239, 0.35667547772635466, 0.3695623419359263, 0.45225811364662605, 0.2368447506281647, 0.42166690908073345, 0.0, 0.20583022535727893, 0.4176376087568538, 0.25092210323934366, 0.31039916220381775, 0.2960327342731233, 0.46227443542416086, 0.42691848086588324, 0.34172900517129584, 0.5084438317806543, 0.2546910196837673, 0.4946050627549576, 0.32517276926479716, 0.37475198550352556, 0.3890685302758838, 0.4490550097985957, 0.3879361132592245, 0.40494554878858074, 0.28608618878797304, 0.2492327350703134, 0.351401389145358, 0.4222555399640195, 0.35485216117988944, 0.39537479589487834, 0.34980525000171764, 0.3960243132055063, 0.28979990043471043, 0.29318915848644855, 0.28587048606981347, 0.4668026952935686, 0.20805764445883765, 0.4429280592534816, 0.3432328678237007, 0.26224896301466, 0.4346943093196538, 0.2532776579928585, 0.39873576693676177, 0.3474617496956675, 0.3318824587096823, 0.41298153703195123, 0.23388090191204522, 0.2830365865346123, 0.37594978860002576, 0.3151586221249049, 0.43807030209053205, 0.42255927447255415, 0.38595625788483207, 0.3393115676268637, 0.21938855712754698, 0.4862102897332012, 0.30346385428953354, 0.3870168957666767, 0.37983572719982034, 0.24300683925243638, 0.2384875678422779, 0.29608960149643043, 0.3939760246455906]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.050000190734863], [172.0, 231.0], [2700.0, 3612.5], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.050000190734863], [172.0, 231.0], [3612.5, 6300.0], [0, 2]], "correctPredictions": 104, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.80000114440918], [16.050000190734863, 21.5], [172.0, 187.5], [3612.5, 6300.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.80000114440918], [16.050000190734863, 21.5], [187.5, 231.0], [3612.5, 6300.0], [0, 2]], "correctPredictions": 91, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.80000114440918, 45.64999961853027], [16.050000190734863, 19.84999942779541], [187.5, 231.0], [3612.5, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 6, "0": {"count": 3, "1": 3}, "2": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.80000114440918, 45.64999961853027], [19.84999942779541, 21.5], [187.5, 231.0], [3612.5, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.64999961853027, 46.20000076293945], [19.84999942779541, 21.5], [187.5, 231.0], [3612.5, 5050.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.20000076293945, 59.6], [19.84999942779541, 21.5], [187.5, 231.0], [3612.5, 5050.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [46.20000076293945, 59.6], [19.84999942779541, 21.5], [187.5, 231.0], [5050.0, 6300.0], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 0}}], "id": 44, "rule_interval_sim": [0.40181013433992585, 0.23629528198860436, 0.33041179430167483, 0.23218031705583445, 0.3990796467453141, 0.28182034340483064, 0.21744573023970837, 0.3960382350281785, 0.2814661311001465, 0.37544318655853876, 0.40178425969902604, 0.3494588706882048, 0.32666553242843843, 0.38000554688034316, 0.36160394765922366, 0.37711650155263965, 0.36941604217280544, 0.3760422676132423, 0.3846817136429854, 0.24571608228183087, 0.4020573848329151, 0.38864549515182395, 0.3461586228834053, 0.38254937565919533, 0.2893530546778313, 0.4849150426061183, 0.3619205949080643, 0.35359688208359674, 0.37304322170774523, 0.47013250969405285, 0.2546995751220451, 0.3377584590807705, 0.4110712506608015, 0.4047238522552076, 0.2736231854497008, 0.32538631352672254, 0.3554839851989392, 0.4170756768779006, 0.353312515097975, 0.36744060165768283, 0.4288888137813511, 0.275542792492744, 0.4222591639644484, 0.20583022535727893, 0.0, 0.4216208598408176, 0.2962161898316664, 0.311121029743645, 0.29188703871103905, 0.408371617675057, 0.4204803949939501, 0.37139434759747286, 0.5085082417614094, 0.2879250498350714, 0.3729915430409812, 0.4009562560693173, 0.3729557815307821, 0.3290944825048851, 0.4563224233030605, 0.36007369372184195, 0.3366006112210175, 0.3819211442760999, 0.3066051222107917, 0.3973388333507903, 0.38491778457335657, 0.32655218854424756, 0.4125606863205302, 0.359975044260209, 0.35233893996239074, 0.3290768375556404, 0.30086123307516893, 0.3167540475900596, 0.48695802312771197, 0.23397377784411505, 0.3917013669501088, 0.3616638842022223, 0.3815103698549719, 0.4842674500409269, 0.35040467227297106, 0.3487077727406111, 0.40719821968730224, 0.3572982241191246, 0.3869919963638988, 0.28461395441531434, 0.30429516648675725, 0.34386223392111387, 0.38146885732789265, 0.3895609440939196, 0.502361923359246, 0.3718999778339456, 0.33131939052895526, 0.32833300941826127, 0.5115484935289457, 0.2850529625535849, 0.3692158055236765, 0.35362170253870695, 0.2958067402506781, 0.31923815734773886, 0.2753825182427987, 0.45620667568415]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.14999961853027], [13.1, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 69, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.14999961853027, 59.6], [13.1, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 26, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.14999961853027, 59.6], [13.1, 21.5], [172.0, 196.5], [2700.0, 3275.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.14999961853027, 59.6], [13.1, 21.5], [172.0, 196.5], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 58, "wrongPredictions": {"count": 9, "1": {"count": 9, "0": 9}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.14999961853027, 43.77499961853027], [13.1, 21.5], [196.5, 207.5], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.77499961853027, 45.97500038146973], [13.1, 21.5], [196.5, 207.5], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 2, "2": 2}, "1": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.97500038146973, 59.6], [13.1, 21.5], [196.5, 207.5], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.97500038146973, 59.6], [13.1, 21.5], [207.5, 212.5], [3275.0, 6300.0], [0.5, 0.5]], "correctPredictions": 28, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [45.97500038146973, 48.85000038146973], [13.1, 21.5], [207.5, 212.5], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [48.85000038146973, 59.6], [13.1, 21.5], [207.5, 212.5], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [48.85000038146973, 59.6], [13.1, 21.5], [212.5, 231.0], [3275.0, 6300.0], [0.5, 2]], "correctPredictions": 91, "wrongPredictions": {"count": 0}}], "id": 45, "rule_interval_sim": [0.4513975390514278, 0.46884508063830754, 0.335860753635164, 0.38741597968581093, 0.3670482820754604, 0.36395396028342253, 0.34017875493002464, 0.4422997282280033, 0.3324938413845049, 0.2377938310375479, 0.3259352948904275, 0.42587935618196726, 0.40528531042303617, 0.3453903308439994, 0.34555137502933536, 0.3910588248331515, 0.3244451890334001, 0.3058846731090299, 0.32217230670463093, 0.3135612512673424, 0.33356470893697204, 0.34674297181954084, 0.4550045155858048, 0.3363364808284641, 0.4058496257748777, 0.44780217154570834, 0.42024753460641634, 0.33709213864673654, 0.3281330848340882, 0.24283247834422206, 0.36929855390473176, 0.4006721486622883, 0.2782125252625426, 0.3980769420622537, 0.3612235015126982, 0.2792477986209634, 0.3193018955128981, 0.39416492989324553, 0.3734050206257351, 0.38024940039835187, 0.3707009511075755, 0.4370207408821098, 0.4392154202226239, 0.4176376087568538, 0.4216208598408176, 0.0, 0.42303124660172403, 0.4333252868004427, 0.35558454180868204, 0.506997538224395, 0.4170171872898706, 0.4592247884063461, 0.4593349025049804, 0.4207523997635517, 0.45084002656589933, 0.39261092945170106, 0.38860229523375567, 0.3924165164670574, 0.4578421011241904, 0.3472404087791821, 0.29823323488168196, 0.3077075444840189, 0.4479683741386941, 0.44965742498811817, 0.3464161018971715, 0.37832842288131413, 0.42940479312397584, 0.4034808695129014, 0.26699430586957223, 0.4095263603165844, 0.33799613093903985, 0.3620000819759234, 0.3878579828713569, 0.379004269366811, 0.33457093552528183, 0.5148275667446044, 0.4602444708333446, 0.375785484376148, 0.4116231093993342, 0.4123858171275904, 0.45319043385991375, 0.3327723064574958, 0.49383717399168353, 0.3800185883275837, 0.41581042145950403, 0.3680208105520201, 0.4884335710797531, 0.37531953483438424, 0.5054310989537462, 0.20012861218705782, 0.48220020557644555, 0.3623994562681762, 0.41558757078945435, 0.3989850427895956, 0.4035484601098235, 0.3594875369268547, 0.35134753644477645, 0.3920837242409462, 0.3521048958930206, 0.47310506068092145]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [13.1, 14.849999904632568], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [14.849999904632568, 16.75], [172.0, 231.0], [2700.0, 3300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [14.849999904632568, 16.75], [172.0, 231.0], [3300.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.75, 21.5], [172.0, 231.0], [3300.0, 6300.0], [0, 2]], "correctPredictions": 128, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.14999961853027], [16.75, 21.5], [172.0, 231.0], [3300.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.14999961853027, 59.6], [16.75, 21.5], [172.0, 231.0], [3300.0, 4625.0], [0, 0.5]], "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [43.14999961853027, 59.6], [16.75, 21.5], [172.0, 231.0], [3300.0, 4625.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.14999961853027, 59.6], [16.75, 21.5], [172.0, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 94, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 44.75], [16.75, 21.5], [172.0, 231.0], [4625.0, 3700.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 44.75], [16.75, 21.5], [172.0, 231.0], [3700.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [44.75, 59.6], [16.75, 21.5], [172.0, 231.0], [3700.0, 6300.0], [0.5, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.75, 59.6], [16.75, 21.5], [172.0, 231.0], [3700.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "id": 46, "rule_interval_sim": [0.4389750215951027, 0.23917116601824182, 0.27542259523134555, 0.2923213874860678, 0.37428479662103836, 0.17639805198691882, 0.21883761448187658, 0.31926709430196853, 0.288643929626693, 0.39449915336042113, 0.36293358685192545, 0.3198530373066491, 0.37454516708837626, 0.42889598178997235, 0.2921443217427319, 0.37647534004902267, 0.37113421005399116, 0.36307134396248814, 0.3728539693833206, 0.2940343955307964, 0.30654370308973933, 0.40734493238165614, 0.3408538219522132, 0.32119380793211993, 0.2100575347354429, 0.40125083357259045, 0.1963437882029078, 0.3282148799583007, 0.36474808045216645, 0.3355097720158647, 0.33667874178421137, 0.3073547798515166, 0.335997654420545, 0.30885678764558483, 0.26583097800790373, 0.30432075256837726, 0.2778033222628214, 0.2896423669944579, 0.35651115338348477, 0.3301848440323289, 0.4126361127595965, 0.24099945059453906, 0.38112997131377224, 0.25092210323934366, 0.2962161898316664, 0.42303124660172403, 0.0, 0.2679294525857273, 0.40820339152693547, 0.4173540947543524, 0.4503083698129256, 0.3594230257332664, 0.5106138835549526, 0.42356893601518514, 0.4700588356899085, 0.39172633791366024, 0.3939918928257988, 0.3385055259482252, 0.4471852438524729, 0.3540773686530921, 0.4319710837906037, 0.4048951189245918, 0.3595397600751302, 0.34975313261790725, 0.40625180264113525, 0.3509671177133152, 0.4041700784110657, 0.32912594427347547, 0.39454434733113913, 0.29328887541454635, 0.29570825213032875, 0.39130975005747515, 0.43467735566977134, 0.33404812179748533, 0.42278431761007806, 0.3438153828535864, 0.3389350627019767, 0.4740162017763488, 0.295701851024089, 0.33430668425450866, 0.34930827221278643, 0.39540055338595, 0.4266044373000217, 0.34917636406318353, 0.27543461663575886, 0.3962531856846663, 0.3135755495037939, 0.3916201145638425, 0.46603370900755864, 0.38963160378854456, 0.4361653760660487, 0.3388915668286691, 0.5286999303180927, 0.4062645397093611, 0.4738241224124326, 0.367971031679357, 0.30783743089388127, 0.33377455102948644, 0.3662349347212601, 0.46074805872411795]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [13.1, 15.400000095367432], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [15.400000095367432, 16.550000190734863], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [16.550000190734863, 16.65000057220459], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [16.65000057220459, 17.34999942779541], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 26, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [17.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 108, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.14999961853027, 45.54999923706055], [17.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 31, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [45.54999923706055, 45.64999961853027], [17.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [45.64999961853027, 59.6], [17.34999942779541, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 86, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [45.64999961853027, 44.75], [17.34999942779541, 21.5], [172.0, 206.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [45.64999961853027, 44.75], [17.34999942779541, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.75, 59.6], [17.34999942779541, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "id": 47, "rule_interval_sim": [0.3679583738024925, 0.33031711842634165, 0.3437597627119936, 0.27461005911253694, 0.3247593258791268, 0.2147045296085993, 0.25910103796841394, 0.2683233508782496, 0.316926073108742, 0.4061186364981815, 0.38783438858286395, 0.3663814938573443, 0.28532409589833707, 0.45243853612681384, 0.30091244656540816, 0.38768586906918184, 0.3305624827359404, 0.3161292379855114, 0.37414073885300086, 0.2686003732767624, 0.36433194470574615, 0.4160510016723693, 0.36793146711172425, 0.27574211058922793, 0.22632044415416944, 0.4407072055074035, 0.2240774549197584, 0.33212343813374073, 0.31310087598702496, 0.36797633184030865, 0.34225840274245256, 0.28939562717824185, 0.3375195597296935, 0.2634641284948372, 0.25156452757992004, 0.32157458258094607, 0.23127791133017156, 0.3351924671103896, 0.43441322183422415, 0.310687650190161, 0.392343431463386, 0.2896212906597941, 0.32098088591387647, 0.31039916220381775, 0.311121029743645, 0.4333252868004427, 0.2679294525857273, 0.0, 0.36293894104386454, 0.384233500703353, 0.4346888973950412, 0.3848161854795256, 0.49111914397741696, 0.33668741626553544, 0.3682117908410362, 0.3357704066779808, 0.40121333668882586, 0.21839957457466497, 0.4502326627179659, 0.2614641237831821, 0.3368613346618732, 0.4024732057770301, 0.33328625865349504, 0.29831392662006895, 0.34978665697900546, 0.2674036380037398, 0.38447794813227715, 0.33898520605115096, 0.38563413289623527, 0.24558793942548976, 0.22991379917587568, 0.3174162680681452, 0.414115423729072, 0.338305315932451, 0.3647162070830375, 0.27523810963141904, 0.3576515356865029, 0.40880254372263936, 0.3191198540007138, 0.27637864559491504, 0.36078384997775564, 0.42811909017194727, 0.43255370741139815, 0.2945627168754912, 0.21018615630273094, 0.326498238594802, 0.3392032287355464, 0.3020712927215983, 0.4896837419827266, 0.34222107731795215, 0.365741662603028, 0.2525395792156066, 0.5117853019991548, 0.37510228783511174, 0.42047368915533595, 0.3546323787534758, 0.31340229476377396, 0.33903962584446423, 0.26074529084592996, 0.4866528726826434]}, {"leafNodes": [{"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 2775.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 187.5], [2775.0, 4275.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [13.1, 21.5], [187.5, 231.0], [2775.0, 4275.0], [0, 2]], "correctPredictions": 76, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 45.54999923706055], [13.1, 21.5], [187.5, 231.0], [2775.0, 4275.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 9, "0": {"count": 3, "2": 3}, "1": {"count": 6, "2": 6}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.54999923706055, 59.6], [13.1, 21.5], [187.5, 231.0], [2775.0, 4275.0], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.54999923706055, 59.6], [13.1, 16.300000190734863], [187.5, 231.0], [4275.0, 4712.5], [0, 2]], "correctPredictions": 27, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [45.54999923706055, 47.29999923706055], [16.300000190734863, 21.5], [187.5, 231.0], [4275.0, 4712.5], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [47.29999923706055, 59.6], [16.300000190734863, 21.5], [187.5, 231.0], [4275.0, 4712.5], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [47.29999923706055, 59.6], [16.300000190734863, 21.5], [187.5, 209.5], [4712.5, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [47.29999923706055, 59.6], [16.300000190734863, 21.5], [209.5, 210.5], [4712.5, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [47.29999923706055, 59.6], [16.300000190734863, 21.5], [210.5, 231.0], [4712.5, 6300.0], [0, 2]], "correctPredictions": 85, "wrongPredictions": {"count": 0}}], "id": 48, "rule_interval_sim": [0.44024276677758895, 0.3532029168934081, 0.35943415153260927, 0.27166904956937354, 0.38451546090356453, 0.3455954067827959, 0.26310284752796553, 0.47976928402551666, 0.31873392315981597, 0.3685064256886744, 0.27329104651093206, 0.29901812893395424, 0.3895948680126849, 0.29748316459067947, 0.36435714775236466, 0.30683523685670905, 0.3829208810298917, 0.3514615991692378, 0.2770928541725846, 0.2942401376591541, 0.35663723899171834, 0.4163451303824315, 0.33205437467581966, 0.36573447147946647, 0.3521089390706203, 0.4753564115282897, 0.4041720490026241, 0.398602878551309, 0.3631331492974196, 0.40354957623770604, 0.25711139649666037, 0.3385666085851873, 0.42059292696959766, 0.4051014673798834, 0.33404319791599246, 0.2874911588064475, 0.3094296799004038, 0.3855340158507673, 0.28530077918028574, 0.2741582556927344, 0.44815482093478015, 0.3525630766128504, 0.4764224146929387, 0.2960327342731233, 0.29188703871103905, 0.35558454180868204, 0.40820339152693547, 0.36293894104386454, 0.0, 0.450637621288871, 0.34026379204350826, 0.35812874083123875, 0.4670502921953965, 0.3714589273278, 0.45760551591422566, 0.4000306914048228, 0.29504393697054615, 0.3506414110212181, 0.41849344513723774, 0.34786654804791206, 0.35041054509045017, 0.3577730749100203, 0.35733694565629653, 0.4716475117789319, 0.35227868346226143, 0.3522345749943456, 0.3347174163821992, 0.37554140934683194, 0.3088420329080358, 0.3773293141155754, 0.30230791523717326, 0.26633477478354023, 0.4588619535024117, 0.32726744759867077, 0.3764360601351676, 0.38358487579303163, 0.42124518755314605, 0.46315667049490145, 0.3904910737205689, 0.3653555585470953, 0.3422188376740187, 0.28592671222989574, 0.4574685762893235, 0.26745286515990174, 0.36446384701491996, 0.3319780135991144, 0.35204321351760987, 0.38494642483938396, 0.5057571475626571, 0.3536526470644575, 0.3902808443219738, 0.35535340523204056, 0.5095125659008064, 0.29027065227425036, 0.2888657142852439, 0.3835806690869813, 0.3249763400212139, 0.24623189914187124, 0.33213665297800793, 0.5019499032111532]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 195.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 37, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 18.399999618530273], [195.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 124, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [18.399999618530273, 21.5], [195.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [18.399999618530273, 21.5], [195.5, 192.5], [2700.0, 2950.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [18.399999618530273, 21.5], [195.5, 192.5], [2950.0, 6300.0], [0, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [18.399999618530273, 21.5], [192.5, 231.0], [2950.0, 3975.0], [0, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [18.399999618530273, 21.5], [192.5, 231.0], [3975.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [18.399999618530273, 21.5], [192.5, 231.0], [3975.0, 6300.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 0}}], "id": 49, "rule_interval_sim": [0.34172004125598987, 0.3209088390389859, 0.4117140982022229, 0.2830775117989916, 0.32150045197530097, 0.40011070256351067, 0.44335103312405416, 0.26021956686487635, 0.3861890517622626, 0.4341197152271807, 0.4293925450843622, 0.5027600747930627, 0.31358999190581294, 0.5040428900855928, 0.4536331016814512, 0.44123570718256033, 0.34736143230192496, 0.3344393705129386, 0.4352778479040315, 0.3556692691329036, 0.37969316545884846, 0.4240616388901777, 0.3355435971977569, 0.4480734374258539, 0.4293301658667965, 0.4899944841910063, 0.36842170609923464, 0.40353618805901, 0.4042549714735421, 0.4091659884334835, 0.373124483597921, 0.37967415245267017, 0.4267509461504313, 0.4047322489381221, 0.4215589436576054, 0.40465874250256534, 0.4092366279827164, 0.48763898640915043, 0.32188437148631716, 0.42839385030426064, 0.4653697858159517, 0.3120424667493303, 0.4358056210025012, 0.46227443542416086, 0.408371617675057, 0.506997538224395, 0.4173540947543524, 0.384233500703353, 0.450637621288871, 0.0, 0.437219481693672, 0.4513090312260659, 0.41904733711571374, 0.386788988331047, 0.3116195888018519, 0.47695552280815545, 0.3784634727059861, 0.37835114648684287, 0.3070441508316706, 0.3549728433719902, 0.39941877983279306, 0.46792706007787344, 0.3930185526248394, 0.40703226432976625, 0.4054923478446322, 0.389862060695243, 0.4141215064168501, 0.41267371379875517, 0.41150664308385954, 0.4026305842404643, 0.39219048572504683, 0.410228120180443, 0.396668624427043, 0.3978872713601754, 0.4212128714294524, 0.4136979777667056, 0.4794152862571487, 0.4741203917120044, 0.42700255223961775, 0.3594994996395068, 0.3763602253065025, 0.44398586687031266, 0.25261384852720703, 0.3718523533996071, 0.3307715848875691, 0.3629457941487495, 0.3111345561995598, 0.32598040664121475, 0.411217055346037, 0.38096053342216973, 0.297143160544702, 0.4392528006623473, 0.426313457428224, 0.41170858686090483, 0.5121313946083181, 0.3122130223384719, 0.4540307635241324, 0.48370443025833837, 0.39113078028058035, 0.44042126548895133]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 40.75], [13.1, 21.5], [172.0, 194.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 65, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [40.75, 59.6], [13.1, 21.5], [172.0, 194.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 27, "wrongPredictions": {"count": 11, "0": {"count": 11, "1": 11}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [40.75, 59.6], [13.1, 21.5], [172.0, 194.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [40.75, 59.6], [13.1, 15.5], [194.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [40.75, 44.89999961853027], [15.5, 21.5], [194.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [44.89999961853027, 59.6], [15.5, 21.5], [194.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 39, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.89999961853027, 59.6], [15.5, 21.5], [194.5, 199.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [44.89999961853027, 59.6], [15.5, 18.850000381469727], [199.0, 231.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 105, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [44.89999961853027, 59.6], [18.850000381469727, 21.5], [199.0, 231.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 50, "rule_interval_sim": [0.37072605751620713, 0.3688593154946808, 0.39684579333362746, 0.2992838846013139, 0.41491612547297996, 0.3927155163407988, 0.37003064978480354, 0.41107476192809694, 0.4087065101869787, 0.3520680756474583, 0.3017176337203484, 0.439281781513339, 0.39171324737022284, 0.3896256207868757, 0.41119066475243504, 0.2945728362785867, 0.3799265200320121, 0.30656098622018785, 0.32113785565950953, 0.3704250806508945, 0.3736897941271962, 0.36183622900297696, 0.15506303120723236, 0.43266478849467227, 0.42853064620495934, 0.346425502598874, 0.4249278515295199, 0.35873866035054885, 0.36645229373260524, 0.38778194466217103, 0.3142062690353129, 0.281970781259763, 0.4077520781429331, 0.40575679061664777, 0.4049139904201272, 0.2988948462117305, 0.37162027021816024, 0.44032631031132347, 0.24078136555603388, 0.3538347023090597, 0.436008846652382, 0.3018604184485514, 0.47927253308406076, 0.42691848086588324, 0.4204803949939501, 0.4170171872898706, 0.4503083698129256, 0.4346888973950412, 0.34026379204350826, 0.437219481693672, 0.0, 0.3940905680425526, 0.32312778606832304, 0.42018289577078843, 0.3915673446921851, 0.4625619368734601, 0.1930440526175915, 0.3922181668872271, 0.39696292220163254, 0.3557376897882844, 0.36040049435601634, 0.39727623356675007, 0.43442375163460817, 0.4727323598357913, 0.299099779256728, 0.40116487457068417, 0.327476935930027, 0.31033816519248536, 0.3259183289776606, 0.4300392470693412, 0.3356237649956992, 0.35848316376276984, 0.353893196176451, 0.22580930959369303, 0.31369709269951834, 0.33525780620578227, 0.49070210308227413, 0.3366249566372265, 0.4203119213391495, 0.3361799696590185, 0.24219665244365857, 0.353406374857077, 0.45086880318431366, 0.3585052459404045, 0.3952448470221974, 0.37073037948932186, 0.2527993439014933, 0.3786916029298665, 0.4194119362418863, 0.3429107714699911, 0.40493086392470495, 0.4383996571880275, 0.4754129046683286, 0.2828313541360322, 0.3954281336913644, 0.3962285521525797, 0.42546986094586303, 0.3267402614379791, 0.3656167873944074, 0.4447902059842831]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 3375.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 3375.0], [0, 2]], "correctPredictions": 28, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 43.14999961853027], [13.1, 21.5], [172.0, 231.0], [3375.0, 4537.5], [0, 2]], "correctPredictions": 100, "wrongPredictions": {"count": 3, "1": {"count": 1, "0": 1}, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.14999961853027, 59.6], [13.1, 21.5], [172.0, 231.0], [3375.0, 4537.5], [0, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [13.1, 20.75], [172.0, 231.0], [3375.0, 4537.5], [0, 2]], "correctPredictions": 61, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 59.6], [20.75, 21.5], [172.0, 231.0], [3375.0, 4537.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.14999961853027, 59.6], [20.75, 21.5], [172.0, 231.0], [4537.5, 4625.0], [0, 0.5]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 0.5], [43.14999961853027, 59.6], [20.75, 21.5], [172.0, 231.0], [4537.5, 4625.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.14999961853027, 59.6], [20.75, 21.5], [172.0, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 99, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.14999961853027, 47.45000076293945], [20.75, 21.5], [172.0, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [47.45000076293945, 59.6], [20.75, 21.5], [172.0, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "id": 51, "rule_interval_sim": [0.4502636297574159, 0.349650334239614, 0.37659151115174627, 0.37238706303636815, 0.3326725707792828, 0.3290649689158425, 0.3424596336446868, 0.40429805743380653, 0.4396051114759787, 0.40657818322948, 0.34736634605698613, 0.36216459439628884, 0.42217315391653376, 0.45661401606267954, 0.42194240896009605, 0.3939220132044547, 0.44208001275051756, 0.38938103147358977, 0.297294678698612, 0.4376442753044279, 0.38438348247755794, 0.35131689987256626, 0.39783082916034596, 0.47281322405359855, 0.35144054364009425, 0.4299014676585006, 0.40184698283338216, 0.3885527514847207, 0.3421975153040105, 0.3852580546804066, 0.38704513937306095, 0.42397209606403724, 0.49613133991727104, 0.45129652903656375, 0.35871786489141544, 0.310914361249661, 0.40511666346707775, 0.3983637265682724, 0.31436093585645164, 0.3972220294450283, 0.39570860536497965, 0.3268293858071441, 0.4878101362498897, 0.34172900517129584, 0.37139434759747286, 0.4592247884063461, 0.3594230257332664, 0.3848161854795256, 0.35812874083123875, 0.4513090312260659, 0.3940905680425526, 0.0, 0.5725677552189535, 0.5039947660748344, 0.4988733347516891, 0.5334635066699831, 0.40406536198698917, 0.37512722474990295, 0.48201950030839225, 0.40828223554208326, 0.4259873916602199, 0.42103839694046985, 0.40845034354495696, 0.45960116205814283, 0.4098518901138283, 0.45050645063133155, 0.42538462193344484, 0.453322336435914, 0.4304444314914724, 0.455713668081359, 0.40454810636116495, 0.4528591045000002, 0.44073413498711633, 0.4454308862928526, 0.4444242365726316, 0.42696266107709885, 0.44948270904651655, 0.5271447183112578, 0.38433348896086533, 0.44815953506928474, 0.32622622141157837, 0.3647048248421662, 0.46308448538903946, 0.43562424067317074, 0.37381109415295716, 0.4932423892563507, 0.3411243569263695, 0.4473195696806879, 0.4896178838438871, 0.46098129027295587, 0.512613502468927, 0.4362511658663177, 0.5198924464382195, 0.3840152225703104, 0.358116687384984, 0.36751986706348566, 0.29686780469335916, 0.3344524797736582, 0.4592718230388986, 0.4622735591207435]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 37, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [13.1, 18.800000190734863], [172.0, 191.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [18.800000190734863, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 1.5], [32.1, 59.6], [18.800000190734863, 21.5], [191.5, 200.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 31, "0": {"count": 30, "1": 30}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [18.800000190734863, 21.5], [191.5, 200.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 42.5], [18.800000190734863, 21.5], [200.0, 206.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [42.5, 59.6], [18.800000190734863, 21.5], [200.0, 206.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 13, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [42.5, 47.39999961853027], [18.800000190734863, 16.75], [206.5, 231.0], [2700.0, 4337.5], [0.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.5, 47.39999961853027], [16.75, 21.5], [206.5, 231.0], [2700.0, 4337.5], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [47.39999961853027, 59.6], [16.75, 21.5], [206.5, 231.0], [2700.0, 4337.5], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [47.39999961853027, 51.64999961853027], [16.75, 21.5], [206.5, 231.0], [4337.5, 6300.0], [0.5, 2]], "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [51.64999961853027, 59.6], [16.75, 21.5], [206.5, 231.0], [4337.5, 5125.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [51.64999961853027, 59.6], [16.75, 21.5], [206.5, 231.0], [5125.0, 6300.0], [0.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 52, "rule_interval_sim": [0.3520808806287359, 0.45940769980578905, 0.39712613732623436, 0.39477316150628944, 0.48333199662381293, 0.5273760513898127, 0.41929316777718784, 0.44611726440715216, 0.4011306331002436, 0.38747270752132446, 0.4458762179838576, 0.5492900123275435, 0.42442732932200034, 0.5167395073490436, 0.4808236532489078, 0.4500167941674092, 0.41890708432895307, 0.3476763284463402, 0.49784741562007145, 0.42481319284466507, 0.4793546007992683, 0.42465363056910654, 0.349114759749695, 0.4258253325024401, 0.5157021923343388, 0.4209739278609436, 0.5131554336243618, 0.45834689254869676, 0.49035803760218627, 0.45759582780665603, 0.45581347916333204, 0.32396131309898357, 0.27859163267040565, 0.43033470219125664, 0.5151243139680093, 0.41352150170064816, 0.4189553332228065, 0.5474147039943085, 0.4231331969851647, 0.42859188980343893, 0.4332230313892208, 0.4296465794561322, 0.522380581689275, 0.5084438317806543, 0.5085082417614094, 0.4593349025049804, 0.5106138835549526, 0.49111914397741696, 0.4670502921953965, 0.41904733711571374, 0.32312778606832304, 0.5725677552189535, 0.0, 0.4426185783440285, 0.36167815411079324, 0.4785800012660411, 0.42446435324588855, 0.4722057457161949, 0.4616635643387551, 0.46841467038670725, 0.42959727063595, 0.5084550180249525, 0.5380386975757794, 0.5023673837438483, 0.43108889268709677, 0.4605204711802913, 0.44871704944691165, 0.3577237718097984, 0.4323966112791005, 0.46401457198858137, 0.44639414755085877, 0.4357023007267017, 0.38691778102601543, 0.3463873341308666, 0.4124967005974297, 0.37331365253523086, 0.5283824900791043, 0.3895001819376289, 0.4328914636736298, 0.37448049864739513, 0.4304231429984475, 0.48403998628227507, 0.48800269483971587, 0.45022586850384155, 0.5109936002228048, 0.33837915898104726, 0.4721316882615874, 0.4426177047443553, 0.48327713160493885, 0.3699790385187209, 0.44387200598934357, 0.4828079913825554, 0.41288693137403326, 0.4804601475518363, 0.5185136009633966, 0.44911517420692754, 0.4980484775295504, 0.49944815960884487, 0.493298269668441, 0.5265358704281916]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.949999809265137], [172.0, 198.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.949999809265137], [198.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 101, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [15.949999809265137, 21.5], [198.0, 231.0], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 137, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 45.64999961853027], [15.949999809265137, 21.5], [198.0, 231.0], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 5, "wrongPredictions": {"count": 9, "1": {"count": 7, "0": 7}, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 45.64999961853027], [15.949999809265137, 18.09999942779541], [198.0, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 45.64999961853027], [18.09999942779541, 21.5], [198.0, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.64999961853027, 59.6], [18.09999942779541, 21.5], [198.0, 231.0], [2700.0, 5100.0], [1.5, 2]], "correctPredictions": 57, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.64999961853027, 59.6], [18.09999942779541, 21.5], [198.0, 231.0], [5100.0, 6300.0], [1.5, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 0}}], "id": 53, "rule_interval_sim": [0.42074440506885075, 0.36455311985923444, 0.3637192210613676, 0.1726045153865452, 0.4046845118332704, 0.36809129270472585, 0.25323235703038127, 0.41885303337836144, 0.219502319133658, 0.38573183186988047, 0.3917260740454905, 0.4188607461872989, 0.2688348629787213, 0.40061054767937065, 0.42589267819182747, 0.410370387252263, 0.3990364086293529, 0.3466198785747606, 0.4409575421485779, 0.21517786241361167, 0.418583039713344, 0.42744072908456965, 0.37044380577413233, 0.373982999920656, 0.39134555874800947, 0.44575311908505316, 0.3110925068480229, 0.39366967289433363, 0.4025944270011148, 0.43270102219712897, 0.29825447391997306, 0.37160254814872473, 0.3850906829885356, 0.40975201831228575, 0.29893508528872303, 0.3914284802782688, 0.36618434534220706, 0.3473903791396499, 0.4007457307375144, 0.3909496269229302, 0.34192320021254113, 0.3107881193982049, 0.3465385930763264, 0.2546910196837673, 0.2879250498350714, 0.4207523997635517, 0.42356893601518514, 0.33668741626553544, 0.3714589273278, 0.386788988331047, 0.42018289577078843, 0.5039947660748344, 0.4426185783440285, 0.0, 0.40089429973275215, 0.2951637572852469, 0.3952759935147857, 0.3516457406745318, 0.5419005503665233, 0.38010985765818095, 0.35151750470088833, 0.3332605594089999, 0.3532186016193891, 0.37881201697728223, 0.4231880495030603, 0.3511935503303607, 0.4433921629363107, 0.4014383682878154, 0.4047064265583574, 0.2907342092672945, 0.30120974166775877, 0.32171555129448665, 0.45911782219124925, 0.3264029768735169, 0.4330825802786635, 0.3988390129949385, 0.3801475409990398, 0.3719437987989385, 0.357785648849323, 0.37026286275680287, 0.4851708488228717, 0.38032015835518757, 0.41349976938446886, 0.31080898828804127, 0.3377602368325727, 0.35604652776296086, 0.4734424307704935, 0.35823400958369533, 0.4100050056101697, 0.31703770473495635, 0.31857113736365417, 0.2815629173470383, 0.42456405511185247, 0.3690992336868535, 0.43003872387104236, 0.39530460259474764, 0.3586223376991191, 0.39083913489966104, 0.286223290089102, 0.4703855913512287]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [13.1, 19.350000381469727], [172.0, 191.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 58, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [13.1, 19.350000381469727], [191.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 31, "wrongPredictions": {"count": 29, "0": {"count": 26, "1": 26}, "2": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [19.350000381469727, 21.5], [191.5, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [19.350000381469727, 21.5], [196.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [19.350000381469727, 21.5], [196.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [32.1, 59.6], [19.350000381469727, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 46.54999923706055], [19.350000381469727, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.54999923706055, 59.6], [19.350000381469727, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 54, "rule_interval_sim": [0.22489267944731223, 0.40264271556519776, 0.3965496221357792, 0.3243375747609993, 0.3650291952552245, 0.41261676499917566, 0.44996370072301106, 0.3581589664678738, 0.39015600072601814, 0.34704730521731497, 0.442266852450016, 0.5205037336610973, 0.27834988702497915, 0.49361995418687465, 0.38741235518389816, 0.41799885891291105, 0.31024787564926787, 0.20598353153463, 0.3931721965710255, 0.33203399235049014, 0.42806743221640253, 0.29001190520291387, 0.3857071158024121, 0.36231906106774653, 0.42138563033752313, 0.45091617926961375, 0.43541656462740647, 0.3330945059480342, 0.3248561902138909, 0.3995461318446595, 0.41048550312541443, 0.319718198063304, 0.26980727364344226, 0.30939647656531344, 0.39218125088573436, 0.2740681441185151, 0.3466609143977556, 0.4984506573201419, 0.36319329265829503, 0.40890494589972665, 0.42154770082674864, 0.38544344918421203, 0.4356299788162486, 0.4946050627549576, 0.3729915430409812, 0.45084002656589933, 0.4700588356899085, 0.3682117908410362, 0.45760551591422566, 0.3116195888018519, 0.3915673446921851, 0.4988733347516891, 0.36167815411079324, 0.40089429973275215, 0.0, 0.4003345425668444, 0.3802654543517211, 0.33577310737880256, 0.3331266572235754, 0.3419083823779635, 0.2703980430169918, 0.44413716352362226, 0.41113403357497563, 0.40373916596789855, 0.3349428988003167, 0.3661264725773081, 0.4126184287912098, 0.37021345373704784, 0.3579550935699784, 0.40678402672438185, 0.3923686206866345, 0.3856617705848071, 0.43007835146012585, 0.3843605846356524, 0.2866373256637195, 0.4338790800270852, 0.4861704170957126, 0.4002029050301632, 0.4244921440802685, 0.27255469955651357, 0.462684710430988, 0.4515590090858387, 0.36028726435116504, 0.38484832975909333, 0.3685664842829801, 0.2955038747255383, 0.4139167625279786, 0.3033049105445034, 0.5013963880098079, 0.3179714647006663, 0.29769405825247985, 0.38536006843554194, 0.3649689667674497, 0.38554270909793814, 0.4548531159229272, 0.35937902938653343, 0.42856264090065666, 0.45538795191489134, 0.36186449996637277, 0.49151284654654764]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.30000114440918], [13.1, 16.65000057220459], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 42.80000114440918], [13.1, 16.65000057220459], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 2, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 42.39999961853027], [16.65000057220459, 21.5], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 129, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 42.80000114440918], [16.65000057220459, 21.5], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 42.80000114440918], [16.65000057220459, 21.5], [209.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.80000114440918, 59.6], [16.65000057220459, 21.5], [209.0, 206.0], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 59, "wrongPredictions": {"count": 9, "0": {"count": 8, "1": 8}, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.80000114440918, 59.6], [16.65000057220459, 21.5], [209.0, 206.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.80000114440918, 59.6], [16.65000057220459, 17.550000190734863], [206.0, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 116, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.80000114440918, 59.6], [17.550000190734863, 21.5], [206.0, 231.0], [2700.0, 4150.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.80000114440918, 59.6], [17.550000190734863, 21.5], [206.0, 231.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "id": 55, "rule_interval_sim": [0.40342697118415644, 0.4562906559466661, 0.36423476563174084, 0.35257207764335424, 0.39250446274473627, 0.3664667664525695, 0.3871360846198004, 0.3805490074247967, 0.3620996331136628, 0.3645739378781287, 0.4228789984047325, 0.42217526330749316, 0.3423252448402292, 0.3307439006185606, 0.3196439134055786, 0.43543151281632486, 0.3699915808568807, 0.37884528518931465, 0.3926780231968541, 0.3120369696242936, 0.37668103468272457, 0.4208026165210227, 0.4667384318412038, 0.26651436145309454, 0.3707170394313244, 0.32687231676130407, 0.2873224199766691, 0.2845649882152666, 0.31367039317536416, 0.4159440631995938, 0.3999135652340561, 0.31551088172329134, 0.34887886689738545, 0.29991214968151125, 0.2601379483723097, 0.37989322257998775, 0.24456087219201922, 0.358390218199986, 0.45942081590122774, 0.3256909683864736, 0.3133869655165575, 0.4160373446830903, 0.34459887704021747, 0.32517276926479716, 0.4009562560693173, 0.39261092945170106, 0.39172633791366024, 0.3357704066779808, 0.4000306914048228, 0.47695552280815545, 0.4625619368734601, 0.5334635066699831, 0.4785800012660411, 0.2951637572852469, 0.4003345425668444, 0.0, 0.417604058725405, 0.2999912083089646, 0.504628425233152, 0.37868825556026614, 0.3073366545605127, 0.30390154477526493, 0.39659411514351817, 0.3258550421922035, 0.369514317566638, 0.3258249707850206, 0.3875721924999614, 0.271762043224996, 0.3976624034019985, 0.2965729537942892, 0.35469387628119686, 0.30838051841142533, 0.46189152963018126, 0.40311991281193693, 0.3286343311985623, 0.47566300429516745, 0.3786931155757919, 0.35587285713001804, 0.3905422121949207, 0.3057042791781818, 0.4779282573915111, 0.37125878578898097, 0.5055221614279837, 0.3030627880076282, 0.3259815991907641, 0.34844966250871234, 0.47556285006646587, 0.41255748947272963, 0.5109438090087604, 0.3162981072019596, 0.41843280763033003, 0.28301585257848305, 0.4614101763370361, 0.3831768745902132, 0.39188570454546656, 0.4398060928090758, 0.36561900838454503, 0.3958158903737007, 0.30791941435450265, 0.5129818461608374]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 42.04999923706055], [13.1, 21.5], [172.0, 196.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 80, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.04999923706055, 59.6], [13.1, 21.5], [172.0, 196.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 36, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 1.5], [42.04999923706055, 59.6], [13.1, 15.5], [196.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.04999923706055, 59.6], [15.5, 21.5], [196.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 11, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.04999923706055, 59.6], [15.5, 21.5], [196.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 1.0], [42.04999923706055, 43.10000038146973], [15.5, 21.5], [196.5, 231.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.0, 2], [42.04999923706055, 43.10000038146973], [15.5, 21.5], [196.5, 231.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.0, 2], [43.10000038146973, 51.54999923706055], [15.5, 21.5], [196.5, 231.0], [4562.5, 4625.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.0, 2], [43.10000038146973, 51.54999923706055], [15.5, 21.5], [196.5, 231.0], [4625.0, 6300.0], [0, 2]], "correctPredictions": 86, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.0, 0.5], [51.54999923706055, 59.6], [15.5, 21.5], [196.5, 231.0], [4625.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [51.54999923706055, 59.6], [15.5, 21.5], [196.5, 231.0], [4625.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 56, "rule_interval_sim": [0.3764867272757366, 0.3270213386620924, 0.39791899728438046, 0.24908783692609204, 0.36762224204676386, 0.3226432896187813, 0.3245877097795027, 0.380922391003672, 0.3424608007512294, 0.36798462011582067, 0.258290321448806, 0.40341537550549467, 0.3642682273336745, 0.37299010730311155, 0.38594666195916627, 0.24884816971999155, 0.37996987920412906, 0.3024832529978846, 0.27313590804332927, 0.322242183144088, 0.34495034802345576, 0.33744765922625464, 0.23574984473010063, 0.36576325526068365, 0.34272420870018117, 0.40040548592327296, 0.38951598875665455, 0.361518415382145, 0.35940590539404643, 0.3830916322549077, 0.26367981543854513, 0.3008656444661484, 0.3865749186743239, 0.37700284316506105, 0.35996393433458496, 0.28110445446830834, 0.33301133627860025, 0.40976120698698, 0.23716467056000465, 0.28548071458832885, 0.4120496854436132, 0.2715567407424879, 0.46681873861287876, 0.37475198550352556, 0.3729557815307821, 0.38860229523375567, 0.3939918928257988, 0.40121333668882586, 0.29504393697054615, 0.3784634727059861, 0.1930440526175915, 0.40406536198698917, 0.42446435324588855, 0.3952759935147857, 0.3802654543517211, 0.417604058725405, 0.0, 0.37920979738615707, 0.4110045631046227, 0.3714119631814896, 0.3896208235392851, 0.4284527816769239, 0.42013324073866376, 0.49190776991252005, 0.31545340688088747, 0.38998961128941745, 0.32788145064750474, 0.41091019596547423, 0.3229752272390653, 0.40945865740035803, 0.30024089780062585, 0.3238408614011956, 0.3769750460115746, 0.2940499672216552, 0.35583606824025044, 0.3937684039456608, 0.4868740165086434, 0.4853342781190469, 0.38623609757531, 0.3571876969666627, 0.3289102431823238, 0.3635440997725204, 0.41470753847155667, 0.3010926420598991, 0.41726274683303705, 0.3530852644154333, 0.27020162873368964, 0.38451421670289354, 0.49524477155372765, 0.3866415981159203, 0.38590725112221097, 0.4323896318212632, 0.4921429101796278, 0.3060658054690283, 0.40856621727023196, 0.3594181280551862, 0.41741541323794534, 0.3504618898364745, 0.385921087349481, 0.5213250249670099]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.85000038146973], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.25], [13.1, 17.399999618530273], [172.0, 204.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.25], [17.399999618530273, 21.5], [172.0, 204.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 29, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.25], [17.399999618530273, 21.5], [204.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [43.25, 45.69999885559082], [17.399999618530273, 21.5], [204.5, 194.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.25, 45.69999885559082], [17.399999618530273, 21.5], [194.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [45.69999885559082, 59.6], [17.399999618530273, 21.5], [194.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 86, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [45.69999885559082, 59.6], [17.399999618530273, 19.65000057220459], [194.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [45.69999885559082, 59.6], [19.65000057220459, 20.899999618530273], [194.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [45.69999885559082, 59.6], [20.899999618530273, 21.5], [194.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 57, "rule_interval_sim": [0.3569944784202451, 0.4097645592216718, 0.3629222653346129, 0.3184148015684231, 0.2612100784937961, 0.27111729034062404, 0.3449510731388649, 0.29400938322380865, 0.35153862709777817, 0.3656867101165901, 0.36180635401907196, 0.3607184791783256, 0.29173188331390865, 0.41520585244898855, 0.27552440238676407, 0.38450362506046826, 0.3052331356884393, 0.27391133828721037, 0.33501778279572586, 0.3119493775522636, 0.30175121047658615, 0.3281676787542974, 0.3909772790864884, 0.1773445125313484, 0.2847607395821978, 0.42282255154308257, 0.28640793789336666, 0.31175435892659986, 0.22996410327964753, 0.3538908584159918, 0.35278211186825537, 0.3324562544358375, 0.35408615346396194, 0.22442991526002443, 0.27029407340468914, 0.30771935670360534, 0.2747155139924518, 0.38275001168195966, 0.37355546034472964, 0.31566419496424286, 0.38798423929747056, 0.32095688865873856, 0.3751937966917558, 0.3890685302758838, 0.3290944825048851, 0.3924165164670574, 0.3385055259482252, 0.21839957457466497, 0.3506414110212181, 0.37835114648684287, 0.3922181668872271, 0.37512722474990295, 0.4722057457161949, 0.3516457406745318, 0.33577310737880256, 0.2999912083089646, 0.37920979738615707, 0.0, 0.4439742685675666, 0.2704668081916671, 0.3140066103282797, 0.4410302200956756, 0.40004283174202293, 0.3744045441850109, 0.34419021529597005, 0.2809203328762943, 0.34763948619577, 0.34318102012318946, 0.34590374791170975, 0.3304305667231849, 0.3073226726405221, 0.35793949259637114, 0.42939293149756896, 0.3799699940556259, 0.31533338541692507, 0.42599456411542247, 0.4640648086026745, 0.44636321454461214, 0.3771759482470866, 0.2994196778056315, 0.3937939063696558, 0.43591243631143695, 0.4057543576782067, 0.3223419456498616, 0.2610379032286515, 0.3033371420053284, 0.4175227872663399, 0.2866062681303245, 0.49411814059062076, 0.3477721354818727, 0.40975953695651973, 0.35876657634140807, 0.5031551750034241, 0.366306347686592, 0.3725100640819672, 0.30794713210316715, 0.3767171130481849, 0.40537290249980484, 0.30052607907872597, 0.49282935026940705]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 207.5], [2700.0, 4825.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 207.5], [4825.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [4825.0, 6300.0], [0, 2]], "correctPredictions": 37, "wrongPredictions": {"count": 18, "1": {"count": 18, "0": 18}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [13.1, 21.5], [191.5, 207.5], [4825.0, 6300.0], [0, 2]], "correctPredictions": 46, "wrongPredictions": {"count": 18, "0": {"count": 18, "1": 18}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [13.1, 21.5], [191.5, 207.5], [4825.0, 6300.0], [0, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [32.1, 59.6], [13.1, 21.5], [207.5, 231.0], [4825.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [207.5, 231.0], [4825.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "id": 58, "rule_interval_sim": [0.31011816843585926, 0.32062288198021177, 0.40549148218590625, 0.3489414213379663, 0.3534861048809824, 0.41371391242295874, 0.4527937296554932, 0.3685233721391193, 0.4898339478484921, 0.4051525103657766, 0.42468068152641936, 0.48520582636952947, 0.40549202246285376, 0.4349372233995129, 0.4171873042249341, 0.3911424264703643, 0.4003541114269904, 0.2899452850393173, 0.33898178633845455, 0.43632579758660756, 0.34732136153691423, 0.3992842737153188, 0.380020659316628, 0.4721270319389792, 0.450783397774118, 0.46635578364030733, 0.44063664252905416, 0.39859099929772246, 0.41204098336083345, 0.34705446002446566, 0.40534807760047387, 0.40232873142317244, 0.42643659142131357, 0.4329826353783298, 0.473456706271989, 0.303597226333212, 0.3918587112079638, 0.4449311523691326, 0.3328212847349, 0.42240909154558737, 0.47207483146519813, 0.365138888735903, 0.44001664540120156, 0.4490550097985957, 0.4563224233030605, 0.4578421011241904, 0.4471852438524729, 0.4502326627179659, 0.41849344513723774, 0.3070441508316706, 0.39696292220163254, 0.48201950030839225, 0.4616635643387551, 0.5419005503665233, 0.3331266572235754, 0.504628425233152, 0.4110045631046227, 0.4439742685675666, 0.0, 0.31138066750373977, 0.4004566546273553, 0.41116244819873327, 0.46568301835228315, 0.4143048045124414, 0.2821750779203018, 0.38991930468635466, 0.33492042857850607, 0.39946396572237663, 0.295805870770505, 0.4352171624220199, 0.401250410631513, 0.39210856974558067, 0.3857710140202775, 0.3747059650567142, 0.3028723070370645, 0.48941440411043147, 0.5186490450169666, 0.42502059077305004, 0.45094031341682606, 0.33071229277785597, 0.36379899077344247, 0.3818844587831993, 0.27058005674652674, 0.4234220577366231, 0.4296887430456366, 0.39278493825480043, 0.2972616153288021, 0.27041546152324963, 0.3541919874829896, 0.41346225510198364, 0.3673565915358899, 0.4769142109252399, 0.3187947677091644, 0.4297518402042578, 0.4392943435783315, 0.2663802631612228, 0.4442680295393066, 0.43800729910465824, 0.46064048526558166, 0.36936034899229636]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 41.64999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 132, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [41.64999961853027, 59.6], [13.1, 21.5], [172.0, 204.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [41.64999961853027, 59.6], [13.1, 21.5], [204.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [41.64999961853027, 44.849998474121094], [13.1, 21.5], [204.0, 198.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 12, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.849998474121094, 59.6], [13.1, 21.5], [204.0, 198.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 41, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.849998474121094, 59.6], [13.1, 21.5], [198.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 59, "rule_interval_sim": [0.3552091998041518, 0.3831529396788372, 0.3701573712851215, 0.2873519568388097, 0.21241135268026645, 0.2729796389949779, 0.34526711736028176, 0.32428218850034163, 0.34517676591417273, 0.34395372348576514, 0.33461461051971503, 0.4145882483145444, 0.2488938591153364, 0.39888017903858114, 0.33005897774688214, 0.358763031135883, 0.33976511669309756, 0.24711547616928492, 0.26544230741023284, 0.29763167265837553, 0.2538088872191283, 0.35520700912213976, 0.3903743597038678, 0.29489250008671575, 0.3085953094305892, 0.42211545334015205, 0.2788300298176483, 0.3242263261042653, 0.2919799781499496, 0.2561485840115946, 0.3602726650021856, 0.3389652317125035, 0.3693995764777322, 0.30458821469907665, 0.2769268307283141, 0.2306043151946081, 0.27684463472837006, 0.3327743721718223, 0.3583531720705485, 0.34206327750595555, 0.375487208505659, 0.29633073724360404, 0.35223914679326485, 0.3879361132592245, 0.36007369372184195, 0.3472404087791821, 0.3540773686530921, 0.2614641237831821, 0.34786654804791206, 0.3549728433719902, 0.3557376897882844, 0.40828223554208326, 0.46841467038670725, 0.38010985765818095, 0.3419083823779635, 0.37868825556026614, 0.3714119631814896, 0.2704668081916671, 0.31138066750373977, 0.0, 0.25980949701601924, 0.3379480760509479, 0.37459231842501167, 0.34427714699736695, 0.21740784197932406, 0.30211116857874826, 0.2874898947053641, 0.3539229031317305, 0.24258177619881352, 0.2705233324182215, 0.2663097693367601, 0.274734664385078, 0.2809015636579772, 0.3424826017598384, 0.20898805070972548, 0.4148018823358101, 0.47442041907654836, 0.3308720793260652, 0.33143175534147123, 0.26336932022702086, 0.2886205750499598, 0.32488676846449754, 0.34455639346954864, 0.3001264311458791, 0.2448489583026312, 0.2984915292747494, 0.32920001914337144, 0.12152405245418867, 0.4001098329381289, 0.22739174375477458, 0.39819395197888247, 0.3312809031722754, 0.3410363902113817, 0.35991001045937, 0.3394898579860898, 0.20649831028873236, 0.30059668350573054, 0.3573921428601949, 0.28083190867921415, 0.37520861600211103]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 93, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.20000076293945], [13.1, 21.5], [191.5, 206.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.20000076293945, 59.6], [13.1, 20.75], [191.5, 206.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 5, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.20000076293945, 59.6], [20.75, 21.5], [191.5, 206.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.20000076293945, 59.6], [20.75, 17.649999618530273], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.20000076293945, 59.6], [17.649999618530273, 19.199999809265137], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.20000076293945, 59.6], [19.199999809265137, 21.5], [206.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 60, "rule_interval_sim": [0.3326150421582605, 0.46656745627258006, 0.3448046924757426, 0.31310128480706806, 0.2928410890343333, 0.339763207066001, 0.36885630931585034, 0.3332285688551672, 0.34830312080337367, 0.19447034644384548, 0.348084211340018, 0.4278409715427717, 0.2930299938830617, 0.356902625727584, 0.32113251546205274, 0.36304408086473594, 0.24999030522459179, 0.2141540744678344, 0.2815039108312203, 0.28759926401337527, 0.3649009170782766, 0.20752707883591695, 0.3887084398786563, 0.2858151901244252, 0.3669388677024569, 0.3644339128449626, 0.3812602981697842, 0.31785285162189286, 0.22855506508489867, 0.3481642034298041, 0.3589087272540546, 0.26814058016462916, 0.30137224287593267, 0.28652829691675785, 0.257359480742571, 0.23441918400181028, 0.27703481984500045, 0.41376090350278416, 0.3243986432447067, 0.356571830690653, 0.3342832826295539, 0.3956809716074399, 0.411081972203566, 0.40494554878858074, 0.3366006112210175, 0.29823323488168196, 0.4319710837906037, 0.3368613346618732, 0.35041054509045017, 0.39941877983279306, 0.36040049435601634, 0.4259873916602199, 0.42959727063595, 0.35151750470088833, 0.2703980430169918, 0.3073366545605127, 0.3896208235392851, 0.3140066103282797, 0.4004566546273553, 0.25980949701601924, 0.0, 0.3023848132857322, 0.34031907278273965, 0.3565738708678777, 0.28429636091008315, 0.3169782531952443, 0.35833913390315875, 0.3099279727440849, 0.21867036584856964, 0.34797291442029604, 0.31324988433107237, 0.2607774711423299, 0.39557474594062886, 0.33568673836273133, 0.21365125961969056, 0.4258590938887443, 0.4482538522973274, 0.37110677663234254, 0.386219823356705, 0.2528457673150342, 0.3993005112809924, 0.303005443375556, 0.4542152637640242, 0.26165371940616144, 0.2804877024494306, 0.2602060742181713, 0.4118630719066746, 0.2971670372374017, 0.5249045432883521, 0.19794958375744232, 0.3428191557843352, 0.28837362772350406, 0.41640035879153436, 0.25817134493031463, 0.3176498553286071, 0.33984868513245076, 0.299064647726002, 0.3582929409114355, 0.2617617260746785, 0.44303847656203993]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 206.5], [2700.0, 3225.0], [0, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 206.5], [3225.0, 6300.0], [0, 2]], "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.29999923706055], [13.1, 21.5], [172.0, 206.5], [3225.0, 6300.0], [0, 0.5]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.29999923706055], [13.1, 21.5], [172.0, 206.5], [3225.0, 6300.0], [0.5, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [13.1, 21.5], [172.0, 206.5], [3225.0, 4575.0], [0.5, 1.5]], "correctPredictions": 58, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [13.1, 21.5], [172.0, 206.5], [3225.0, 4575.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [13.1, 21.5], [172.0, 206.5], [4575.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [13.1, 18.399999618530273], [206.5, 231.0], [4575.0, 6300.0], [1.5, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 59.6], [18.399999618530273, 21.5], [206.5, 231.0], [4575.0, 6300.0], [1.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 61, "rule_interval_sim": [0.4115506945738955, 0.43992739002578346, 0.2858185227051441, 0.3657847285739592, 0.38577153815301735, 0.36080212982948545, 0.35795805084852356, 0.48669426612176886, 0.3616717049685867, 0.2781458894200909, 0.3356977573800004, 0.4113284150950931, 0.4187102818617947, 0.28012267099815796, 0.3869708077828021, 0.3959098938984038, 0.3844243317877229, 0.3426799893287898, 0.2642146177574076, 0.35919760257413824, 0.34825978489729104, 0.39285581529337343, 0.41466065153342313, 0.38204246264063196, 0.4068268865070889, 0.2425266319146807, 0.3626897948222929, 0.32117563740239435, 0.31274370584500594, 0.3459472017398654, 0.35060109419813285, 0.3775705481974161, 0.4174157029793038, 0.39856380262393454, 0.3461076920688434, 0.29429738764640656, 0.3321321945697157, 0.2990896881282836, 0.34439680133820993, 0.40894951255954043, 0.24081188932201397, 0.4283801680954027, 0.3505183132796364, 0.28608618878797304, 0.3819211442760999, 0.3077075444840189, 0.4048951189245918, 0.4024732057770301, 0.3577730749100203, 0.46792706007787344, 0.39727623356675007, 0.42103839694046985, 0.5084550180249525, 0.3332605594089999, 0.44413716352362226, 0.30390154477526493, 0.4284527816769239, 0.4410302200956756, 0.41116244819873327, 0.3379480760509479, 0.3023848132857322, 0.0, 0.434452242491103, 0.2820586640678628, 0.28501230276159967, 0.32893804915464125, 0.381800974330817, 0.3117674207619773, 0.29744675362900747, 0.3326716377369352, 0.3532216391052922, 0.33172986195113985, 0.43656247276156035, 0.37432785044472805, 0.3387355200626399, 0.5041639779542257, 0.3372027067661771, 0.2715041333075527, 0.4331124538286366, 0.39978893731711085, 0.40051548300489137, 0.2614614351179127, 0.47605368196595726, 0.3803068756774566, 0.4065998494127404, 0.4160352820127374, 0.4220559276472563, 0.40774149752250655, 0.4177183594988253, 0.2547170394765205, 0.46309376776590155, 0.26648451065997975, 0.38131890002887503, 0.35488398437991553, 0.3706225616589327, 0.3890385462210168, 0.2839811289356999, 0.31077197215555846, 0.365147217164919, 0.39899896932784445]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 38.55000114440918], [13.1, 16.449999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [13.1, 16.449999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [16.449999809265137, 16.699999809265137], [172.0, 231.0], [2700.0, 5025.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [16.699999809265137, 18.699999809265137], [172.0, 231.0], [2700.0, 5025.0], [0, 2]], "correctPredictions": 86, "wrongPredictions": {"count": 32, "1": {"count": 31, "0": 31}, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [18.699999809265137, 21.5], [172.0, 231.0], [2700.0, 3512.5], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [18.699999809265137, 21.5], [172.0, 231.0], [3512.5, 5025.0], [0, 2]], "correctPredictions": 49, "wrongPredictions": {"count": 28, "1": {"count": 28, "0": 28}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [38.55000114440918, 59.6], [18.699999809265137, 21.5], [172.0, 231.0], [5025.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 62, "rule_interval_sim": [0.431887263623534, 0.24092066576992432, 0.40443203790248494, 0.2691356851321722, 0.4114271220468366, 0.3269605385917759, 0.24441982828548467, 0.34128015680426743, 0.3405949962143706, 0.41777886353781285, 0.4182355655648313, 0.31441347159010635, 0.34130636326789865, 0.4145967691331359, 0.40750125407248344, 0.399393223648006, 0.40178751419235287, 0.40887433065666934, 0.40485160815161986, 0.326386175770521, 0.41752275010600215, 0.42927255307937123, 0.40389176929027765, 0.40924686912345315, 0.3165868158619841, 0.5055052739896445, 0.2866215017484121, 0.32282027546329595, 0.39314332296594867, 0.4471038490510711, 0.32960664592434674, 0.40831453968240694, 0.4730270627598482, 0.41927908081768833, 0.24517772425720735, 0.4152668473647964, 0.3667598815206325, 0.4422645810069973, 0.3669295591669369, 0.41391607606770003, 0.46700741531615064, 0.2471680448334855, 0.47136294092854647, 0.2492327350703134, 0.3066051222107917, 0.4479683741386941, 0.3595397600751302, 0.33328625865349504, 0.35733694565629653, 0.3930185526248394, 0.43442375163460817, 0.40845034354495696, 0.5380386975757794, 0.3532186016193891, 0.41113403357497563, 0.39659411514351817, 0.42013324073866376, 0.40004283174202293, 0.46568301835228315, 0.37459231842501167, 0.34031907278273965, 0.434452242491103, 0.0, 0.41002296020245893, 0.39894570956375286, 0.327111480374191, 0.39047834267432563, 0.33034510954143126, 0.37570682601881844, 0.3129417058234182, 0.3064102301386379, 0.28350321498845193, 0.440159697090931, 0.2759659361034571, 0.39109382238034796, 0.31905110987034196, 0.38052962715723526, 0.46926043682156077, 0.28124803422897976, 0.35980554971521045, 0.33864825256863, 0.3510777994649941, 0.4078836668707506, 0.19613002758400552, 0.22217003575522679, 0.3522067193360173, 0.3230756674478274, 0.40861017263296134, 0.47277035311853005, 0.36515209259540665, 0.2729133005104431, 0.3053892433826961, 0.5038287255541023, 0.27798961190051125, 0.3828525647407783, 0.3917690781955693, 0.25917708860134797, 0.29306554356085635, 0.2650745279775611, 0.4622432183345743]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.05000114440918], [13.1, 16.75], [172.0, 207.5], [2700.0, 3212.5], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.05000114440918], [13.1, 16.75], [172.0, 207.5], [3212.5, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.05000114440918], [16.75, 17.34999942779541], [172.0, 207.5], [3212.5, 6300.0], [0, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.05000114440918], [17.34999942779541, 21.5], [172.0, 207.5], [3212.5, 6300.0], [0, 2]], "correctPredictions": 106, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [43.05000114440918, 59.6], [17.34999942779541, 21.5], [172.0, 207.5], [3212.5, 6300.0], [0, 1.5]], "correctPredictions": 2, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.05000114440918, 59.6], [17.34999942779541, 21.5], [172.0, 207.5], [3212.5, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.05000114440918, 59.6], [17.34999942779541, 21.5], [172.0, 207.5], [3212.5, 4075.0], [1.5, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.05000114440918, 59.6], [17.34999942779541, 21.5], [172.0, 207.5], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.05000114440918, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.05000114440918, 59.6], [17.34999942779541, 19.25], [207.5, 231.0], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.05000114440918, 59.6], [19.25, 21.5], [207.5, 231.0], [4075.0, 6300.0], [1.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "id": 63, "rule_interval_sim": [0.35457046078497023, 0.43279053420128316, 0.27664254468527616, 0.3769522081988119, 0.41295069322583344, 0.38110081158998166, 0.4129329362734127, 0.3521328530184162, 0.4212932193378662, 0.37406147380446336, 0.43154376518276066, 0.49727529466480325, 0.38916477478015604, 0.4023330297815808, 0.32158268244168553, 0.4630041172411892, 0.3799000151182749, 0.3607517320605962, 0.34786778893414017, 0.39996083538414445, 0.38663703443608954, 0.4175243491848965, 0.4743976893237021, 0.41817430810451245, 0.38339217165714945, 0.3188473740942564, 0.28237999650585527, 0.3091899921013392, 0.3327334528493967, 0.3946913638695802, 0.45467540042477905, 0.3316700005155397, 0.3638351781719724, 0.3675851575361905, 0.3750590606760355, 0.3370672511633088, 0.29424265977556485, 0.2211342153239266, 0.43637246371718946, 0.37105530342583837, 0.28341444727873444, 0.382666001348202, 0.23567348330985632, 0.351401389145358, 0.3973388333507903, 0.44965742498811817, 0.34975313261790725, 0.29831392662006895, 0.4716475117789319, 0.40703226432976625, 0.4727323598357913, 0.45960116205814283, 0.5023673837438483, 0.37881201697728223, 0.40373916596789855, 0.3258550421922035, 0.49190776991252005, 0.3744045441850109, 0.4143048045124414, 0.34427714699736695, 0.3565738708678777, 0.2820586640678628, 0.41002296020245893, 0.0, 0.31977430748516156, 0.25420571796378855, 0.37735058498776264, 0.27509381757564716, 0.36954365160071295, 0.22043646721325671, 0.34508529227986967, 0.35634594228253136, 0.449361486586058, 0.3590564632998203, 0.3713997367304407, 0.428255518040775, 0.3101669245075294, 0.3207400227602513, 0.39121939895655833, 0.28186362493862277, 0.45152297407371217, 0.3683764440039074, 0.44520675494674794, 0.3704532820948725, 0.33169178372277325, 0.360454350325926, 0.40700330145768326, 0.41257840085181224, 0.42162984061258385, 0.3606095838919065, 0.4453101812834543, 0.32328815942007244, 0.36898781128837665, 0.41582477517962, 0.43521344051770294, 0.37593658757297826, 0.39827502945536486, 0.3909006578406403, 0.3880349074932909, 0.36975084668766384]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.80000114440918], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.80000114440918, 41.0], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 206.5], [2700.0, 4275.0], [0, 2]], "correctPredictions": 57, "wrongPredictions": {"count": 3, "0": {"count": 2, "1": 2}, "2": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 206.5], [4275.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 206.5], [4275.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [42.39999961853027, 59.6], [13.1, 21.5], [206.5, 231.0], [4275.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 46.54999923706055], [13.1, 21.5], [206.5, 231.0], [4275.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [46.54999923706055, 59.6], [13.1, 21.5], [206.5, 231.0], [4275.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "id": 64, "rule_interval_sim": [0.32198210552588413, 0.4056042817541938, 0.323172163687651, 0.35235497715555875, 0.31266577412999585, 0.33947988311206834, 0.38732655690538964, 0.38622891993431485, 0.376871195675697, 0.3028663326432978, 0.3384625316982959, 0.44384872121068025, 0.3432434294753478, 0.3428326416815097, 0.35082062953863674, 0.3373049464683393, 0.33279216054697575, 0.235708652052861, 0.18704318545148613, 0.32465095488984674, 0.20786460988010638, 0.31571908350101663, 0.3746403771526541, 0.3193455411579761, 0.38263176060794485, 0.3468603304168426, 0.37363192641912846, 0.2793942031363474, 0.2541934522585442, 0.2768670819692602, 0.37134169886582125, 0.28681415227374774, 0.36153345876049864, 0.29844006132838974, 0.32369357153913814, 0.16605756096568142, 0.260779026118687, 0.3637182069062827, 0.281188476322856, 0.3226935678595861, 0.3444185344354037, 0.33375065924666897, 0.42560162665921525, 0.4222555399640195, 0.38491778457335657, 0.3464161018971715, 0.40625180264113525, 0.34978665697900546, 0.35227868346226143, 0.4054923478446322, 0.299099779256728, 0.4098518901138283, 0.43108889268709677, 0.4231880495030603, 0.3349428988003167, 0.369514317566638, 0.31545340688088747, 0.34419021529597005, 0.2821750779203018, 0.21740784197932406, 0.28429636091008315, 0.28501230276159967, 0.39894570956375286, 0.31977430748516156, 0.0, 0.28033417252632103, 0.27711263814349535, 0.23491131679626298, 0.2553363243206681, 0.30915712884338636, 0.2809599254136396, 0.30541621217581283, 0.3326797607018344, 0.2669717608886999, 0.1779128412651497, 0.40526414332816857, 0.4139985260682864, 0.3001152179572164, 0.3831757396328991, 0.24871957962466518, 0.29821570222705457, 0.2670599910574386, 0.40532730585775, 0.32056246259627685, 0.3414807294672719, 0.33817400216513843, 0.2986524175206122, 0.265704528673325, 0.4489358853669692, 0.28118163485707814, 0.40571262693089927, 0.33689221358714705, 0.34031096131155364, 0.33317643920048856, 0.33685123024161595, 0.2765918692101581, 0.2815003195119228, 0.3406482553568646, 0.3097989480439325, 0.43623406400791687]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.25], [13.1, 16.75], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.25], [16.75, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 126, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.25, 44.27499961853027], [16.75, 18.199999809265137], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.25, 44.27499961853027], [18.199999809265137, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [44.27499961853027, 59.6], [18.199999809265137, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.27499961853027, 59.6], [18.199999809265137, 21.5], [172.0, 207.5], [2700.0, 4175.0], [0, 2]], "correctPredictions": 53, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.27499961853027, 59.6], [18.199999809265137, 21.5], [172.0, 207.5], [4175.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [44.27499961853027, 59.6], [18.199999809265137, 21.5], [207.5, 212.5], [4175.0, 6300.0], [0, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.27499961853027, 59.6], [18.199999809265137, 21.5], [207.5, 212.5], [4175.0, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [44.27499961853027, 59.6], [18.199999809265137, 21.5], [212.5, 231.0], [4175.0, 6300.0], [0, 2]], "correctPredictions": 91, "wrongPredictions": {"count": 0}}], "id": 65, "rule_interval_sim": [0.3114292593774414, 0.400727035086964, 0.3140680242011702, 0.2927426503716776, 0.3549328358243363, 0.3001791255595885, 0.3328212474698217, 0.3199316416217486, 0.3306402823351135, 0.36227588578289016, 0.3852040642718036, 0.36577694257222154, 0.3079889523977236, 0.39771925768435673, 0.23432252467612946, 0.3766491034333001, 0.32462167927924396, 0.3449585840424904, 0.29722095229138307, 0.27335763266032254, 0.386326203466564, 0.3755050154784064, 0.40465751259277527, 0.32695696740199354, 0.30977747095058406, 0.4037162486195337, 0.29576587102740204, 0.28589137221265654, 0.30281680592875015, 0.3036105963968716, 0.3659017005026729, 0.28748882439685214, 0.34614390538924833, 0.26012858277623174, 0.2759751155966409, 0.3348602846692439, 0.21803882136449193, 0.312500874831847, 0.4250139055740714, 0.2537715692332187, 0.3439225537259312, 0.314763878659505, 0.3008728079890305, 0.35485216117988944, 0.32655218854424756, 0.37832842288131413, 0.3509671177133152, 0.2674036380037398, 0.3522345749943456, 0.389862060695243, 0.40116487457068417, 0.45050645063133155, 0.4605204711802913, 0.3511935503303607, 0.3661264725773081, 0.3258249707850206, 0.38998961128941745, 0.2809203328762943, 0.38991930468635466, 0.30211116857874826, 0.3169782531952443, 0.32893804915464125, 0.327111480374191, 0.25420571796378855, 0.28033417252632103, 0.0, 0.34978442525534004, 0.23758609197320588, 0.3151539410586233, 0.2876336950449958, 0.2906489296889475, 0.32572334677032755, 0.4619469082719931, 0.3207970168983979, 0.3178852080320845, 0.3591979527345795, 0.4160225001726989, 0.41293428347953787, 0.3423024945640073, 0.25474156419641864, 0.3703697648826935, 0.3812069354728338, 0.4542740281313386, 0.300439609280848, 0.29083394728524425, 0.27814074997220406, 0.3688851634319173, 0.37301061012288306, 0.5238418217949927, 0.35785530857413533, 0.3902040200017046, 0.32910582001266064, 0.49376864400503734, 0.3495135503884636, 0.37128115802444916, 0.38906635486328495, 0.3596495091640051, 0.3524742493956817, 0.303858613732052, 0.5049072226707233]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.85000038146973], [13.1, 21.5], [172.0, 209.0], [2700.0, 4425.0], [0, 2]], "correctPredictions": 110, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.25], [13.1, 21.5], [172.0, 209.0], [2700.0, 4425.0], [0, 2]], "correctPredictions": 26, "wrongPredictions": {"count": 6, "1": {"count": 5, "0": 5}, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 43.25], [13.1, 21.5], [209.0, 231.0], [2700.0, 4425.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [40.85000038146973, 43.25], [13.1, 21.5], [209.0, 231.0], [4425.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [40.85000038146973, 43.25], [13.1, 21.5], [209.0, 231.0], [4425.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [43.25, 59.6], [13.1, 17.199999809265137], [209.0, 231.0], [4425.0, 6300.0], [0, 2]], "correctPredictions": 113, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.25, 59.6], [13.1, 17.199999809265137], [209.0, 231.0], [4425.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [43.25, 59.6], [17.199999809265137, 21.5], [209.0, 231.0], [4425.0, 4575.0], [0, 2]], "correctPredictions": 54, "wrongPredictions": {"count": 2, "0": {"count": 1, "1": 1}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 59.6], [17.199999809265137, 21.5], [209.0, 231.0], [4425.0, 4575.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 59.6], [17.199999809265137, 21.5], [209.0, 209.5], [4575.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 59.6], [17.199999809265137, 21.5], [209.5, 231.0], [4575.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 66, "rule_interval_sim": [0.3866310885636678, 0.37012137136191936, 0.34980274047441207, 0.3420091328076496, 0.36392948507205125, 0.3789701227849631, 0.4040081936492343, 0.4084493687524871, 0.41155480349089246, 0.4064193058881296, 0.3357665723786791, 0.3697590839331477, 0.37395616894689565, 0.33996762594846575, 0.34947756998652174, 0.3374409781293613, 0.3843105246265348, 0.3378031591380849, 0.2829294795866716, 0.35359086940803586, 0.29571968832106227, 0.3795586937534337, 0.3350803692908069, 0.34375429763021725, 0.39406943688965707, 0.3814149515655209, 0.40257532551436676, 0.3593227808807501, 0.34011800000061665, 0.4089926608792973, 0.33393265543678774, 0.2908838826638836, 0.4401907712454147, 0.31928092730180224, 0.393013100890948, 0.27785802829798734, 0.2971139865930384, 0.41560744937872873, 0.3011292802637792, 0.28678439573533193, 0.4199017214008657, 0.3248128853755012, 0.48742645771124316, 0.39537479589487834, 0.4125606863205302, 0.42940479312397584, 0.4041700784110657, 0.38447794813227715, 0.3347174163821992, 0.4141215064168501, 0.327476935930027, 0.42538462193344484, 0.44871704944691165, 0.4433921629363107, 0.4126184287912098, 0.3875721924999614, 0.32788145064750474, 0.34763948619577, 0.33492042857850607, 0.2874898947053641, 0.35833913390315875, 0.381800974330817, 0.39047834267432563, 0.37735058498776264, 0.27711263814349535, 0.34978442525534004, 0.0, 0.3526747783121758, 0.3475466257131998, 0.44123899222754337, 0.3965301012659623, 0.2907068304448558, 0.3949234598003402, 0.3694939091565381, 0.30421902219303293, 0.43890457242034414, 0.46456485312746837, 0.45667593191947237, 0.4460420759676659, 0.3313651380036879, 0.3448107916221241, 0.35830185296303924, 0.4087955229066178, 0.38284932082597245, 0.4081594128679789, 0.3437650169066157, 0.3548747140815279, 0.3559276448576705, 0.4649374804190531, 0.34392405179267116, 0.4237635585652001, 0.47758464440808984, 0.450585808475148, 0.37973420889294124, 0.3086149868868795, 0.37031750321437273, 0.4059401204751493, 0.39339397688919403, 0.4219711959535632, 0.4708177011947607]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 41.0], [13.1, 16.800000190734863], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 13, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [41.0, 43.14999961853027], [13.1, 16.800000190734863], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [16.800000190734863, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 125, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.14999961853027], [16.800000190734863, 21.5], [172.0, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [16.800000190734863, 17.549999237060547], [172.0, 207.5], [2700.0, 3975.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [16.800000190734863, 17.549999237060547], [172.0, 207.5], [3975.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [43.14999961853027, 59.6], [17.549999237060547, 21.5], [172.0, 207.5], [3975.0, 6300.0], [0, 2]], "correctPredictions": 46, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [17.549999237060547, 21.5], [172.0, 207.5], [3975.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [17.549999237060547, 21.5], [207.5, 231.0], [3975.0, 6300.0], [0, 0.5]], "correctPredictions": 56, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [17.549999237060547, 17.649999618530273], [207.5, 231.0], [3975.0, 6300.0], [0.5, 2]], "correctPredictions": 65, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [17.649999618530273, 21.5], [207.5, 231.0], [3975.0, 4150.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [43.14999961853027, 59.6], [17.649999618530273, 21.5], [207.5, 231.0], [4150.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 67, "rule_interval_sim": [0.3394847934246228, 0.35321004280896173, 0.3288511716035527, 0.3630692907882378, 0.3843269514554879, 0.3263770153031472, 0.3685466600160767, 0.32745964191639654, 0.38930203887869536, 0.3313001004551669, 0.3995196856448801, 0.38331817237282845, 0.34865337895524673, 0.35809057440335673, 0.303821132504916, 0.4056077274926552, 0.34471682832768863, 0.33843451041291006, 0.33229952018869136, 0.32969194076677255, 0.32977792179047066, 0.3666548198103259, 0.34155129257812555, 0.3273997240273717, 0.3496337761725251, 0.2805648736441308, 0.3223879802718322, 0.27180794027693417, 0.3099292727893946, 0.3579360458455319, 0.39554732229611445, 0.21895086370798886, 0.3298510204478037, 0.2894704379691405, 0.2556793787294269, 0.3085035086108507, 0.2588449852276055, 0.3823881135378901, 0.34161237199044864, 0.360030258985656, 0.3745113264921672, 0.3263538492126501, 0.38919046507347965, 0.34980525000171764, 0.359975044260209, 0.4034808695129014, 0.32912594427347547, 0.33898520605115096, 0.37554140934683194, 0.41267371379875517, 0.31033816519248536, 0.453322336435914, 0.3577237718097984, 0.4014383682878154, 0.37021345373704784, 0.271762043224996, 0.41091019596547423, 0.34318102012318946, 0.39946396572237663, 0.3539229031317305, 0.3099279727440849, 0.3117674207619773, 0.33034510954143126, 0.27509381757564716, 0.23491131679626298, 0.23758609197320588, 0.3526747783121758, 0.0, 0.3634752374532733, 0.3527280552976064, 0.34436751988492115, 0.3572183129025985, 0.4485187989457649, 0.2962292151424766, 0.3160055527175169, 0.3786431415835778, 0.3811158230899379, 0.3557210980232634, 0.3860064976819409, 0.30792221259656166, 0.3600754252608022, 0.3468123218756396, 0.48108513380071005, 0.33246338347660026, 0.3464701850672672, 0.33292512713770367, 0.39516424836993674, 0.4313093964329271, 0.5198693126988267, 0.32615201404418204, 0.41489900204472385, 0.37451197022452726, 0.5005991523718415, 0.38206651748289744, 0.3982901551021692, 0.40694142739011047, 0.34154269561422385, 0.39087645729934567, 0.3441508004161406, 0.5131548871880854]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 41.79999923706055], [13.1, 21.5], [172.0, 191.5], [2700.0, 3712.5], [0, 2]], "correctPredictions": 63, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [41.79999923706055, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 3712.5], [0, 2]], "correctPredictions": 17, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.79999923706055, 59.6], [13.1, 21.5], [172.0, 191.5], [3712.5, 6300.0], [0, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.79999923706055, 43.35000038146973], [13.1, 21.5], [191.5, 205.5], [3712.5, 6300.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [43.35000038146973, 59.6], [13.1, 21.5], [191.5, 205.5], [3712.5, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 59.6], [13.1, 21.5], [191.5, 205.5], [3712.5, 6300.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 48.89999961853027], [13.1, 21.5], [205.5, 231.0], [3712.5, 6300.0], [0, 2]], "correctPredictions": 82, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [48.89999961853027, 59.6], [13.1, 18.149999618530273], [205.5, 231.0], [3712.5, 6300.0], [0, 2]], "correctPredictions": 40, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [48.89999961853027, 59.6], [18.149999618530273, 21.5], [205.5, 231.0], [3712.5, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}], "id": 68, "rule_interval_sim": [0.3354310992239034, 0.39960629627765815, 0.3269775692072557, 0.32521371027063806, 0.2976993752087716, 0.30570963448081745, 0.39040471402633153, 0.3865201169135109, 0.3958629260980379, 0.26974613135331216, 0.31662452585605005, 0.413579666152594, 0.3294805589185031, 0.31012889154885176, 0.28171918789250505, 0.31397589723739766, 0.2561775503494788, 0.2542604855570578, 0.24692870811501624, 0.31119793022199876, 0.2830033081953223, 0.30816507193163195, 0.38361635616955503, 0.3334236883628194, 0.3520388484598228, 0.38810576535383506, 0.38060649249602196, 0.2785419544632449, 0.28492058325667524, 0.306783458766937, 0.3261420075810064, 0.3214353564200685, 0.3338497839518758, 0.3405395880492966, 0.3527960499245225, 0.2230414237234416, 0.2748178019979881, 0.3447051057277705, 0.2956486111060721, 0.3095665219204712, 0.3875120548021103, 0.3712427163277627, 0.39301026297872227, 0.3960243132055063, 0.35233893996239074, 0.26699430586957223, 0.39454434733113913, 0.38563413289623527, 0.3088420329080358, 0.41150664308385954, 0.3259183289776606, 0.4304444314914724, 0.4323966112791005, 0.4047064265583574, 0.3579550935699784, 0.3976624034019985, 0.3229752272390653, 0.34590374791170975, 0.295805870770505, 0.24258177619881352, 0.21867036584856964, 0.29744675362900747, 0.37570682601881844, 0.36954365160071295, 0.2553363243206681, 0.3151539410586233, 0.3475466257131998, 0.3634752374532733, 0.0, 0.3549604997800977, 0.2958290975710065, 0.30749822251199355, 0.39580341151110254, 0.31830375537359223, 0.2556666613524237, 0.4348431171106898, 0.46131939854658277, 0.3843176400430166, 0.39263142192851574, 0.2915197127699832, 0.335906145306521, 0.29016874043864793, 0.3831529573427695, 0.332680009201075, 0.34329184759537273, 0.2761994398284616, 0.38643284999762834, 0.3068385388070069, 0.45031326234547886, 0.25328589574258936, 0.4132848596204809, 0.37931006278369883, 0.3942497996310071, 0.32825279467730606, 0.3332671692314927, 0.30636504014725635, 0.35353452890796455, 0.34197503570726007, 0.3287688722538465, 0.43622877689590417]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 15.349999904632568], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.85000038146973], [15.349999904632568, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 41.0], [15.349999904632568, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [15.349999904632568, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [15.349999904632568, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [15.349999904632568, 21.5], [172.0, 206.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [15.349999904632568, 18.350000381469727], [172.0, 206.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [18.350000381469727, 21.5], [172.0, 206.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [18.350000381469727, 21.5], [206.5, 231.0], [2700.0, 4050.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 51.64999961853027], [18.350000381469727, 21.5], [206.5, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 110, "wrongPredictions": {"count": 2, "1": {"count": 2, "2": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [51.64999961853027, 59.6], [18.350000381469727, 21.5], [206.5, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 69, "rule_interval_sim": [0.36959908276047276, 0.34815848558854806, 0.39923575256324284, 0.31207713529751413, 0.321937775941684, 0.1909878451883139, 0.2738807318714161, 0.31497302091607254, 0.340654561318, 0.3902728596857089, 0.41553791709789345, 0.3706315583110661, 0.3379149668752675, 0.34143567588441753, 0.3387571488493299, 0.36735339602159844, 0.3855263542865573, 0.36713277041960957, 0.38596701084776597, 0.31483834825804385, 0.3155361271728754, 0.4204960041418533, 0.41789619045756515, 0.3218363035725915, 0.2500112625176258, 0.35241469070190445, 0.20467101236494534, 0.3487389372240205, 0.3500331866629475, 0.34443005703859836, 0.34474498602013126, 0.36929795368455753, 0.39576651414521313, 0.35593157289624966, 0.24107723229689146, 0.3714209652695721, 0.33716875235519705, 0.17606942984265755, 0.43083392223110706, 0.3697967116368636, 0.29591187149124165, 0.31941874377405804, 0.22221838730442117, 0.28979990043471043, 0.3290768375556404, 0.4095263603165844, 0.29328887541454635, 0.24558793942548976, 0.3773293141155754, 0.4026305842404643, 0.4300392470693412, 0.455713668081359, 0.46401457198858137, 0.2907342092672945, 0.40678402672438185, 0.2965729537942892, 0.40945865740035803, 0.3304305667231849, 0.4352171624220199, 0.2705233324182215, 0.34797291442029604, 0.3326716377369352, 0.3129417058234182, 0.22043646721325671, 0.30915712884338636, 0.2876336950449958, 0.44123899222754337, 0.3527280552976064, 0.3549604997800977, 0.0, 0.30184561883956057, 0.3767515604340695, 0.45047101858110106, 0.38658067615675146, 0.3830296033061019, 0.4167180184724112, 0.37242487902700555, 0.3240521350894032, 0.3540004976327038, 0.3501275675755399, 0.4311919301739319, 0.4345586974885748, 0.47337327701769794, 0.35115314271392695, 0.31692781821581373, 0.36548613726697143, 0.39289746688318233, 0.38486616493331227, 0.42762317838263914, 0.37254439594961936, 0.428995876717906, 0.21230845284325284, 0.4363425929070475, 0.3800028019260837, 0.44883210480856095, 0.38713043579462, 0.34956903439095616, 0.40241192033073037, 0.37547066335441226, 0.42000853332011867]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 15.349999904632568], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [15.349999904632568, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 59.6], [15.349999904632568, 21.5], [172.0, 196.5], [2700.0, 4075.0], [0, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 45.97500038146973], [15.349999904632568, 21.5], [196.5, 231.0], [2700.0, 4075.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 4, "1": {"count": 2, "0": 2}, "2": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.97500038146973, 59.6], [15.349999904632568, 21.5], [196.5, 231.0], [2700.0, 4075.0], [0, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.97500038146973, 59.6], [15.349999904632568, 21.5], [196.5, 231.0], [4075.0, 6300.0], [0, 0.5]], "correctPredictions": 54, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [45.97500038146973, 59.6], [15.349999904632568, 21.5], [196.5, 231.0], [4075.0, 6300.0], [0.5, 2]], "correctPredictions": 65, "wrongPredictions": {"count": 2, "0": {"count": 2, "2": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [45.97500038146973, 59.6], [15.349999904632568, 21.5], [196.5, 231.0], [4075.0, 6300.0], [0.5, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}], "id": 70, "rule_interval_sim": [0.3773831997360797, 0.34465152757658185, 0.33302623490602773, 0.2658917781301174, 0.33959395241856527, 0.18143750876623352, 0.23691366080064333, 0.3715689860616021, 0.2837099140628563, 0.3411143267816351, 0.29489241726395626, 0.33912547235412926, 0.3484077791786196, 0.36972128520983283, 0.35029243369181096, 0.32092962856987123, 0.35270041699090376, 0.3377061125155293, 0.2866699989025791, 0.24954224421063276, 0.3041888689059644, 0.4185277147701816, 0.3352861319113639, 0.299097541849261, 0.2508568554901348, 0.4476192831615601, 0.269898298524684, 0.35270769619819203, 0.3194961267762537, 0.35511171825363647, 0.2689696753764481, 0.30604524824945023, 0.3537876513100159, 0.35118926186124405, 0.26711908537016055, 0.3068054836716078, 0.2357579347623521, 0.26040633986859346, 0.3609448809679424, 0.30103884745491316, 0.3821745093897425, 0.29387287350866004, 0.3643121808805222, 0.29318915848644855, 0.30086123307516893, 0.33799613093903985, 0.29570825213032875, 0.22991379917587568, 0.30230791523717326, 0.39219048572504683, 0.3356237649956992, 0.40454810636116495, 0.44639414755085877, 0.30120974166775877, 0.3923686206866345, 0.35469387628119686, 0.30024089780062585, 0.3073226726405221, 0.401250410631513, 0.2663097693367601, 0.31324988433107237, 0.3532216391052922, 0.3064102301386379, 0.34508529227986967, 0.2809599254136396, 0.2906489296889475, 0.3965301012659623, 0.34436751988492115, 0.2958290975710065, 0.30184561883956057, 0.0, 0.2663984224985922, 0.37829379825877496, 0.2629403757444413, 0.33881828278474635, 0.3267059830173269, 0.3653425173036883, 0.4035003363188755, 0.3268653142992818, 0.3181363298065246, 0.33820874874827445, 0.29588613184328605, 0.4072474701636598, 0.23273757019336158, 0.3061736532766435, 0.3445522941033612, 0.29098085488762626, 0.31729067382629444, 0.44570144130246797, 0.30922909039952695, 0.3575003356816891, 0.266546002472407, 0.47318936541175755, 0.24219942515763523, 0.3420508962161046, 0.31443209310683706, 0.3019586187091181, 0.26449021469182143, 0.2695456990405913, 0.44944785955008254]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 209.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [209.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 16.300000190734863], [209.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 111, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.300000190734863, 21.5], [209.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 66, "wrongPredictions": {"count": 11, "0": {"count": 10, "1": 10}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.300000190734863, 21.5], [209.0, 231.0], [4575.0, 5025.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.300000190734863, 21.5], [209.0, 231.0], [5025.0, 6300.0], [0, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "id": 71, "rule_interval_sim": [0.362952188596262, 0.35081873525194024, 0.32983233446516586, 0.22054351981048773, 0.3443627367770514, 0.31053509863110684, 0.24922296467772495, 0.38175319704935634, 0.27550758692454685, 0.3173052013966814, 0.3135629393992332, 0.361997937292991, 0.31967292051580515, 0.34247619697957915, 0.3274562809393473, 0.29193591311054495, 0.3460535772428898, 0.2909827435615715, 0.28390193763604943, 0.22509155562710495, 0.32405850396909786, 0.39217061122870017, 0.3661239746227251, 0.2966961015095663, 0.3230157995961166, 0.41548892337296855, 0.3349360134576781, 0.3468200939991565, 0.3032973886839056, 0.37785987267252713, 0.29896876170085773, 0.2867970577087238, 0.38736527831625645, 0.3364062409577967, 0.25968488216624513, 0.29692208182667623, 0.19902856585842552, 0.3811729426616454, 0.33721541849051995, 0.27173054751744413, 0.36581297418010067, 0.29343221124856517, 0.3981672154018254, 0.28587048606981347, 0.3167540475900596, 0.3620000819759234, 0.39130975005747515, 0.3174162680681452, 0.26633477478354023, 0.410228120180443, 0.35848316376276984, 0.4528591045000002, 0.4357023007267017, 0.32171555129448665, 0.3856617705848071, 0.30838051841142533, 0.3238408614011956, 0.35793949259637114, 0.39210856974558067, 0.274734664385078, 0.2607774711423299, 0.33172986195113985, 0.28350321498845193, 0.35634594228253136, 0.30541621217581283, 0.32572334677032755, 0.2907068304448558, 0.3572183129025985, 0.30749822251199355, 0.3767515604340695, 0.2663984224985922, 0.0, 0.34539056183261096, 0.2854960108817604, 0.2765488714808183, 0.3419085128964707, 0.40792524771164945, 0.3966407777236514, 0.341683995452321, 0.2839987049309032, 0.3788772476738344, 0.2712034929736718, 0.4062922449370969, 0.17761733993273085, 0.3054872598458596, 0.3007914320614357, 0.36089848722978685, 0.31165784146086917, 0.508521414791294, 0.2368413852990822, 0.2792883577592718, 0.3067684610720377, 0.45096061866712683, 0.26529409523635544, 0.24417145163628753, 0.36248909565928294, 0.29513284203205997, 0.3108222887190952, 0.27637321697506795, 0.5233003279473917]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 41.79999923706055], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 22, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 41.79999923706055], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 26, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 41.79999923706055], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 24, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 41.79999923706055], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 61, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 0.5], [41.79999923706055, 59.6], [13.1, 21.5], [172.0, 202.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [41.79999923706055, 59.6], [13.1, 21.5], [202.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [41.79999923706055, 59.6], [13.1, 21.5], [202.0, 231.0], [2700.0, 4625.0], [0.5, 2]], "correctPredictions": 66, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [41.79999923706055, 59.6], [13.1, 21.5], [202.0, 231.0], [2700.0, 4625.0], [0.5, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [41.79999923706055, 59.6], [13.1, 21.5], [202.0, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}], "id": 72, "rule_interval_sim": [0.4319792929116516, 0.4248034493947543, 0.4123904349235758, 0.36007943718555957, 0.35733848517794414, 0.41561484084113914, 0.35952877152664203, 0.38361895397411494, 0.36331775783337655, 0.3472897911915017, 0.3385954983181925, 0.507705162242079, 0.40426687774540554, 0.46851134690975726, 0.475033710589206, 0.38549493043168875, 0.4419761024382916, 0.3357223983997212, 0.37101430800941904, 0.39727186925704083, 0.3173755130880111, 0.43773025633018237, 0.386799313443583, 0.4131083828719361, 0.448634203267522, 0.4440475220338937, 0.3694428233586401, 0.4382423423325339, 0.4258853907617549, 0.3070008684791583, 0.45301535435248474, 0.3880313177185128, 0.38379160522583566, 0.4225968218287154, 0.41352805748645705, 0.3386720706998356, 0.402356322334403, 0.4341736309723095, 0.34837920024602537, 0.441968677313335, 0.36427151487801745, 0.326886016657756, 0.46504548808241253, 0.4668026952935686, 0.48695802312771197, 0.3878579828713569, 0.43467735566977134, 0.414115423729072, 0.4588619535024117, 0.396668624427043, 0.353893196176451, 0.44073413498711633, 0.38691778102601543, 0.45911782219124925, 0.43007835146012585, 0.46189152963018126, 0.3769750460115746, 0.42939293149756896, 0.3857710140202775, 0.2809015636579772, 0.39557474594062886, 0.43656247276156035, 0.440159697090931, 0.449361486586058, 0.3326797607018344, 0.4619469082719931, 0.3949234598003402, 0.4485187989457649, 0.39580341151110254, 0.45047101858110106, 0.37829379825877496, 0.34539056183261096, 0.0, 0.4081017459029847, 0.31095149056717, 0.3749644191466339, 0.402109837082843, 0.36566650118301613, 0.31722922632697453, 0.3714765601619108, 0.29676839585600123, 0.386301560266389, 0.39298257258241764, 0.3795108605179944, 0.3987861882790357, 0.41814734270987525, 0.30563391969154224, 0.3068673200101531, 0.4062156458801545, 0.28516111930260596, 0.4418817124207573, 0.3957004611075756, 0.340557904486704, 0.43465014666646584, 0.43622378676891804, 0.3267599582541908, 0.34402363871404473, 0.38414626662696794, 0.4052296566297773, 0.4293906466793884]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.34999942779541], [172.0, 231.0], [2700.0, 3725.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.34999942779541], [172.0, 231.0], [3725.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [16.34999942779541, 21.5], [172.0, 196.5], [3725.0, 6300.0], [0, 2]], "correctPredictions": 116, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [42.35000038146973, 59.6], [16.34999942779541, 21.5], [172.0, 196.5], [3725.0, 6300.0], [0, 2]], "correctPredictions": 36, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.35000038146973, 59.6], [16.34999942779541, 21.5], [172.0, 196.5], [3725.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.35000038146973, 45.79999923706055], [16.34999942779541, 21.5], [196.5, 231.0], [3725.0, 6300.0], [0, 2]], "correctPredictions": 23, "wrongPredictions": {"count": 5, "1": {"count": 2, "0": 2}, "2": {"count": 3, "0": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [45.79999923706055, 59.6], [16.34999942779541, 21.5], [196.5, 231.0], [3725.0, 4975.0], [0, 2]], "correctPredictions": 29, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [45.79999923706055, 59.6], [16.34999942779541, 21.5], [196.5, 231.0], [4975.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}], "id": 73, "rule_interval_sim": [0.38763880879989215, 0.2031040850728363, 0.30344493690508256, 0.24252846113945178, 0.41784065301688833, 0.30769632505784283, 0.2688680418855444, 0.35764636166837194, 0.33308744871782087, 0.3668500600327259, 0.3694658173780196, 0.40302845991239006, 0.33036474824905826, 0.3774629834324836, 0.32934233497067694, 0.32747895519678366, 0.3605305069312899, 0.34436536108619176, 0.3363459298160734, 0.2605735166866531, 0.35587971757794695, 0.33077272267005653, 0.247055160645886, 0.3827261585005851, 0.30745824761585766, 0.35057339252729813, 0.30108085352924135, 0.3191089737709475, 0.37140184589440406, 0.37730716577841567, 0.2845447383175837, 0.2596609460671275, 0.33600735520566477, 0.34916736113691094, 0.2810495285060349, 0.26859888311357866, 0.28191724424663905, 0.3661607195538513, 0.3023349622785334, 0.328659833152622, 0.4196127421022814, 0.20459083281822008, 0.40096087057779856, 0.20805764445883765, 0.23397377784411505, 0.379004269366811, 0.33404812179748533, 0.338305315932451, 0.32726744759867077, 0.3978872713601754, 0.22580930959369303, 0.4454308862928526, 0.3463873341308666, 0.3264029768735169, 0.3843605846356524, 0.40311991281193693, 0.2940499672216552, 0.3799699940556259, 0.3747059650567142, 0.3424826017598384, 0.33568673836273133, 0.37432785044472805, 0.2759659361034571, 0.3590564632998203, 0.2669717608886999, 0.3207970168983979, 0.3694939091565381, 0.2962292151424766, 0.31830375537359223, 0.38658067615675146, 0.2629403757444413, 0.2854960108817604, 0.4081017459029847, 0.0, 0.32802801525367276, 0.2860707331347561, 0.37258288632533737, 0.38704933351576076, 0.32889047764496265, 0.28596165651156186, 0.293264904102774, 0.34998448181809266, 0.36677563145088926, 0.24485505752388137, 0.32047906332076403, 0.3146409951021133, 0.29736438600871845, 0.377938573125167, 0.4024078959215994, 0.32890847056330813, 0.3333885231432807, 0.35420256420468665, 0.4652955506965062, 0.31442709347056014, 0.41295308783928936, 0.3386189165911884, 0.3401914801847917, 0.3487494869869493, 0.25928953649790154, 0.4190828343849311]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.75], [13.1, 21.5], [172.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.75, 43.35000038146973], [13.1, 21.5], [172.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.75, 43.35000038146973], [13.1, 21.5], [187.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 91, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [43.35000038146973, 59.6], [13.1, 21.5], [187.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 59, "wrongPredictions": {"count": 5, "0": {"count": 2, "1": 2}, "2": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.35000038146973, 59.6], [13.1, 21.5], [187.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [43.35000038146973, 59.6], [13.1, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 59.6], [13.1, 21.5], [207.5, 231.0], [2700.0, 4050.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [43.35000038146973, 59.6], [13.1, 21.5], [207.5, 231.0], [4050.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 74, "rule_interval_sim": [0.3486185240392572, 0.42921514708528963, 0.3224479508618456, 0.33643347078020064, 0.288000895837624, 0.33988646922305665, 0.41798021626849824, 0.3400150885865382, 0.41360535790611297, 0.29722236266191143, 0.30884792842311243, 0.4613190275021122, 0.33092738705260705, 0.3624119352519473, 0.3511067216893046, 0.31161778197101647, 0.285402488908401, 0.16893734630639903, 0.2660504549430422, 0.3322578670658109, 0.27185022955324556, 0.29330610047027156, 0.377038528003055, 0.30397473216925586, 0.3837422829504915, 0.3675924528670342, 0.35266787780356906, 0.3405909487140745, 0.2627875224103061, 0.27033349051583033, 0.395539686902568, 0.23313292506731326, 0.3123256682779889, 0.2904013974286223, 0.3197017757003543, 0.14015946550338737, 0.28594892844438224, 0.3959750710039978, 0.30179500512262, 0.3739174094476651, 0.384366130577895, 0.35769576463387637, 0.43268919020333557, 0.4429280592534816, 0.3917013669501088, 0.33457093552528183, 0.42278431761007806, 0.3647162070830375, 0.3764360601351676, 0.4212128714294524, 0.31369709269951834, 0.4444242365726316, 0.4124967005974297, 0.4330825802786635, 0.2866373256637195, 0.3286343311985623, 0.35583606824025044, 0.31533338541692507, 0.3028723070370645, 0.20898805070972548, 0.21365125961969056, 0.3387355200626399, 0.39109382238034796, 0.3713997367304407, 0.1779128412651497, 0.3178852080320845, 0.30421902219303293, 0.3160055527175169, 0.2556666613524237, 0.3830296033061019, 0.33881828278474635, 0.2765488714808183, 0.31095149056717, 0.32802801525367276, 0.0, 0.45604434025481433, 0.4663181881419962, 0.33256911656484633, 0.39446100063563994, 0.1852223831848982, 0.3256742089163739, 0.3364114081059514, 0.41900242250889763, 0.30413525107375705, 0.3317089250090961, 0.2858267313911165, 0.35087945582742663, 0.24393590262202974, 0.45410870247893786, 0.2553195308992045, 0.40441104142929885, 0.36277793029615435, 0.37067424977024593, 0.34006704588054343, 0.3389776536537809, 0.28136597502400396, 0.32097638973678877, 0.3694119769559834, 0.3138940984868781, 0.4284422526646857]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.25], [13.1, 15.099999904632568], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 43.25], [15.099999904632568, 16.699999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 43.25], [15.099999904632568, 16.699999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 43.25], [16.699999809265137, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 136, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 59.6], [16.699999809265137, 21.5], [172.0, 231.0], [2700.0, 4175.0], [0, 2]], "correctPredictions": 56, "wrongPredictions": {"count": 5, "0": {"count": 3, "1": 3}, "2": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 48.89999961853027], [16.699999809265137, 18.5], [172.0, 231.0], [4175.0, 6300.0], [0, 2]], "correctPredictions": 74, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.25, 48.89999961853027], [18.5, 21.5], [172.0, 231.0], [4175.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [48.89999961853027, 59.6], [18.5, 21.5], [172.0, 231.0], [4175.0, 4650.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [48.89999961853027, 59.6], [18.5, 21.5], [172.0, 231.0], [4650.0, 6300.0], [0, 2]], "correctPredictions": 39, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 75, "rule_interval_sim": [0.4110818453834063, 0.2940562195484883, 0.437873835417142, 0.31070233502093364, 0.46160833925000255, 0.30116455938641395, 0.28861741461890184, 0.38300466409013606, 0.3684190165924136, 0.48557331771119294, 0.47947235594969867, 0.38832831533327994, 0.377684412450731, 0.5087770277580301, 0.42841686181657185, 0.40461619186368636, 0.4517680852055473, 0.40206243935782665, 0.4420225076956663, 0.35674160687908474, 0.4396034379621437, 0.4658729526679668, 0.2822496744375471, 0.4334695336489807, 0.3152053569371691, 0.41844623459117325, 0.32815191869974775, 0.4286452300669407, 0.4521548457138832, 0.47486878000874455, 0.39895995313981747, 0.30401212952066275, 0.44044442109561105, 0.41984732161678107, 0.31244599953683283, 0.4286805781099919, 0.3462089460291111, 0.42546642206226826, 0.4027418562188418, 0.3648200124912914, 0.4735415690584322, 0.24897374192209898, 0.4446257975254811, 0.3432328678237007, 0.3616638842022223, 0.5148275667446044, 0.3438153828535864, 0.27523810963141904, 0.38358487579303163, 0.4136979777667056, 0.33525780620578227, 0.42696266107709885, 0.37331365253523086, 0.3988390129949385, 0.4338790800270852, 0.47566300429516745, 0.3937684039456608, 0.42599456411542247, 0.48941440411043147, 0.4148018823358101, 0.4258590938887443, 0.5041639779542257, 0.31905110987034196, 0.428255518040775, 0.40526414332816857, 0.3591979527345795, 0.43890457242034414, 0.3786431415835778, 0.4348431171106898, 0.4167180184724112, 0.3267059830173269, 0.3419085128964707, 0.3749644191466339, 0.2860707331347561, 0.45604434025481433, 0.0, 0.389531972970542, 0.42035853881903273, 0.3528357659504203, 0.4064570225842527, 0.28377489990501514, 0.45283756492441085, 0.49795434216650747, 0.345267948155781, 0.3133992170131084, 0.411317805343703, 0.3238725887463687, 0.44122058428986666, 0.4827553601970745, 0.43163568778305816, 0.3867486538735594, 0.34513481918498334, 0.564461099838964, 0.3953861507000265, 0.45952597421104396, 0.4428540104433755, 0.34218940044015067, 0.3432511645712037, 0.35488691709867853, 0.5021892899769943]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [13.1, 17.34999942779541], [172.0, 231.0], [2700.0, 4250.0], [0, 0.5]], "correctPredictions": 31, "wrongPredictions": {"count": 6, "1": {"count": 4, "0": 4}, "2": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [17.34999942779541, 21.5], [172.0, 231.0], [2700.0, 4250.0], [0, 0.5]], "correctPredictions": 42, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [17.34999942779541, 21.5], [172.0, 231.0], [4250.0, 6300.0], [0, 0.5]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 43.14999961853027], [17.34999942779541, 21.5], [172.0, 231.0], [4250.0, 6300.0], [0.5, 2]], "correctPredictions": 71, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 43.35000038146973], [17.34999942779541, 21.5], [172.0, 231.0], [4250.0, 4175.0], [0.5, 1.5]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.35000038146973, 59.6], [17.34999942779541, 21.5], [172.0, 231.0], [4250.0, 4175.0], [0.5, 1.5]], "correctPredictions": 56, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.35000038146973, 59.6], [17.34999942779541, 21.5], [172.0, 231.0], [4250.0, 4175.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.35000038146973, 59.6], [17.34999942779541, 17.600000381469727], [172.0, 231.0], [4175.0, 6300.0], [1.5, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [43.35000038146973, 59.6], [17.600000381469727, 21.5], [172.0, 231.0], [4175.0, 6300.0], [1.5, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [43.35000038146973, 59.6], [17.600000381469727, 21.5], [172.0, 231.0], [4175.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 76, "rule_interval_sim": [0.5018212931121968, 0.3914582147452093, 0.3672683095602999, 0.43492490382496324, 0.5334547112278324, 0.3553335750446849, 0.28893468450955007, 0.43979220780686823, 0.39188754568487716, 0.3924653692409742, 0.4725694261936797, 0.3808049856508014, 0.492440629557143, 0.3830429371742996, 0.42333073355779116, 0.47395111618293373, 0.4619368752116853, 0.47296364713738154, 0.4305740386000814, 0.41710192324927087, 0.4032129016245471, 0.49906528579735127, 0.44256634392260563, 0.4541613747745855, 0.3744087187351865, 0.3877641059464276, 0.29953948649408185, 0.4224233254865565, 0.4722289325229922, 0.4821272148349267, 0.4123653112146488, 0.3825735417878644, 0.3981483503203113, 0.4510500426602661, 0.3745509967375732, 0.41451401456811887, 0.373178564967495, 0.33349613400113925, 0.42849781057685044, 0.4031949375620513, 0.3348221485241612, 0.39644617314241176, 0.4017764711249854, 0.26224896301466, 0.3815103698549719, 0.4602444708333446, 0.3389350627019767, 0.3576515356865029, 0.42124518755314605, 0.4794152862571487, 0.49070210308227413, 0.44948270904651655, 0.5283824900791043, 0.3801475409990398, 0.4861704170957126, 0.3786931155757919, 0.4868740165086434, 0.4640648086026745, 0.5186490450169666, 0.47442041907654836, 0.4482538522973274, 0.3372027067661771, 0.38052962715723526, 0.3101669245075294, 0.4139985260682864, 0.4160225001726989, 0.46456485312746837, 0.3811158230899379, 0.46131939854658277, 0.37242487902700555, 0.3653425173036883, 0.40792524771164945, 0.402109837082843, 0.37258288632533737, 0.4663181881419962, 0.389531972970542, 0.0, 0.441151565427507, 0.3700424880430532, 0.44421516379850845, 0.41737644599891954, 0.41934674089330165, 0.4955823356916951, 0.40891599639563675, 0.38203399403058685, 0.4370416346336657, 0.4004015713087788, 0.5304848539168722, 0.4511239638313763, 0.43298786087896496, 0.4855003237189061, 0.34807135329774025, 0.5065499727842757, 0.4430042566720229, 0.48014746156431565, 0.478220271057642, 0.33529939724912694, 0.31472891130616587, 0.42144118079690773, 0.4483891451689523]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 45.75], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 98, "wrongPredictions": {"count": 13, "1": {"count": 13, "0": 13}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 45.75], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [45.75, 59.6], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [45.75, 59.6], [13.1, 21.5], [172.0, 206.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 51, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [45.75, 59.6], [13.1, 17.649999618530273], [206.5, 231.0], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [45.75, 46.54999923706055], [17.649999618530273, 21.5], [206.5, 231.0], [2700.0, 4050.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [46.54999923706055, 59.6], [17.649999618530273, 21.5], [206.5, 231.0], [2700.0, 4050.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [46.54999923706055, 59.6], [17.649999618530273, 21.5], [206.5, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 77, "rule_interval_sim": [0.3952475148090364, 0.477032306832929, 0.42723763840623763, 0.4264215005794502, 0.40378326834460393, 0.4173264449200544, 0.4172127281996567, 0.45030025508499183, 0.4547858331978492, 0.3797762522037723, 0.4483654199935437, 0.5162156788586055, 0.4206692587762838, 0.40345183379652017, 0.45453821793966975, 0.4539165122907112, 0.4145783459605008, 0.29027185946181644, 0.3936411004030764, 0.426326945050306, 0.4183302217910029, 0.4162408246128921, 0.3969989686100155, 0.4285078630993263, 0.455311845390142, 0.24616188500121935, 0.34893800413832954, 0.3961915818943569, 0.3673248164657028, 0.3077968087701303, 0.45922034600834793, 0.30642329408077207, 0.36722273213756035, 0.4235743266308595, 0.40448389773919247, 0.3252033101965369, 0.39861915952282867, 0.32788069239671264, 0.37627155484258024, 0.46779614592230556, 0.2632042906235389, 0.40269372086594646, 0.2939607562058022, 0.4346943093196538, 0.4842674500409269, 0.375785484376148, 0.4740162017763488, 0.40880254372263936, 0.46315667049490145, 0.4741203917120044, 0.3366249566372265, 0.5271447183112578, 0.3895001819376289, 0.3719437987989385, 0.4002029050301632, 0.35587285713001804, 0.4853342781190469, 0.44636321454461214, 0.42502059077305004, 0.3308720793260652, 0.37110677663234254, 0.2715041333075527, 0.46926043682156077, 0.3207400227602513, 0.3001152179572164, 0.41293428347953787, 0.45667593191947237, 0.3557210980232634, 0.3843176400430166, 0.3240521350894032, 0.4035003363188755, 0.3966407777236514, 0.36566650118301613, 0.38704933351576076, 0.33256911656484633, 0.42035853881903273, 0.441151565427507, 0.0, 0.4750310885715566, 0.3850758864444386, 0.3862733686519195, 0.42851999803604895, 0.5203417814731278, 0.4676388665835821, 0.46760244782362526, 0.45308202700177264, 0.4815718147682514, 0.4292268572084793, 0.311459789163747, 0.340671108633734, 0.4961734725336445, 0.32353532908945537, 0.37444269402228353, 0.505415787130582, 0.5071907123110562, 0.4683478439711373, 0.4845533895726708, 0.4935525886701655, 0.4344215466455205, 0.35130023852491826]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 39.30000114440918], [13.1, 16.15000057220459], [172.0, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [39.30000114440918, 59.6], [13.1, 16.15000057220459], [172.0, 231.0], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 58, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [39.30000114440918, 59.6], [13.1, 16.15000057220459], [172.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [39.30000114440918, 59.6], [13.1, 16.15000057220459], [172.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 0.5], [39.30000114440918, 42.39999961853027], [16.15000057220459, 16.699999809265137], [172.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [39.30000114440918, 42.39999961853027], [16.15000057220459, 16.699999809265137], [172.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [39.30000114440918, 42.39999961853027], [16.699999809265137, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 129, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 0.5], [42.39999961853027, 59.6], [16.699999809265137, 21.5], [172.0, 231.0], [2700.0, 5025.0], [0.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.699999809265137, 21.5], [172.0, 231.0], [2700.0, 5025.0], [0.5, 2]], "correctPredictions": 67, "wrongPredictions": {"count": 10, "0": {"count": 10, "1": 10}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.699999809265137, 21.5], [172.0, 231.0], [5025.0, 6300.0], [0.5, 2]], "correctPredictions": 15, "wrongPredictions": {"count": 0}}], "id": 78, "rule_interval_sim": [0.4295936115585577, 0.28852930931359816, 0.37970819149032364, 0.2459950035567204, 0.35218207884144664, 0.29117997751461877, 0.21123193968190337, 0.31058715158251593, 0.31989238887004284, 0.36613383332792787, 0.3638308979833181, 0.38920978005181034, 0.28871700630073593, 0.4318652519383425, 0.3957956004915351, 0.3892739746367371, 0.41782115828695326, 0.37752556186316855, 0.3965458519157349, 0.32577979610435254, 0.39228694669421516, 0.4602608100529653, 0.4205491806202837, 0.38432594782129176, 0.3266930536020906, 0.4852757647322898, 0.24378187123824627, 0.38206521470388377, 0.3847357739125923, 0.34745241839800645, 0.4042233423889747, 0.381807732974328, 0.3568388935890193, 0.4011278996571613, 0.2635365185340025, 0.4256894943165775, 0.34657356107555376, 0.3850659445597213, 0.4347821215905279, 0.3411442847212365, 0.36567627964629945, 0.1732279101040598, 0.343685451924289, 0.2532776579928585, 0.35040467227297106, 0.4116231093993342, 0.295701851024089, 0.3191198540007138, 0.3904910737205689, 0.42700255223961775, 0.4203119213391495, 0.38433348896086533, 0.4328914636736298, 0.357785648849323, 0.4244921440802685, 0.3905422121949207, 0.38623609757531, 0.3771759482470866, 0.45094031341682606, 0.33143175534147123, 0.386219823356705, 0.4331124538286366, 0.28124803422897976, 0.39121939895655833, 0.3831757396328991, 0.3423024945640073, 0.4460420759676659, 0.3860064976819409, 0.39263142192851574, 0.3540004976327038, 0.3268653142992818, 0.341683995452321, 0.31722922632697453, 0.32889047764496265, 0.39446100063563994, 0.3528357659504203, 0.3700424880430532, 0.4750310885715566, 0.0, 0.40361043379603967, 0.3643879458192313, 0.4706482221239253, 0.4541553404447406, 0.2955696220152807, 0.22327978143468089, 0.4362467309728655, 0.3448234161279568, 0.3957222903164115, 0.48858525821585896, 0.40607035700137095, 0.40006948469322967, 0.3757462220419983, 0.4674231266555265, 0.4422891690856752, 0.5131612507294615, 0.38555360648316916, 0.3186172794828243, 0.3999272082921642, 0.31752085623289866, 0.46810390014751724]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 16.800000190734863], [172.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.800000190734863, 21.5], [172.0, 187.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 47, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [16.800000190734863, 21.5], [187.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 84, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.39999961853027, 59.6], [16.800000190734863, 21.5], [187.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [16.800000190734863, 21.5], [187.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [16.800000190734863, 21.5], [187.5, 206.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [42.39999961853027, 59.6], [16.800000190734863, 21.5], [206.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [16.800000190734863, 21.5], [206.5, 231.0], [2700.0, 4050.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 44.89999961853027], [16.800000190734863, 21.5], [206.5, 231.0], [4050.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.89999961853027, 59.6], [16.800000190734863, 21.5], [206.5, 231.0], [4050.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}], "id": 79, "rule_interval_sim": [0.3225283624453218, 0.40543573731279253, 0.25454113918048893, 0.2971621440913301, 0.3208607815327501, 0.31801420442934497, 0.37807653661054075, 0.273475106803359, 0.3416184169673595, 0.32890966053143306, 0.3288610272331787, 0.45917481323404424, 0.2674044204818334, 0.39317340137387174, 0.28335216019619225, 0.3257106860827931, 0.297289411220692, 0.2209746559960844, 0.3292605197764878, 0.2598913166282426, 0.3578065937127557, 0.2954091054779571, 0.36287088115292476, 0.31591572399872064, 0.34071996761983575, 0.37941224117224265, 0.2556725761198351, 0.29259190627007653, 0.33064234664429015, 0.29596627650465873, 0.38116213697853196, 0.15942590834373743, 0.24624394375911873, 0.2387683533277071, 0.3173129960545985, 0.19862271343683, 0.2230335468914552, 0.38052093703867096, 0.35815859521899396, 0.2829668783198306, 0.3554085444691819, 0.29038819136145166, 0.33894146313547435, 0.39873576693676177, 0.3487077727406111, 0.4123858171275904, 0.33430668425450866, 0.27637864559491504, 0.3653555585470953, 0.3594994996395068, 0.3361799696590185, 0.44815953506928474, 0.37448049864739513, 0.37026286275680287, 0.27255469955651357, 0.3057042791781818, 0.3571876969666627, 0.2994196778056315, 0.33071229277785597, 0.26336932022702086, 0.2528457673150342, 0.39978893731711085, 0.35980554971521045, 0.28186362493862277, 0.24871957962466518, 0.25474156419641864, 0.3313651380036879, 0.30792221259656166, 0.2915197127699832, 0.3501275675755399, 0.3181363298065246, 0.2839987049309032, 0.3714765601619108, 0.28596165651156186, 0.1852223831848982, 0.4064570225842527, 0.44421516379850845, 0.3850758864444386, 0.40361043379603967, 0.0, 0.3437833009727932, 0.3729606666521714, 0.4047881348383823, 0.27145453293913846, 0.28196480818108977, 0.23337377458727424, 0.33019568321095427, 0.29705292341549094, 0.4829085626564401, 0.2808503644225396, 0.37823694398868096, 0.3334890368968406, 0.41932860279180123, 0.3377259869988064, 0.4052618397917932, 0.3400799427111771, 0.3791066225243495, 0.3915172901053485, 0.2988690238275016, 0.44326902438700433]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 41.54999923706055], [13.1, 21.5], [172.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 36, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [41.54999923706055, 42.89999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.89999961853027, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.89999961853027, 42.39999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 91, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [13.1, 17.449999809265137], [172.0, 231.0], [4362.5, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 46.05000114440918], [17.449999809265137, 21.5], [172.0, 231.0], [4362.5, 6300.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [46.05000114440918, 59.6], [17.449999809265137, 21.5], [172.0, 231.0], [4362.5, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}], "id": 80, "rule_interval_sim": [0.4152560779275056, 0.26423994345323937, 0.44425098342627567, 0.35234731776731704, 0.3089609381797994, 0.3176036109056328, 0.34407383254651114, 0.3247875611268707, 0.4504387725033031, 0.4342527349361733, 0.32214169764512823, 0.3602392800248354, 0.3885935053217461, 0.4134311011875577, 0.44123784639155184, 0.34692877453739435, 0.4131336174181402, 0.36331826198039674, 0.3119542999471399, 0.40539375583843995, 0.32040520148658735, 0.42499352405233204, 0.2679402432654029, 0.44988528021456226, 0.34966278920018873, 0.37295645153760276, 0.2931494631264494, 0.391470989806453, 0.39093971306100145, 0.3102954834549776, 0.38751789270344883, 0.33882339553670526, 0.49526121565640807, 0.39116063532070217, 0.3704113687434105, 0.34176590063153706, 0.3947691568595394, 0.4099536026863161, 0.2611549270347129, 0.328635723846908, 0.43099538406103227, 0.21919694303896187, 0.4650304436011917, 0.3474617496956675, 0.40719821968730224, 0.45319043385991375, 0.34930827221278643, 0.36078384997775564, 0.3422188376740187, 0.3763602253065025, 0.24219665244365857, 0.32622622141157837, 0.4304231429984475, 0.4851708488228717, 0.462684710430988, 0.4779282573915111, 0.3289102431823238, 0.3937939063696558, 0.36379899077344247, 0.2886205750499598, 0.3993005112809924, 0.40051548300489137, 0.33864825256863, 0.45152297407371217, 0.29821570222705457, 0.3703697648826935, 0.3448107916221241, 0.3600754252608022, 0.335906145306521, 0.4311919301739319, 0.33820874874827445, 0.3788772476738344, 0.29676839585600123, 0.293264904102774, 0.3256742089163739, 0.28377489990501514, 0.41737644599891954, 0.3862733686519195, 0.3643879458192313, 0.3437833009727932, 0.0, 0.378528578361648, 0.33821952133828237, 0.37197102968491647, 0.3139400865127614, 0.39185287990936696, 0.19882886800985344, 0.353444813125093, 0.3116050216335568, 0.391903940931255, 0.42056521874064434, 0.3963672707110838, 0.4775793497997792, 0.3785246866869793, 0.3650461126760994, 0.32930992430131245, 0.3276305286620072, 0.2876274174487825, 0.3790721423211479, 0.3422427351486803]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [13.1, 21.5], [172.0, 202.5], [2700.0, 3375.0], [0, 2]], "correctPredictions": 39, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 44.75], [13.1, 21.5], [172.0, 202.5], [3375.0, 4625.0], [0, 2]], "correctPredictions": 102, "wrongPredictions": {"count": 3, "1": {"count": 2, "0": 2}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.75, 59.6], [13.1, 21.5], [172.0, 202.5], [3375.0, 4175.0], [0, 2]], "correctPredictions": 48, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [44.75, 59.6], [13.1, 21.5], [172.0, 202.5], [4175.0, 4625.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [44.75, 59.6], [13.1, 21.5], [202.5, 231.0], [4175.0, 4625.0], [0, 0.5]], "correctPredictions": 23, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [44.75, 46.75], [13.1, 21.5], [202.5, 231.0], [4175.0, 4625.0], [0.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.75, 59.6], [13.1, 21.5], [202.5, 231.0], [4175.0, 4625.0], [0.5, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [46.75, 40.05000114440918], [13.1, 21.5], [202.5, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [40.05000114440918, 59.6], [13.1, 17.449999809265137], [202.5, 231.0], [4625.0, 6300.0], [0.5, 2]], "correctPredictions": 99, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.05000114440918, 59.6], [17.449999809265137, 21.5], [202.5, 231.0], [4625.0, 4750.0], [0.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.05000114440918, 59.6], [17.449999809265137, 21.5], [202.5, 231.0], [4750.0, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 81, "rule_interval_sim": [0.41073986064275864, 0.3802469934589356, 0.29422985364785903, 0.32939113947092785, 0.4200707554045135, 0.39256473766890637, 0.3232649180872633, 0.45190840398873044, 0.3472807518635846, 0.29805987437642123, 0.28055689352887864, 0.34466844631384347, 0.40550231589444824, 0.3318315928963858, 0.3800449252082417, 0.35214914390847024, 0.37543309212252723, 0.3488356960208205, 0.21169360706460708, 0.3275594835995829, 0.3316263408713154, 0.3906105378648538, 0.35753921770329744, 0.36965019634829005, 0.4117170326299271, 0.38790586101623536, 0.4359012481626151, 0.310483463884492, 0.3184074714690015, 0.37059573531718454, 0.2822297393449723, 0.3478683552396937, 0.41303078315464625, 0.4210434113078095, 0.3651355418461315, 0.27879914668065964, 0.32969968286216234, 0.38037750764373385, 0.2656116941645963, 0.3824653093177778, 0.38845865445274463, 0.40465784488847384, 0.47418283580233717, 0.3318824587096823, 0.3572982241191246, 0.3327723064574958, 0.39540055338595, 0.42811909017194727, 0.28592671222989574, 0.44398586687031266, 0.353406374857077, 0.3647048248421662, 0.48403998628227507, 0.38032015835518757, 0.4515590090858387, 0.37125878578898097, 0.3635440997725204, 0.43591243631143695, 0.3818844587831993, 0.32488676846449754, 0.303005443375556, 0.2614614351179127, 0.3510777994649941, 0.3683764440039074, 0.2670599910574386, 0.3812069354728338, 0.35830185296303924, 0.3468123218756396, 0.29016874043864793, 0.4345586974885748, 0.29588613184328605, 0.2712034929736718, 0.386301560266389, 0.34998448181809266, 0.3364114081059514, 0.45283756492441085, 0.41934674089330165, 0.42851999803604895, 0.4706482221239253, 0.3729606666521714, 0.378528578361648, 0.0, 0.4430854929387553, 0.3434822522741118, 0.41511298333961333, 0.39439424451079436, 0.4224107599501492, 0.36702716845395433, 0.49704815929720153, 0.2930651140123561, 0.4277244912383395, 0.40997385076150494, 0.424034220370445, 0.3451519093310045, 0.34008502688940906, 0.369429136836208, 0.3165882339593675, 0.29931233875376395, 0.35736469308769825, 0.49508096912821836]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4000.0], [0, 2]], "correctPredictions": 33, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 196.5], [4000.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [196.5, 231.0], [4000.0, 6300.0], [0, 2]], "correctPredictions": 123, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [13.1, 19.75], [196.5, 231.0], [4000.0, 6300.0], [0, 1.5]], "correctPredictions": 50, "wrongPredictions": {"count": 58, "1": {"count": 58, "0": 58}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [19.75, 21.5], [196.5, 231.0], [4000.0, 6300.0], [0, 1.5]], "correctPredictions": 10, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 59.6], [19.75, 21.5], [196.5, 231.0], [4000.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [19.75, 21.5], [196.5, 231.0], [4000.0, 6300.0], [1.5, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 0}}], "id": 82, "rule_interval_sim": [0.3119643063617986, 0.30312964632221406, 0.42363415625465334, 0.3224018160577971, 0.35042875009693036, 0.43093339793820845, 0.4583065052940574, 0.3507188510140874, 0.4162977206558695, 0.4466632763586865, 0.4280569992325188, 0.48597405225906903, 0.3529893616190911, 0.44109564238942867, 0.4340383599574375, 0.44878368192943624, 0.43207468848569813, 0.35749999022383583, 0.43197623120921425, 0.40488332470083843, 0.3223777337728825, 0.4602601682112321, 0.40633358570062605, 0.46192543128768704, 0.44268243010175085, 0.47675333926050373, 0.39224688040304606, 0.4281116976842717, 0.4425605107405871, 0.4114560334171904, 0.36922647537565556, 0.444805629699477, 0.47190706667485216, 0.45597249074889695, 0.4698146839105259, 0.39831800780084403, 0.42156311878901914, 0.4615265872121755, 0.3865288559672383, 0.439779594454917, 0.4535743986225317, 0.35078437784923855, 0.46002684613990574, 0.41298153703195123, 0.3869919963638988, 0.49383717399168353, 0.4266044373000217, 0.43255370741139815, 0.4574685762893235, 0.25261384852720703, 0.45086880318431366, 0.46308448538903946, 0.48800269483971587, 0.41349976938446886, 0.36028726435116504, 0.5055221614279837, 0.41470753847155667, 0.4057543576782067, 0.27058005674652674, 0.34455639346954864, 0.4542152637640242, 0.47605368196595726, 0.4078836668707506, 0.44520675494674794, 0.40532730585775, 0.4542740281313386, 0.4087955229066178, 0.48108513380071005, 0.3831529573427695, 0.47337327701769794, 0.4072474701636598, 0.4062922449370969, 0.39298257258241764, 0.36677563145088926, 0.41900242250889763, 0.49795434216650747, 0.4955823356916951, 0.5203417814731278, 0.4541553404447406, 0.4047881348383823, 0.33821952133828237, 0.4430854929387553, 0.0, 0.4360649201886425, 0.40152838090793536, 0.4373358363974786, 0.3384200304091268, 0.3158919771025177, 0.2794406014849641, 0.4238577955329298, 0.33387948842802667, 0.4287728648837169, 0.361854112630274, 0.45663384622125874, 0.49384914857169054, 0.22782297000452637, 0.45114524296752645, 0.4597106553790269, 0.45034596143314654, 0.29532374472704304]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.30000114440918], [13.1, 16.399999618530273], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 59.6], [13.1, 16.399999618530273], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 44.04999923706055], [16.399999618530273, 21.5], [172.0, 186.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 41, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.04999923706055, 59.6], [16.399999618530273, 21.5], [172.0, 186.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [44.04999923706055, 42.39999961853027], [16.399999618530273, 21.5], [186.5, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 75, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [186.5, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [196.5, 231.0], [2700.0, 3762.5], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [196.5, 231.0], [3762.5, 5025.0], [0, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 23, "1": {"count": 22, "0": 22}, "2": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [16.399999618530273, 21.5], [196.5, 231.0], [5025.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}], "id": 83, "rule_interval_sim": [0.41394069853993526, 0.266790676720299, 0.34119608078341446, 0.1929691579825775, 0.3680088875706353, 0.29416476124206004, 0.25870355235394477, 0.2947885056450244, 0.2830658703829909, 0.3248114760681493, 0.3075709748554739, 0.3480749864330859, 0.2956034568108995, 0.32942009848160264, 0.33328557204682496, 0.3051764963487749, 0.3260681224629645, 0.34206684317352726, 0.3254676090034183, 0.22003140355900325, 0.3440762876386768, 0.3808946132642448, 0.3399121689553601, 0.31639999888165793, 0.3062981803980707, 0.44604545355103853, 0.25020584006559715, 0.32331376370793546, 0.3422403431122438, 0.3870916546483851, 0.2611832153775714, 0.28009329025159047, 0.3272172060534897, 0.3494923622175807, 0.19792443996483555, 0.3150382699443107, 0.24765229551243859, 0.37989309811754807, 0.3254877384485989, 0.2942576943977627, 0.41882528228452287, 0.2474492247102382, 0.40194201074675423, 0.23388090191204522, 0.28461395441531434, 0.3800185883275837, 0.34917636406318353, 0.2945627168754912, 0.26745286515990174, 0.3718523533996071, 0.3585052459404045, 0.43562424067317074, 0.45022586850384155, 0.31080898828804127, 0.38484832975909333, 0.3030627880076282, 0.3010926420598991, 0.3223419456498616, 0.4234220577366231, 0.3001264311458791, 0.26165371940616144, 0.3803068756774566, 0.19613002758400552, 0.3704532820948725, 0.32056246259627685, 0.300439609280848, 0.38284932082597245, 0.33246338347660026, 0.332680009201075, 0.35115314271392695, 0.23273757019336158, 0.17761733993273085, 0.3795108605179944, 0.24485505752388137, 0.30413525107375705, 0.345267948155781, 0.40891599639563675, 0.4676388665835821, 0.2955696220152807, 0.27145453293913846, 0.37197102968491647, 0.3434822522741118, 0.4360649201886425, 0.0, 0.22585564953346637, 0.26270726803396405, 0.348272611864727, 0.3436762108262978, 0.5282511247949293, 0.2981355460928616, 0.3180204606363375, 0.2688815449426755, 0.4840096111217575, 0.24278137483817785, 0.3559934272507953, 0.3681675605777341, 0.2786976553019885, 0.3175818070280948, 0.16314666743197737, 0.4661188242964147]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.30000114440918], [13.1, 16.050000190734863], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 59.6], [13.1, 16.050000190734863], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 104, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 42.35000038146973], [16.050000190734863, 16.550000190734863], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 42.35000038146973], [16.550000190734863, 16.699999809265137], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.30000114440918, 42.35000038146973], [16.699999809265137, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 129, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [42.35000038146973, 59.6], [16.699999809265137, 17.799999237060547], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [42.35000038146973, 59.6], [17.799999237060547, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.35000038146973, 59.6], [17.799999237060547, 21.100000381469727], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 67, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.35000038146973, 59.6], [21.100000381469727, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 84, "rule_interval_sim": [0.3806591048175931, 0.2795652921861876, 0.38159655555559036, 0.25605231972919057, 0.29249024246786637, 0.23193874418776295, 0.26543996412029763, 0.2197447419447831, 0.33828591525650503, 0.3853040953478146, 0.39831635352520967, 0.3583173762039346, 0.2725796598040829, 0.40135033084500565, 0.32053532326157386, 0.3962941668847169, 0.3366682574237418, 0.3436898207893536, 0.36101357207919194, 0.28343800572285044, 0.336128559578748, 0.3773654453746978, 0.37874200742231845, 0.32120902347862373, 0.24975420782896735, 0.4405573518637849, 0.1585604387202948, 0.2927756184708658, 0.29355627445101845, 0.3589521422529286, 0.36151846983129365, 0.31656198479254943, 0.3680224794899335, 0.3226794190230686, 0.12969492998110946, 0.3653542854275638, 0.2797690462668938, 0.36232469360576847, 0.4034120373592605, 0.35064836105617714, 0.3974114659241438, 0.25228376277343206, 0.3391175862297852, 0.2830365865346123, 0.30429516648675725, 0.41581042145950403, 0.27543461663575886, 0.21018615630273094, 0.36446384701491996, 0.3307715848875691, 0.3952448470221974, 0.37381109415295716, 0.5109936002228048, 0.3377602368325727, 0.3685664842829801, 0.3259815991907641, 0.41726274683303705, 0.2610379032286515, 0.4296887430456366, 0.2448489583026312, 0.2804877024494306, 0.4065998494127404, 0.22217003575522679, 0.33169178372277325, 0.3414807294672719, 0.29083394728524425, 0.4081594128679789, 0.3464701850672672, 0.34329184759537273, 0.31692781821581373, 0.3061736532766435, 0.3054872598458596, 0.3987861882790357, 0.32047906332076403, 0.3317089250090961, 0.3133992170131084, 0.38203399403058685, 0.46760244782362526, 0.22327978143468089, 0.28196480818108977, 0.3139400865127614, 0.41511298333961333, 0.40152838090793536, 0.22585564953346637, 0.0, 0.3619682317025947, 0.32497925598270383, 0.3132825189169762, 0.47926932076083084, 0.3212606538373093, 0.32926780779145565, 0.2712957189160235, 0.4855678009477149, 0.3540501046276087, 0.4070463101684634, 0.3068062269959029, 0.25691118231641075, 0.33008304636838254, 0.21898018951959572, 0.46790438081045416]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 17.34999942779541], [172.0, 186.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 16, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [17.34999942779541, 21.5], [172.0, 186.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 28, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 41.79999923706055], [17.34999942779541, 21.5], [186.5, 191.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 47, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [41.79999923706055, 59.6], [17.34999942779541, 21.5], [186.5, 191.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 13, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.79999923706055, 43.82500076293945], [17.34999942779541, 21.5], [191.5, 202.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.82500076293945, 59.6], [17.34999942779541, 21.5], [191.5, 202.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 5, "0": {"count": 4, "1": 4}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.82500076293945, 47.89999961853027], [17.34999942779541, 21.5], [202.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [202.5, 207.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [2700.0, 4337.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [4337.5, 4825.0], [0, 2]], "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [4337.5, 4825.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 2], [47.89999961853027, 59.6], [17.34999942779541, 21.5], [207.5, 231.0], [4825.0, 6300.0], [0, 2]], "correctPredictions": 80, "wrongPredictions": {"count": 0}}], "id": 85, "rule_interval_sim": [0.3361541598445024, 0.38074682352771866, 0.29795173998263585, 0.28393371090219266, 0.35982874701392614, 0.379540583117373, 0.3704607290708315, 0.31414225877330604, 0.33192523413994884, 0.3477901553920768, 0.36014482802760406, 0.4235316383493144, 0.2946400815048666, 0.3945971627575307, 0.3118998123644167, 0.32594442511493105, 0.2440318699983579, 0.28083277878760016, 0.3366970650202457, 0.2873480875525117, 0.4008732744424903, 0.35061631263148774, 0.3539168408632646, 0.3180651123467689, 0.3852506232463385, 0.4517496452629787, 0.3675514631054055, 0.3143304337452586, 0.33021875685936375, 0.38859874974839936, 0.33992856365103463, 0.21357385982820276, 0.2486774355981025, 0.2930089751527384, 0.3268297403928469, 0.30196486614701457, 0.2641421044431752, 0.4365909062666055, 0.3429242851330453, 0.2658786321481618, 0.4297753183383687, 0.3224602343568645, 0.4080512492056074, 0.37594978860002576, 0.34386223392111387, 0.3680208105520201, 0.3962531856846663, 0.326498238594802, 0.3319780135991144, 0.3629457941487495, 0.37073037948932186, 0.4932423892563507, 0.33837915898104726, 0.35604652776296086, 0.2955038747255383, 0.34844966250871234, 0.3530852644154333, 0.3033371420053284, 0.39278493825480043, 0.2984915292747494, 0.2602060742181713, 0.4160352820127374, 0.3522067193360173, 0.360454350325926, 0.33817400216513843, 0.27814074997220406, 0.3437650169066157, 0.33292512713770367, 0.2761994398284616, 0.36548613726697143, 0.3445522941033612, 0.3007914320614357, 0.41814734270987525, 0.3146409951021133, 0.2858267313911165, 0.411317805343703, 0.4370416346336657, 0.45308202700177264, 0.4362467309728655, 0.23337377458727424, 0.39185287990936696, 0.39439424451079436, 0.4373358363974786, 0.26270726803396405, 0.3619682317025947, 0.0, 0.4075661157799022, 0.36177236099055027, 0.5227528726068033, 0.30520415406670753, 0.3837548554338093, 0.38769457223626197, 0.4616539535856309, 0.3633445900621287, 0.38758654037889473, 0.40402383361793215, 0.4176621541443901, 0.4174554015412923, 0.34808448129613556, 0.5131494414208427]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 15.300000190734863], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 19, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [15.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 41, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 42.39999961853027], [15.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 52, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [15.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 66, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [15.300000190734863, 21.5], [172.0, 231.0], [2700.0, 4575.0], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[1.5, 0.5], [42.39999961853027, 59.6], [15.300000190734863, 21.5], [172.0, 231.0], [4575.0, 6300.0], [0, 2]], "correctPredictions": 104, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [42.39999961853027, 59.6], [15.300000190734863, 21.5], [172.0, 231.0], [4575.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [42.39999961853027, 59.6], [15.300000190734863, 21.5], [172.0, 231.0], [4575.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}], "id": 86, "rule_interval_sim": [0.38630920236179644, 0.2238505104991251, 0.38823750417913644, 0.2647765910829111, 0.3744121942917196, 0.27076116491777524, 0.27053174798542695, 0.31042842805584653, 0.3987074159480712, 0.42766170563681694, 0.3355740343738978, 0.3825258055997688, 0.36981598496314344, 0.4229913876084538, 0.41194004639971604, 0.2912019254849691, 0.42664788347612975, 0.354781298595198, 0.3309167977206603, 0.3794835202356862, 0.32412751166476145, 0.4321657203126856, 0.2310632680545271, 0.4623749213255862, 0.3140942575727613, 0.43280919941517415, 0.30869180396794016, 0.3862966871476845, 0.41753577742644465, 0.3760819872556722, 0.30180787002412646, 0.34768765860157685, 0.4513159554968944, 0.4161654185426382, 0.35887539357846027, 0.3469006849720546, 0.34764874604726603, 0.344652820245958, 0.28925767879301645, 0.3433532795080247, 0.4561208355938969, 0.15207616629275966, 0.4055577549031725, 0.3151586221249049, 0.38146885732789265, 0.4884335710797531, 0.3135755495037939, 0.3392032287355464, 0.35204321351760987, 0.3111345561995598, 0.2527993439014933, 0.3411243569263695, 0.4721316882615874, 0.4734424307704935, 0.4139167625279786, 0.47556285006646587, 0.27020162873368964, 0.4175227872663399, 0.2972616153288021, 0.32920001914337144, 0.4118630719066746, 0.4220559276472563, 0.3230756674478274, 0.40700330145768326, 0.2986524175206122, 0.3688851634319173, 0.3548747140815279, 0.39516424836993674, 0.38643284999762834, 0.39289746688318233, 0.29098085488762626, 0.36089848722978685, 0.30563391969154224, 0.29736438600871845, 0.35087945582742663, 0.3238725887463687, 0.4004015713087788, 0.4815718147682514, 0.3448234161279568, 0.33019568321095427, 0.19882886800985344, 0.4224107599501492, 0.3384200304091268, 0.348272611864727, 0.32497925598270383, 0.4075661157799022, 0.0, 0.3365950817318324, 0.36539479260525753, 0.3944062697892089, 0.3541685335141611, 0.3306502804268343, 0.4664622831085183, 0.28592855248679194, 0.4251743709949542, 0.3176691497565147, 0.35512230713304177, 0.26785425498145277, 0.3866819356407488, 0.36590854014086904]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 203.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 44, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [203.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 40.85000038146973], [13.1, 21.5], [203.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 82, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [40.85000038146973, 42.85000038146973], [13.1, 21.5], [203.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 4, "1": {"count": 4, "0": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.85000038146973, 43.79999923706055], [13.1, 21.5], [203.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [43.79999923706055, 44.849998474121094], [13.1, 21.5], [203.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.849998474121094, 59.6], [13.1, 21.5], [203.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 62, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "id": 87, "rule_interval_sim": [0.331414065131977, 0.37374188031411726, 0.39347790923715004, 0.2600146003581339, 0.20137262338624692, 0.27374818626619335, 0.3943374620125491, 0.33008311830791986, 0.3399168590112931, 0.38680222006790205, 0.3554069917841756, 0.4632030993218029, 0.21968275153213823, 0.4231433743642623, 0.382169685312421, 0.38719839272401124, 0.36039977111001237, 0.23749061716531428, 0.3093628885158408, 0.2633192985810235, 0.28256059343359824, 0.3757760211286618, 0.37753699859407963, 0.3021076970200077, 0.35825085073615803, 0.45213370992978025, 0.34029236762505904, 0.34119046601682107, 0.3153444875820874, 0.2746460082693855, 0.35715667545739616, 0.37138313719503935, 0.38290222595903384, 0.3230196711734842, 0.3370887289387027, 0.2606897407499917, 0.3232083334584726, 0.3903645339678871, 0.36632042116228825, 0.3734430839677845, 0.3789509421525069, 0.3289897363727861, 0.3490384007155192, 0.43807030209053205, 0.3895609440939196, 0.37531953483438424, 0.3916201145638425, 0.3020712927215983, 0.38494642483938396, 0.32598040664121475, 0.3786916029298665, 0.4473195696806879, 0.4426177047443553, 0.35823400958369533, 0.3033049105445034, 0.41255748947272963, 0.38451421670289354, 0.2866062681303245, 0.27041546152324963, 0.12152405245418867, 0.2971670372374017, 0.40774149752250655, 0.40861017263296134, 0.41257840085181224, 0.265704528673325, 0.37301061012288306, 0.3559276448576705, 0.4313093964329271, 0.3068385388070069, 0.38486616493331227, 0.31729067382629444, 0.31165784146086917, 0.3068673200101531, 0.377938573125167, 0.24393590262202974, 0.44122058428986666, 0.5304848539168722, 0.4292268572084793, 0.3957222903164115, 0.29705292341549094, 0.353444813125093, 0.36702716845395433, 0.3158919771025177, 0.3436762108262978, 0.3132825189169762, 0.36177236099055027, 0.3365950817318324, 0.0, 0.4275215467527261, 0.3017005891329316, 0.3601152383920447, 0.3476515750910877, 0.3245555333497495, 0.3954321855473518, 0.33439991154927123, 0.16128761539008402, 0.2865304503290974, 0.3629066162158467, 0.29143832541375286, 0.40780250538645246]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4150.0], [0, 1.5]], "correctPredictions": 37, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4150.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 199.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [199.0, 231.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 120, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 1.5], [32.1, 40.25], [13.1, 21.5], [199.0, 191.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 30, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [40.25, 59.6], [13.1, 21.5], [199.0, 191.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [40.25, 59.6], [13.1, 21.5], [199.0, 191.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 29, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [40.25, 59.6], [13.1, 17.949999809265137], [191.5, 192.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [40.25, 59.6], [13.1, 17.949999809265137], [192.5, 231.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 10, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [40.25, 46.79999923706055], [17.949999809265137, 21.5], [192.5, 231.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 3, "1": {"count": 3, "0": 3}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [46.79999923706055, 59.6], [17.949999809265137, 21.5], [192.5, 231.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 0}}], "id": 88, "rule_interval_sim": [0.47478141205826496, 0.39512172148710806, 0.464183449723652, 0.42367466978852614, 0.4356520193893411, 0.5112129046571909, 0.48418475412155787, 0.4456100727321843, 0.5057150786555059, 0.4967002615048274, 0.46696952838324673, 0.5093745900693858, 0.4658921868933343, 0.4327054902769456, 0.5304478179295531, 0.5080366817626644, 0.5000482873118264, 0.44312168462639123, 0.4713137429760935, 0.5032722076039579, 0.3832841236037531, 0.5220703535265083, 0.39558650074975354, 0.5197321515748873, 0.5146734437907892, 0.39897630637898923, 0.3855511470133793, 0.47691133449265105, 0.5277247864003946, 0.4356778397768329, 0.4527376071165995, 0.492450857124185, 0.5090743501193268, 0.5066506244368514, 0.5260737395023601, 0.4471232414111442, 0.4987940447119731, 0.38379364260069687, 0.43192880363765973, 0.48706980364413044, 0.4157432756876914, 0.4326072567061443, 0.36628490287331433, 0.42255927447255415, 0.502361923359246, 0.5054310989537462, 0.46603370900755864, 0.4896837419827266, 0.5057571475626571, 0.411217055346037, 0.4194119362418863, 0.4896178838438871, 0.48327713160493885, 0.4100050056101697, 0.5013963880098079, 0.5109438090087604, 0.49524477155372765, 0.49411814059062076, 0.3541919874829896, 0.4001098329381289, 0.5249045432883521, 0.4177183594988253, 0.47277035311853005, 0.42162984061258385, 0.4489358853669692, 0.5238418217949927, 0.4649374804190531, 0.5198693126988267, 0.45031326234547886, 0.42762317838263914, 0.44570144130246797, 0.508521414791294, 0.4062156458801545, 0.4024078959215994, 0.45410870247893786, 0.4827553601970745, 0.4511239638313763, 0.311459789163747, 0.48858525821585896, 0.4829085626564401, 0.3116050216335568, 0.49704815929720153, 0.2794406014849641, 0.5282511247949293, 0.47926932076083084, 0.5227528726068033, 0.36539479260525753, 0.4275215467527261, 0.0, 0.4814891057535013, 0.5443883404974221, 0.503597791953981, 0.33717637530313005, 0.5447268770444182, 0.578444875517159, 0.35306824874428266, 0.523840923511609, 0.522496640539917, 0.5371987701508529, 0.2144867513050297]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 122, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 26, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [13.1, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 7, "wrongPredictions": {"count": 10, "1": {"count": 10, "0": 10}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 45.0], [13.1, 21.5], [196.5, 207.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.0, 59.6], [13.1, 21.5], [196.5, 207.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 26, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [45.0, 59.6], [13.1, 17.649999618530273], [207.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [45.0, 59.6], [17.649999618530273, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [45.0, 59.6], [17.649999618530273, 21.5], [207.5, 231.0], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 89, "rule_interval_sim": [0.3902760269674551, 0.4359488424610052, 0.32116127638276926, 0.31219289955601115, 0.33470907157788077, 0.36980112294419015, 0.32344689111149355, 0.332112229170799, 0.3190808380413241, 0.19982963451278263, 0.279661008402017, 0.41713963565606527, 0.3069797548369113, 0.33818393444186734, 0.34619100492930804, 0.35578905006561307, 0.26469420448489744, 0.23242410860739424, 0.30650488385228536, 0.2764108218487728, 0.3112405086350739, 0.3173626073050666, 0.3547264663366987, 0.2908597740741127, 0.37973143965746214, 0.35617419350773266, 0.3281052992421201, 0.31560389158551194, 0.27315241764029285, 0.24970093903049553, 0.35506249621123753, 0.23091838682704846, 0.26624989144048844, 0.3016603294750028, 0.29276953009918727, 0.24330012560723147, 0.2806398072159192, 0.3785754436158273, 0.30799178476359157, 0.35864074929309075, 0.3239417337635733, 0.3667107058803108, 0.37995855372844556, 0.38595625788483207, 0.3718999778339456, 0.20012861218705782, 0.38963160378854456, 0.34222107731795215, 0.3536526470644575, 0.38096053342216973, 0.3429107714699911, 0.46098129027295587, 0.3699790385187209, 0.31703770473495635, 0.3179714647006663, 0.3162981072019596, 0.3866415981159203, 0.3477721354818727, 0.41346225510198364, 0.22739174375477458, 0.19794958375744232, 0.2547170394765205, 0.36515209259540665, 0.3606095838919065, 0.28118163485707814, 0.35785530857413533, 0.34392405179267116, 0.32615201404418204, 0.25328589574258936, 0.37254439594961936, 0.30922909039952695, 0.2368413852990822, 0.28516111930260596, 0.32890847056330813, 0.2553195308992045, 0.43163568778305816, 0.43298786087896496, 0.340671108633734, 0.40607035700137095, 0.2808503644225396, 0.391903940931255, 0.2930651140123561, 0.4238577955329298, 0.2981355460928616, 0.3212606538373093, 0.30520415406670753, 0.3944062697892089, 0.3017005891329316, 0.4814891057535013, 0.0, 0.372461616786404, 0.32259939933823994, 0.3644665414546232, 0.34146043583762786, 0.3640273643055028, 0.31523918420778485, 0.3148032114774684, 0.36524919521485283, 0.2596196559401466, 0.4456215902693793]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 16.050000190734863], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 104, "wrongPredictions": {"count": 3, "0": {"count": 3, "2": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [16.050000190734863, 16.399999618530273], [172.0, 200.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [16.050000190734863, 16.399999618530273], [200.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [16.399999618530273, 18.949999809265137], [200.0, 231.0], [2700.0, 5025.0], [0, 2]], "correctPredictions": 73, "wrongPredictions": {"count": 44, "1": {"count": 43, "0": 43}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [18.949999809265137, 21.5], [200.0, 231.0], [2700.0, 5025.0], [0, 2]], "correctPredictions": 24, "wrongPredictions": {"count": 23, "0": {"count": 23, "1": 23}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 1.5], [32.1, 59.6], [18.949999809265137, 21.5], [200.0, 231.0], [5025.0, 6300.0], [0, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [32.1, 59.6], [18.949999809265137, 21.5], [200.0, 231.0], [5025.0, 6300.0], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 0}}], "id": 90, "rule_interval_sim": [0.303083580760449, 0.28931911828753337, 0.42650226027380767, 0.19516660958554774, 0.4356643391422243, 0.3903162121208131, 0.3100283929413641, 0.3708770564056828, 0.32738051075491464, 0.4201405709341494, 0.43254043252974517, 0.4403400081321792, 0.3220889547701009, 0.4645251659107787, 0.42091443823382974, 0.38891533677686035, 0.3912591998712236, 0.35076322864052556, 0.4464208856274484, 0.2898559726631684, 0.41847454140896667, 0.4184573741481638, 0.34702247882529963, 0.40317638827324326, 0.39140556079887906, 0.496396064969617, 0.37360750360750355, 0.3925261748262095, 0.3965339145767239, 0.4704775756336439, 0.3306551754156196, 0.3597750619800324, 0.40849929354905035, 0.4018501558658098, 0.33271549597554484, 0.41058113379639805, 0.3663315813659941, 0.490586284162825, 0.34647059907195177, 0.4091265761789025, 0.4628148542156616, 0.3063730385077861, 0.4336335247496903, 0.3393115676268637, 0.33131939052895526, 0.48220020557644555, 0.4361653760660487, 0.365741662603028, 0.3902808443219738, 0.297143160544702, 0.40493086392470495, 0.512613502468927, 0.44387200598934357, 0.31857113736365417, 0.29769405825247985, 0.41843280763033003, 0.38590725112221097, 0.40975953695651973, 0.3673565915358899, 0.39819395197888247, 0.3428191557843352, 0.46309376776590155, 0.2729133005104431, 0.4453101812834543, 0.40571262693089927, 0.3902040200017046, 0.4237635585652001, 0.41489900204472385, 0.4132848596204809, 0.428995876717906, 0.3575003356816891, 0.2792883577592718, 0.4418817124207573, 0.3333885231432807, 0.40441104142929885, 0.3867486538735594, 0.4855003237189061, 0.4961734725336445, 0.40006948469322967, 0.37823694398868096, 0.42056521874064434, 0.4277244912383395, 0.33387948842802667, 0.3180204606363375, 0.32926780779145565, 0.3837548554338093, 0.3541685335141611, 0.3601152383920447, 0.5443883404974221, 0.372461616786404, 0.0, 0.3828544548447642, 0.482128737948078, 0.3105833550395167, 0.42297915453706053, 0.3595941087730688, 0.38447778510346803, 0.40555664345825193, 0.3166958969893866, 0.48178609270901396]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [13.1, 15.450000286102295], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [15.450000286102295, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 139, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [15.450000286102295, 20.5], [172.0, 207.5], [2700.0, 6300.0], [0, 1.5]], "correctPredictions": 62, "wrongPredictions": {"count": 11, "0": {"count": 9, "1": 9}, "2": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [15.450000286102295, 20.5], [172.0, 207.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.5, 21.5], [172.0, 207.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 46.54999923706055], [20.5, 21.5], [207.5, 231.0], [2700.0, 4050.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.54999923706055, 59.6], [20.5, 21.5], [207.5, 231.0], [2700.0, 4050.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [46.54999923706055, 51.54999923706055], [20.5, 21.5], [207.5, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 109, "wrongPredictions": {"count": 2, "1": {"count": 2, "2": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [51.54999923706055, 59.6], [20.5, 21.5], [207.5, 231.0], [4050.0, 6300.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 91, "rule_interval_sim": [0.41471814709834326, 0.3560431432449314, 0.3911654434050521, 0.3159047711355512, 0.37310344802490364, 0.24047484210994013, 0.2524237073268526, 0.3765513951772202, 0.33712746066408994, 0.3203049974525283, 0.4167395621235918, 0.37641852028482636, 0.35977391444209417, 0.3030407790795235, 0.36559671061776317, 0.38915529621406214, 0.3883208724410765, 0.36857502579088186, 0.34811250832866664, 0.30209489664301825, 0.4016584687035019, 0.3505343359081102, 0.4064355123797483, 0.33709563414143884, 0.27399827665833987, 0.326459894652987, 0.2581037617040424, 0.36805791521863385, 0.3215195001438497, 0.35922734201871387, 0.33496839901632375, 0.36487311560113433, 0.389537127148705, 0.38088441012920116, 0.23299197970837954, 0.35485502040450484, 0.3008515842701699, 0.27613864023917595, 0.41690345848610816, 0.37861750693693286, 0.24833056325325736, 0.30381109313213267, 0.3120535793816104, 0.21938855712754698, 0.32833300941826127, 0.3623994562681762, 0.3388915668286691, 0.2525395792156066, 0.35535340523204056, 0.4392528006623473, 0.4383996571880275, 0.4362511658663177, 0.4828079913825554, 0.2815629173470383, 0.38536006843554194, 0.28301585257848305, 0.4323896318212632, 0.35876657634140807, 0.4769142109252399, 0.3312809031722754, 0.28837362772350406, 0.26648451065997975, 0.3053892433826961, 0.32328815942007244, 0.33689221358714705, 0.32910582001266064, 0.47758464440808984, 0.37451197022452726, 0.37931006278369883, 0.21230845284325284, 0.266546002472407, 0.3067684610720377, 0.3957004611075756, 0.35420256420468665, 0.36277793029615435, 0.34513481918498334, 0.34807135329774025, 0.32353532908945537, 0.3757462220419983, 0.3334890368968406, 0.3963672707110838, 0.40997385076150494, 0.4287728648837169, 0.2688815449426755, 0.2712957189160235, 0.38769457223626197, 0.3306502804268343, 0.3476515750910877, 0.503597791953981, 0.32259939933823994, 0.3828544548447642, 0.0, 0.4761544418915961, 0.31955346315986055, 0.40832535694598165, 0.48127287906744964, 0.37298888174395467, 0.4157460886247559, 0.3859073238298733, 0.43564250825029]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 16, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0, 0.5]], "correctPredictions": 41, "wrongPredictions": {"count": 16, "1": {"count": 16, "0": 16}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [172.0, 191.5], [2700.0, 6300.0], [0.5, 2]], "correctPredictions": 37, "wrongPredictions": {"count": 2, "1": {"count": 2, "0": 2}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [191.5, 200.5], [2700.0, 6300.0], [0.5, 1.5]], "correctPredictions": 49, "wrongPredictions": {"count": 32, "1": {"count": 32, "0": 32}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [191.5, 200.5], [2700.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [200.5, 207.5], [2700.0, 4375.0], [1.5, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 4, "0": {"count": 4, "1": 4}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 59.6], [13.1, 21.5], [200.5, 207.5], [4375.0, 6300.0], [1.5, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 3, "0": {"count": 1, "1": 1}, "2": {"count": 2, "1": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0.5, 0.5], [32.1, 59.6], [13.1, 21.5], [207.5, 231.0], [4375.0, 6300.0], [1.5, 2]], "correctPredictions": 121, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 48.04999923706055], [13.1, 21.5], [207.5, 231.0], [4375.0, 6300.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [48.04999923706055, 59.6], [13.1, 21.5], [207.5, 231.0], [4375.0, 6300.0], [1.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 0}}], "id": 92, "rule_interval_sim": [0.41567865484444677, 0.46270401320353843, 0.37940740724862615, 0.4163402027442223, 0.4020908863937354, 0.4844351837707877, 0.48653761147981517, 0.5037838642334684, 0.45465662428415743, 0.3454667877361291, 0.42262274824855267, 0.5771100687879722, 0.4242513518603209, 0.42816963703404454, 0.5119596213144815, 0.4807695372442453, 0.43368163735383686, 0.32174963772618126, 0.4061025173553292, 0.4556294983744058, 0.39804777522562035, 0.45029854397105784, 0.47577241992609204, 0.4824599563939911, 0.5455011808786676, 0.43971444338930665, 0.4689292252991328, 0.4312111789323184, 0.43345313285063, 0.4215920863720736, 0.4500665088652369, 0.4451890096722898, 0.3351545924498216, 0.4949560553907877, 0.50203613737545, 0.3441025515464451, 0.4184986170401128, 0.40144824714113053, 0.42118043718286624, 0.4767054779199753, 0.30752607345098765, 0.4615404976634316, 0.3854863487566452, 0.4862102897332012, 0.5115484935289457, 0.41558757078945435, 0.5286999303180927, 0.5117853019991548, 0.5095125659008064, 0.426313457428224, 0.4754129046683286, 0.5198924464382195, 0.41288693137403326, 0.42456405511185247, 0.3649689667674497, 0.4614101763370361, 0.4921429101796278, 0.5031551750034241, 0.3187947677091644, 0.3410363902113817, 0.41640035879153436, 0.38131890002887503, 0.5038287255541023, 0.36898781128837665, 0.34031096131155364, 0.49376864400503734, 0.450585808475148, 0.5005991523718415, 0.3942497996310071, 0.4363425929070475, 0.47318936541175755, 0.45096061866712683, 0.340557904486704, 0.4652955506965062, 0.37067424977024593, 0.564461099838964, 0.5065499727842757, 0.37444269402228353, 0.4674231266555265, 0.41932860279180123, 0.4775793497997792, 0.424034220370445, 0.361854112630274, 0.4840096111217575, 0.4855678009477149, 0.4616539535856309, 0.4664622831085183, 0.3245555333497495, 0.33717637530313005, 0.3644665414546232, 0.482128737948078, 0.4761544418915961, 0.0, 0.48467589269371736, 0.4895152231235843, 0.32857504146601385, 0.4581983302692315, 0.48174510589840625, 0.4897473655873684, 0.3065647782482623]}, {"leafNodes": [{"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [32.1, 59.6], [13.1, 15.300000190734863], [172.0, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 18, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.39999961853027], [15.300000190734863, 21.5], [172.0, 193.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 105, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [15.300000190734863, 21.5], [172.0, 193.5], [2700.0, 4562.5], [0, 2]], "correctPredictions": 24, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [15.300000190734863, 20.399999618530273], [193.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 41, "wrongPredictions": {"count": 34, "0": {"count": 33, "1": 33}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.399999618530273, 21.5], [193.5, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.399999618530273, 21.5], [193.5, 201.5], [4562.5, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 59.6], [20.399999618530273, 21.5], [201.5, 231.0], [4562.5, 6300.0], [0, 2]], "correctPredictions": 105, "wrongPredictions": {"count": 2, "0": {"count": 1, "2": 1}, "1": {"count": 1, "2": 1}}}], "id": 93, "rule_interval_sim": [0.41547584634174595, 0.3603139208755979, 0.35367510307899724, 0.2631791702307094, 0.39286220739822364, 0.3231908636100623, 0.2568829651576852, 0.3871119554978095, 0.32431747752746376, 0.28456533611253304, 0.30988863997670674, 0.35623339958341244, 0.3724501946295515, 0.34614342666935227, 0.3669646994232351, 0.2796598562085507, 0.3734426882130821, 0.37630411470600617, 0.2959862740357053, 0.30652406240558927, 0.3729120508625416, 0.2880052674977741, 0.2642515530291204, 0.37457740597113826, 0.3405291488410729, 0.4487567518885378, 0.4008195879749407, 0.36875494752381627, 0.325735230497756, 0.4442441806957843, 0.23718082333248441, 0.3226179020469664, 0.39017629367661893, 0.3916160735697085, 0.29668275306973035, 0.3308089181798986, 0.3077110504322083, 0.3914356625751996, 0.2949315362545293, 0.31996280051247683, 0.42295967813882174, 0.3122097956384948, 0.4365060770752529, 0.30346385428953354, 0.2850529625535849, 0.3989850427895956, 0.4062645397093611, 0.37510228783511174, 0.29027065227425036, 0.41170858686090483, 0.2828313541360322, 0.3840152225703104, 0.4804601475518363, 0.3690992336868535, 0.38554270909793814, 0.3831768745902132, 0.3060658054690283, 0.366306347686592, 0.4297518402042578, 0.35991001045937, 0.25817134493031463, 0.35488398437991553, 0.27798961190051125, 0.41582477517962, 0.33317643920048856, 0.3495135503884636, 0.37973420889294124, 0.38206651748289744, 0.32825279467730606, 0.3800028019260837, 0.24219942515763523, 0.26529409523635544, 0.43465014666646584, 0.31442709347056014, 0.34006704588054343, 0.3953861507000265, 0.4430042566720229, 0.505415787130582, 0.4422891690856752, 0.3377259869988064, 0.3785246866869793, 0.3451519093310045, 0.45663384622125874, 0.24278137483817785, 0.3540501046276087, 0.3633445900621287, 0.28592855248679194, 0.3954321855473518, 0.5447268770444182, 0.34146043583762786, 0.3105833550395167, 0.31955346315986055, 0.48467589269371736, 0.0, 0.28781706572122684, 0.3704554495271682, 0.2869302212905015, 0.2826332992021318, 0.29260373454442706, 0.4569894659930876]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.85000038146973], [13.1, 21.5], [172.0, 209.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 109, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 42.35000038146973], [13.1, 21.5], [172.0, 209.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 42.35000038146973], [13.1, 21.5], [209.0, 231.0], [2700.0, 4362.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 45.85000038146973], [13.1, 21.5], [209.0, 231.0], [2700.0, 3825.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 45.85000038146973], [13.1, 21.5], [209.0, 231.0], [3825.0, 4362.5], [0, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 7, "0": {"count": 6, "2": 6}, "1": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [45.85000038146973, 59.6], [13.1, 20.75], [209.0, 231.0], [3825.0, 4362.5], [0, 2]], "correctPredictions": 49, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [45.85000038146973, 59.6], [20.75, 21.5], [209.0, 231.0], [3825.0, 4362.5], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [45.85000038146973, 46.64999961853027], [20.75, 21.5], [209.0, 207.0], [4362.5, 6300.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 1, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.64999961853027, 59.6], [20.75, 21.5], [209.0, 207.0], [4362.5, 6300.0], [0, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [46.64999961853027, 59.6], [20.75, 21.5], [207.0, 231.0], [4362.5, 6300.0], [0, 2]], "correctPredictions": 112, "wrongPredictions": {"count": 1, "1": {"count": 1, "2": 1}}}], "id": 94, "rule_interval_sim": [0.415016121860347, 0.4347955021724772, 0.39991942663195934, 0.3553691989079588, 0.39011587694352623, 0.38706808164844897, 0.35694177861469933, 0.469667344956435, 0.3894897291299068, 0.37396435882294365, 0.36847668552058527, 0.349533197938922, 0.4375505871811799, 0.34073483164736545, 0.39913944678758306, 0.36362477674660715, 0.39190659534308286, 0.37356127902841707, 0.29765835309848576, 0.3299724933127329, 0.32627168075537993, 0.3474824934991518, 0.3928888623777378, 0.3588164177433642, 0.41819901893574346, 0.4665529510235685, 0.47878671818996377, 0.3869283130507103, 0.27598126125375905, 0.4559106893040446, 0.3202961790655988, 0.37345577943753105, 0.4755177893251959, 0.41569077796441334, 0.3544113675159701, 0.34311515839187456, 0.3288078576196017, 0.45643734845927386, 0.35716173769379495, 0.3214164943466752, 0.4545330191244473, 0.4306743934859129, 0.49990741100123476, 0.3870168957666767, 0.3692158055236765, 0.4035484601098235, 0.4738241224124326, 0.42047368915533595, 0.2888657142852439, 0.5121313946083181, 0.3954281336913644, 0.358116687384984, 0.5185136009633966, 0.43003872387104236, 0.4548531159229272, 0.39188570454546656, 0.40856621727023196, 0.3725100640819672, 0.4392943435783315, 0.3394898579860898, 0.3176498553286071, 0.3706225616589327, 0.3828525647407783, 0.43521344051770294, 0.33685123024161595, 0.37128115802444916, 0.3086149868868795, 0.3982901551021692, 0.3332671692314927, 0.44883210480856095, 0.3420508962161046, 0.24417145163628753, 0.43622378676891804, 0.41295308783928936, 0.3389776536537809, 0.45952597421104396, 0.48014746156431565, 0.5071907123110562, 0.5131612507294615, 0.4052618397917932, 0.3650461126760994, 0.34008502688940906, 0.49384914857169054, 0.3559934272507953, 0.4070463101684634, 0.38758654037889473, 0.4251743709949542, 0.33439991154927123, 0.578444875517159, 0.3640273643055028, 0.42297915453706053, 0.40832535694598165, 0.4895152231235843, 0.28781706572122684, 0.0, 0.41646274053976845, 0.3609631578832231, 0.3036547344108043, 0.4034794397666812, 0.5332753000316656]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 38, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [196.5, 231.0], [2700.0, 3900.0], [0, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [196.5, 231.0], [3900.0, 6300.0], [0, 2]], "correctPredictions": 124, "wrongPredictions": {"count": 4, "0": {"count": 4, "2": 4}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 40.85000038146973], [13.1, 21.5], [196.5, 231.0], [3900.0, 6300.0], [0, 2]], "correctPredictions": 82, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [40.85000038146973, 42.39999961853027], [13.1, 21.5], [196.5, 189.0], [3900.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 5, "0": {"count": 5, "1": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [40.85000038146973, 42.39999961853027], [13.1, 21.5], [189.0, 231.0], [3900.0, 6300.0], [0, 2]], "correctPredictions": 11, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [13.1, 21.100000381469727], [189.0, 231.0], [3900.0, 6300.0], [0, 0.5]], "correctPredictions": 33, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [13.1, 21.100000381469727], [189.0, 231.0], [3900.0, 6300.0], [0.5, 2]], "correctPredictions": 34, "wrongPredictions": {"count": 9, "0": {"count": 9, "1": 9}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [42.39999961853027, 59.6], [21.100000381469727, 21.5], [189.0, 231.0], [3900.0, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}], "id": 95, "rule_interval_sim": [0.3650929895778982, 0.34474991340200795, 0.3399408228862669, 0.24957573064256855, 0.20824958820032255, 0.31685457031735276, 0.3830607425707533, 0.3565804396656943, 0.3346314358429851, 0.3384058942018303, 0.3266686804084565, 0.4430736253311636, 0.2787816324913959, 0.3727380694918356, 0.3832140477816866, 0.40765267603094996, 0.3921364411356272, 0.2951142579507542, 0.3028241842899859, 0.3277777350895761, 0.23490219394975975, 0.3659690851773613, 0.3616543189256306, 0.35519134044351414, 0.3618201554628718, 0.4464100792634762, 0.3574502902715553, 0.3701997337667493, 0.3360670321080559, 0.3025581258610415, 0.3228520381823727, 0.3903846387438978, 0.39532675527046485, 0.401798550141518, 0.34725836267059657, 0.2933257331046869, 0.32999539049796456, 0.36405538828664386, 0.3252171351484335, 0.3821944883922484, 0.388466269905728, 0.33842798840445026, 0.3860178274933437, 0.37983572719982034, 0.35362170253870695, 0.3594875369268547, 0.367971031679357, 0.3546323787534758, 0.3835806690869813, 0.3122130223384719, 0.3962285521525797, 0.36751986706348566, 0.44911517420692754, 0.39530460259474764, 0.35937902938653343, 0.4398060928090758, 0.3594181280551862, 0.30794713210316715, 0.2663802631612228, 0.20649831028873236, 0.33984868513245076, 0.3890385462210168, 0.3917690781955693, 0.37593658757297826, 0.2765918692101581, 0.38906635486328495, 0.37031750321437273, 0.40694142739011047, 0.30636504014725635, 0.38713043579462, 0.31443209310683706, 0.36248909565928294, 0.3267599582541908, 0.3386189165911884, 0.28136597502400396, 0.4428540104433755, 0.478220271057642, 0.4683478439711373, 0.38555360648316916, 0.3400799427111771, 0.32930992430131245, 0.369429136836208, 0.22782297000452637, 0.3681675605777341, 0.3068062269959029, 0.40402383361793215, 0.3176691497565147, 0.16128761539008402, 0.35306824874428266, 0.31523918420778485, 0.3595941087730688, 0.48127287906744964, 0.32857504146601385, 0.3704554495271682, 0.41646274053976845, 0.0, 0.320499841479764, 0.38931924166063087, 0.38590605064167616, 0.32271826242408014]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 40.85000038146973], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 115, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [40.85000038146973, 41.0], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 4, "0": {"count": 3, "1": 3}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [41.0, 42.39999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 21, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.14999961853027], [13.1, 21.5], [172.0, 231.0], [2700.0, 4025.0], [0, 0.5]], "correctPredictions": 3, "wrongPredictions": {"count": 1, "2": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.14999961853027], [13.1, 21.5], [172.0, 231.0], [4025.0, 6300.0], [0, 0.5]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 43.14999961853027], [13.1, 21.5], [172.0, 231.0], [4025.0, 6300.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [13.1, 16.34999942779541], [172.0, 231.0], [4025.0, 6300.0], [0.5, 2]], "correctPredictions": 107, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [16.34999942779541, 20.75], [172.0, 231.0], [4025.0, 4900.0], [0.5, 2]], "correctPredictions": 63, "wrongPredictions": {"count": 8, "0": {"count": 7, "1": 7}, "2": {"count": 1, "1": 1}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [20.75, 21.5], [172.0, 231.0], [4025.0, 4900.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.14999961853027, 59.6], [20.75, 21.5], [172.0, 231.0], [4900.0, 6300.0], [0.5, 2]], "correctPredictions": 9, "wrongPredictions": {"count": 0}}], "id": 96, "rule_interval_sim": [0.45482457164786666, 0.3295677702731997, 0.37135702316421637, 0.3127734413693182, 0.3297069652894875, 0.2498694594513471, 0.21822320340162502, 0.40069913678169167, 0.3128384504206716, 0.31427373523002566, 0.327566769338812, 0.2962437321163182, 0.376367301438841, 0.32711933610027133, 0.4049979274997655, 0.41859024730507133, 0.40334048406952866, 0.3526790275603637, 0.33904568529248313, 0.3163962786223165, 0.28668101439166127, 0.3757341578048416, 0.41027786618085016, 0.349725367933983, 0.30317914067666984, 0.4090135042465413, 0.31146207390183517, 0.40592261837660953, 0.3166395702503889, 0.3838520045867174, 0.3351801979034229, 0.39090926622021516, 0.4218623285265388, 0.4013203099951575, 0.214107948071657, 0.3340268029268976, 0.34501906578563774, 0.3707857370489481, 0.3692570584614224, 0.42117730125705805, 0.3911713409103609, 0.30237528940627095, 0.440693298751152, 0.24300683925243638, 0.2958067402506781, 0.35134753644477645, 0.30783743089388127, 0.31340229476377396, 0.3249763400212139, 0.4540307635241324, 0.42546986094586303, 0.29686780469335916, 0.4980484775295504, 0.3586223376991191, 0.42856264090065666, 0.36561900838454503, 0.41741541323794534, 0.3767171130481849, 0.4442680295393066, 0.30059668350573054, 0.299064647726002, 0.2839811289356999, 0.25917708860134797, 0.39827502945536486, 0.2815003195119228, 0.3596495091640051, 0.4059401204751493, 0.34154269561422385, 0.35353452890796455, 0.34956903439095616, 0.3019586187091181, 0.29513284203205997, 0.34402363871404473, 0.3401914801847917, 0.32097638973678877, 0.34218940044015067, 0.33529939724912694, 0.4845533895726708, 0.3186172794828243, 0.3791066225243495, 0.3276305286620072, 0.3165882339593675, 0.45114524296752645, 0.2786976553019885, 0.25691118231641075, 0.4176621541443901, 0.35512230713304177, 0.2865304503290974, 0.523840923511609, 0.3148032114774684, 0.38447778510346803, 0.37298888174395467, 0.4581983302692315, 0.2869302212905015, 0.3609631578832231, 0.320499841479764, 0.0, 0.24001854583369814, 0.33148225825589905, 0.4851831353208409]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 42.35000038146973], [13.1, 21.5], [172.0, 231.0], [2700.0, 4562.5], [0, 2]], "correctPredictions": 135, "wrongPredictions": {"count": 2, "1": {"count": 1, "0": 1}, "2": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 46.30000114440918], [13.1, 21.5], [172.0, 231.0], [2700.0, 3800.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [42.35000038146973, 46.30000114440918], [13.1, 21.5], [172.0, 231.0], [3800.0, 4562.5], [0, 2]], "correctPredictions": 15, "wrongPredictions": {"count": 11, "0": {"count": 9, "2": 9}, "1": {"count": 2, "2": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [46.30000114440918, 59.6], [13.1, 15.449999809265137], [172.0, 231.0], [3800.0, 4562.5], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.30000114440918, 59.6], [15.449999809265137, 21.5], [172.0, 231.0], [3800.0, 4562.5], [0, 2]], "correctPredictions": 50, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [46.30000114440918, 43.10000038146973], [15.449999809265137, 21.5], [172.0, 231.0], [4562.5, 6300.0], [0, 0.5]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [46.30000114440918, 43.10000038146973], [15.449999809265137, 21.5], [172.0, 231.0], [4562.5, 6300.0], [0.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [43.10000038146973, 59.6], [15.449999809265137, 19.0], [172.0, 231.0], [4562.5, 6300.0], [0.5, 2]], "correctPredictions": 100, "wrongPredictions": {"count": 1, "0": {"count": 1, "2": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [43.10000038146973, 59.6], [19.0, 21.5], [172.0, 231.0], [4562.5, 6300.0], [0.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 97, "rule_interval_sim": [0.4409582745424345, 0.31376407305150245, 0.35756257216524034, 0.31334755270796705, 0.41858606189108133, 0.26164899161638033, 0.22025455793022444, 0.4320620288213061, 0.3393177238897125, 0.34859661544078363, 0.3239031556910531, 0.2685193344392586, 0.4203199214906397, 0.33195441633211525, 0.395938269011945, 0.3530686530066072, 0.4210755321303406, 0.38738821437898346, 0.2932267163595621, 0.314704921205175, 0.3455686660364504, 0.4640733758310909, 0.32248553296767624, 0.3907193188831473, 0.3041410626652734, 0.45504178337651174, 0.3412288989773348, 0.4011205476559337, 0.3581531907285437, 0.4228820230011226, 0.25824600824322796, 0.38666795016682054, 0.4446747943579495, 0.43145616009006443, 0.3080225417902759, 0.3540045852318393, 0.34839236858177747, 0.3596508089148742, 0.32615084481704537, 0.3554320708898095, 0.4204240939185267, 0.30328203333915266, 0.4391926783211466, 0.2384875678422779, 0.31923815734773886, 0.3920837242409462, 0.33377455102948644, 0.33903962584446423, 0.24623189914187124, 0.48370443025833837, 0.3267402614379791, 0.3344524797736582, 0.49944815960884487, 0.39083913489966104, 0.45538795191489134, 0.3958158903737007, 0.3504618898364745, 0.40537290249980484, 0.43800729910465824, 0.3573921428601949, 0.3582929409114355, 0.31077197215555846, 0.29306554356085635, 0.3909006578406403, 0.3406482553568646, 0.3524742493956817, 0.39339397688919403, 0.39087645729934567, 0.34197503570726007, 0.40241192033073037, 0.26449021469182143, 0.3108222887190952, 0.38414626662696794, 0.3487494869869493, 0.3694119769559834, 0.3432511645712037, 0.31472891130616587, 0.4935525886701655, 0.3999272082921642, 0.3915172901053485, 0.2876274174487825, 0.29931233875376395, 0.4597106553790269, 0.3175818070280948, 0.33008304636838254, 0.4174554015412923, 0.26785425498145277, 0.3629066162158467, 0.522496640539917, 0.36524919521485283, 0.40555664345825193, 0.4157460886247559, 0.48174510589840625, 0.2826332992021318, 0.3036547344108043, 0.38931924166063087, 0.24001854583369814, 0.0, 0.31312792592920885, 0.4919841655372033]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [32.1, 39.70000076293945], [13.1, 16.34999942779541], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 6, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 2], [39.70000076293945, 59.6], [13.1, 16.34999942779541], [172.0, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 114, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [39.70000076293945, 42.39999961853027], [16.34999942779541, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 116, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [42.39999961853027, 46.20000076293945], [16.34999942779541, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 14, "wrongPredictions": {"count": 7, "0": {"count": 7, "1": 7}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [46.20000076293945, 59.6], [16.34999942779541, 21.5], [172.0, 196.5], [2700.0, 6300.0], [0, 2]], "correctPredictions": 22, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [46.20000076293945, 43.29999923706055], [16.34999942779541, 21.5], [196.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 20, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0, 2], [43.29999923706055, 44.27499961853027], [16.34999942779541, 21.5], [196.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.27499961853027, 59.6], [16.34999942779541, 17.75], [196.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 3, "wrongPredictions": {"count": 11, "0": {"count": 1, "1": 1}, "2": {"count": 10, "1": 10}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0, 2], [44.27499961853027, 59.6], [17.75, 21.5], [196.5, 231.0], [2700.0, 6300.0], [0, 2]], "correctPredictions": 27, "wrongPredictions": {"count": 1, "0": {"count": 1, "1": 1}}}], "id": 98, "rule_interval_sim": [0.4052065014042748, 0.3542472335095969, 0.39050363549082123, 0.26297748368951684, 0.35018717868546445, 0.2749482968485843, 0.2799948022234554, 0.2987422646991019, 0.28404498992194943, 0.35280494100786935, 0.3830469050219829, 0.3666146638639743, 0.25316765640999533, 0.38641560132576325, 0.3540856239619535, 0.4061451130126712, 0.33525323140461594, 0.3364401084278849, 0.3421434025678513, 0.22539072619932307, 0.37308194114533627, 0.39267899513592774, 0.3449324426367407, 0.29594448245199484, 0.30116445113175433, 0.44097140332796236, 0.2573336182135349, 0.29963753504889035, 0.2977923057597373, 0.3702808224638537, 0.3085808283589146, 0.3154687120523218, 0.3291437214076937, 0.32784979635977163, 0.18018026133421755, 0.3345160417572569, 0.294597169920764, 0.4012828135974215, 0.3707922896028303, 0.3633112614664549, 0.39712016717250476, 0.3038193705782374, 0.3505645954067853, 0.29608960149643043, 0.2753825182427987, 0.3521048958930206, 0.3662349347212601, 0.26074529084592996, 0.33213665297800793, 0.39113078028058035, 0.3656167873944074, 0.4592718230388986, 0.493298269668441, 0.286223290089102, 0.36186449996637277, 0.30791941435450265, 0.385921087349481, 0.30052607907872597, 0.46064048526558166, 0.28083190867921415, 0.2617617260746785, 0.365147217164919, 0.2650745279775611, 0.3880349074932909, 0.3097989480439325, 0.303858613732052, 0.4219711959535632, 0.3441508004161406, 0.3287688722538465, 0.37547066335441226, 0.2695456990405913, 0.27637321697506795, 0.4052296566297773, 0.25928953649790154, 0.3138940984868781, 0.35488691709867853, 0.42144118079690773, 0.4344215466455205, 0.31752085623289866, 0.2988690238275016, 0.3790721423211479, 0.35736469308769825, 0.45034596143314654, 0.16314666743197737, 0.21898018951959572, 0.34808448129613556, 0.3866819356407488, 0.29143832541375286, 0.5371987701508529, 0.2596196559401466, 0.3166958969893866, 0.3859073238298733, 0.4897473655873684, 0.29260373454442706, 0.4034794397666812, 0.38590605064167616, 0.33148225825589905, 0.31312792592920885, 0.0, 0.49390586404125614]}, {"leafNodes": [{"class": "Adelie", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4150.0], [0, 1.5]], "correctPredictions": 37, "wrongPredictions": {"count": 2, "2": {"count": 2, "0": 2}}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [2700.0, 4150.0], [1.5, 2]], "correctPredictions": 2, "wrongPredictions": {"count": 0}}, {"class": "Gentoo", "normalizedRangesPerFeature": [[0, 0.5], [32.1, 59.6], [13.1, 21.5], [172.0, 231.0], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 120, "wrongPredictions": {"count": 7, "0": {"count": 7, "2": 7}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 44.30000114440918], [13.1, 21.5], [172.0, 187.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 35, "wrongPredictions": {"count": 5, "1": {"count": 5, "0": 5}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [32.1, 44.30000114440918], [13.1, 21.5], [187.5, 196.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 55, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 2], [44.30000114440918, 59.6], [13.1, 20.449999809265137], [187.5, 196.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 32, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[0.5, 2], [44.30000114440918, 59.6], [20.449999809265137, 21.5], [187.5, 196.5], [4150.0, 6300.0], [1.5, 2]], "correctPredictions": 1, "wrongPredictions": {"count": 0}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[0.5, 1.5], [44.30000114440918, 59.6], [20.449999809265137, 21.5], [196.5, 231.0], [4150.0, 4225.0], [1.5, 2]], "correctPredictions": 25, "wrongPredictions": {"count": 3, "0": {"count": 3, "1": 3}}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.30000114440918, 59.6], [20.449999809265137, 21.5], [196.5, 231.0], [4150.0, 4225.0], [1.5, 2]], "correctPredictions": 8, "wrongPredictions": {"count": 0}}, {"class": "Adelie", "normalizedRangesPerFeature": [[1.5, 2], [44.30000114440918, 59.6], [20.449999809265137, 19.399999618530273], [196.5, 231.0], [4225.0, 6300.0], [1.5, 2]], "correctPredictions": 4, "wrongPredictions": {"count": 1, "1": {"count": 1, "0": 1}}}, {"class": "Chinstrap", "normalizedRangesPerFeature": [[1.5, 2], [44.30000114440918, 59.6], [19.399999618530273, 21.5], [196.5, 231.0], [4225.0, 6300.0], [1.5, 2]], "correctPredictions": 5, "wrongPredictions": {"count": 2, "0": {"count": 2, "1": 2}}}], "id": 99, "rule_interval_sim": [0.4643825342007446, 0.3801572461155838, 0.41814965446193647, 0.4489317973939762, 0.40521741458941163, 0.47418599900437364, 0.4714350173869006, 0.43240680136354115, 0.5399135729200433, 0.40728761836726257, 0.4334368949354052, 0.49896846680065066, 0.4859989029126238, 0.4021374282436028, 0.5100055465842467, 0.5024334650164696, 0.4837096911681528, 0.43491197667695586, 0.45632927169868853, 0.5339111089822194, 0.41282320310725396, 0.47795888911078965, 0.41194485704448935, 0.5513865961279711, 0.4892411188124807, 0.39344605660244747, 0.380882615603769, 0.5057213836737003, 0.47434115679159106, 0.4361093770366935, 0.47053341975911095, 0.4239006226910854, 0.49427028629366354, 0.5450451953371319, 0.5194028349324074, 0.37842352225868503, 0.4723159293221858, 0.35269774829890427, 0.4361563445702158, 0.49785059805132353, 0.35021628706367725, 0.42226033441298916, 0.327933303843636, 0.3939760246455906, 0.45620667568415, 0.47310506068092145, 0.46074805872411795, 0.4866528726826434, 0.5019499032111532, 0.44042126548895133, 0.4447902059842831, 0.4622735591207435, 0.5265358704281916, 0.4703855913512287, 0.49151284654654764, 0.5129818461608374, 0.5213250249670099, 0.49282935026940705, 0.36936034899229636, 0.37520861600211103, 0.44303847656203993, 0.39899896932784445, 0.4622432183345743, 0.36975084668766384, 0.43623406400791687, 0.5049072226707233, 0.4708177011947607, 0.5131548871880854, 0.43622877689590417, 0.42000853332011867, 0.44944785955008254, 0.5233003279473917, 0.4293906466793884, 0.4190828343849311, 0.4284422526646857, 0.5021892899769943, 0.4483891451689523, 0.35130023852491826, 0.46810390014751724, 0.44326902438700433, 0.3422427351486803, 0.49508096912821836, 0.29532374472704304, 0.4661188242964147, 0.46790438081045416, 0.5131494414208427, 0.36590854014086904, 0.40780250538645246, 0.2144867513050297, 0.4456215902693793, 0.48178609270901396, 0.43564250825029, 0.3065647782482623, 0.4569894659930876, 0.5332753000316656, 0.32271826242408014, 0.4851831353208409, 0.4919841655372033, 0.49390586404125614, 0.0]}]

==> anc/code/RandomForestVis/dist/index.html <==
<!DOCTYPE html>
<html lang="en">
  <head>
    <meta charset="UTF-8">
    <meta name="viewport" content="width=device-width, initial-scale=1.0">
    <meta http-equiv="X-UA-Compatible" content="ie=edge">
    <title>RandomForestVis</title>

    <link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/6.5.1/css/all.min.css" integrity="sha512-DTOQO9RWCH3ppGqcWaEA1BIZOC6xxalwEsw9c2QQeAIftl+Vegovlnee1c9QX4TctnWMn13TZye+giMm8e2LwA==" crossorigin="anonymous" referrerpolicy="no-referrer" />
    <link href="https://cdn.jsdelivr.net/npm/bootstrap@5.3.2/dist/css/bootstrap.min.css" rel="stylesheet" integrity="sha384-T3c6CoIi6uLrA9TneNEoa7RxnatzjcDSCmG1MXxSR1GAsXEV/Dwwykc2MPK8M2HN" crossorigin="anonymous">
    <link rel="icon" type="image/png" href="favicon.png">
    <link rel="stylesheet" href="style.css">
  </head>
  <body id="body" class="d-flex">
    <div id="loading-overlay">
      <div id="loading"></div>
    </div>

    <div id="sidebar" class="p-3 sidebar">
      <a href="/" class="link-body-emphasis text-decoration-none d-block border-bottom">
        <i class="fa-solid fa-tree"></i>
        <span class="fs-5 fw-semibold">RandomForestVis</span>
      </a>
      <div class="d-flex align-items-center justify-content-between mt-3">
        <span class="me-2">Dataset:</span>
        <!-- Only for Evaluation --->
        <div class="btn-group btn-group-toggle" data-toggle="buttons">
          <label id="penguinLabel" class="btn btn-light btn-sm">
            <input type="radio" name="dataset" id="penguin" checked="true" autocomplete="off"> Penguin
          </label>  
          <label id="glassLabel" class="btn btn-light btn-sm">
            <input type="radio" name="dataset" id="glass" autocomplete="off"> Glass
          </label>
        </div>
        <!-- --->
        <label class="btn btn-light btn-sm">
          <input type="file" id="fileInput" accept=".csv"/>
          <i class="fa fa-cloud-upload"></i> Upload
        </label>
      </div>      
      <ul class="list-unstyled mt-3">
        <li class="mb-1">
          <button class="btn btn-toggle d-inline-flex align-items-center rounded border-0 collapsed" data-bs-toggle="collapse" data-bs-target="#features-collapse" aria-expanded="true">
            Features
          </button>
          <div class="collapse show" id="features-collapse">
          </div>
        </li>
        <li class="my-3">
          <button class="btn btn-toggle d-inline-flex align-items-center pr-0 rounded border-0 collapsed" data-bs-toggle="collapse" data-bs-target="#classes-collapse" aria-expanded="true">
            Classes
          <span id="model-accuracy"></span>
          </button>
          <div class="collapse show" id="classes-collapse">
          </div>
        </li>

        <div id="slider-container" class="clustering">
          <button class="btn btn-toggle d-inline-flex align-items-center rounded border-0 collapsed" data-bs-toggle="collapse" data-bs-target="#clustering-collapse" aria-expanded="true">
            Clustering
          </button>
          <div class="collapse show" id="clustering-collapse">
            <div id="area-chart-container"></div>
          </div>
        </div>

        <div class="projection">
          <h6>
            Projection
          </h6>
          <div id="projection-container" class="border-top"></div>
        </div>
      </ul>
    </div>

    <div class="split w-100">
      <div id="feature-plot" class="p-4">
        <h5 class="fw-semibold border-bottom">Decision tree clusters</h5>
        <canvas></canvas>
      </div>
      <div id="detail-view" class="p-4">
        <h5 id="tree-heading" class="fw-semibold border-bottom">Decision trees within cluster</h5>
        <div id="decisionTrees"></div>
      </div>
    </div>
    
    <link href="https://fonts.googleapis.com/css?family=Inter:400,600&display=swap" rel="stylesheet" type="text/css">
    <script src="https://cdn.jsdelivr.net/npm/bootstrap@5.3.2/dist/js/bootstrap.min.js" integrity="sha384-BBtl+eGJRgqQAUMxJ7pMwbEyER4l1g+O15P+16Ep7Q9Q+zqX6gSbd85u4mG4QzX+" crossorigin="anonymous"></script>
	  <script src="bundle.js" type="module"></script>
  </body>
</html>

==> anc/code/RandomForestVis/dist/node_modules_pixi_js_lib_environment-browser_browserAll_mjs.bundle.js <==
"use strict";
(self["webpackChunkrandomforestvis"] = self["webpackChunkrandomforestvis"] || []).push([["node_modules_pixi_js_lib_environment-browser_browserAll_mjs"],{

/***/ "./node_modules/pixi.js/lib/accessibility/init.mjs":
/*!*********************************************************!*\
  !*** ./node_modules/pixi.js/lib/accessibility/init.mjs ***!
  \*********************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _scene_container_Container_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ../scene/container/Container.mjs */ "./node_modules/pixi.js/lib/scene/container/Container.mjs");
/* harmony import */ var _AccessibilitySystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./AccessibilitySystem.mjs */ "./node_modules/pixi.js/lib/accessibility/AccessibilitySystem.mjs");
/* harmony import */ var _accessibilityTarget_mjs__WEBPACK_IMPORTED_MODULE_3__ = __webpack_require__(/*! ./accessibilityTarget.mjs */ "./node_modules/pixi.js/lib/accessibility/accessibilityTarget.mjs");





"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_AccessibilitySystem_mjs__WEBPACK_IMPORTED_MODULE_1__.AccessibilitySystem);
_scene_container_Container_mjs__WEBPACK_IMPORTED_MODULE_2__.Container.mixin(_accessibilityTarget_mjs__WEBPACK_IMPORTED_MODULE_3__.accessibilityTarget);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/app/init.mjs":
/*!***********************************************!*\
  !*** ./node_modules/pixi.js/lib/app/init.mjs ***!
  \***********************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _ResizePlugin_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./ResizePlugin.mjs */ "./node_modules/pixi.js/lib/app/ResizePlugin.mjs");
/* harmony import */ var _TickerPlugin_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./TickerPlugin.mjs */ "./node_modules/pixi.js/lib/app/TickerPlugin.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_ResizePlugin_mjs__WEBPACK_IMPORTED_MODULE_1__.ResizePlugin);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_TickerPlugin_mjs__WEBPACK_IMPORTED_MODULE_2__.TickerPlugin);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/environment-browser/browserAll.mjs":
/*!*********************************************************************!*\
  !*** ./node_modules/pixi.js/lib/environment-browser/browserAll.mjs ***!
  \*********************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _accessibility_init_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../accessibility/init.mjs */ "./node_modules/pixi.js/lib/accessibility/init.mjs");
/* harmony import */ var _app_init_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ../app/init.mjs */ "./node_modules/pixi.js/lib/app/init.mjs");
/* harmony import */ var _events_init_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ../events/init.mjs */ "./node_modules/pixi.js/lib/events/init.mjs");
/* harmony import */ var _spritesheet_init_mjs__WEBPACK_IMPORTED_MODULE_3__ = __webpack_require__(/*! ../spritesheet/init.mjs */ "./node_modules/pixi.js/lib/spritesheet/init.mjs");
/* harmony import */ var _rendering_init_mjs__WEBPACK_IMPORTED_MODULE_4__ = __webpack_require__(/*! ../rendering/init.mjs */ "./node_modules/pixi.js/lib/rendering/init.mjs");
/* harmony import */ var _scene_graphics_init_mjs__WEBPACK_IMPORTED_MODULE_5__ = __webpack_require__(/*! ../scene/graphics/init.mjs */ "./node_modules/pixi.js/lib/scene/graphics/init.mjs");
/* harmony import */ var _scene_mesh_init_mjs__WEBPACK_IMPORTED_MODULE_6__ = __webpack_require__(/*! ../scene/mesh/init.mjs */ "./node_modules/pixi.js/lib/scene/mesh/init.mjs");
/* harmony import */ var _scene_particle_container_init_mjs__WEBPACK_IMPORTED_MODULE_7__ = __webpack_require__(/*! ../scene/particle-container/init.mjs */ "./node_modules/pixi.js/lib/scene/particle-container/init.mjs");
/* harmony import */ var _scene_text_init_mjs__WEBPACK_IMPORTED_MODULE_8__ = __webpack_require__(/*! ../scene/text/init.mjs */ "./node_modules/pixi.js/lib/scene/text/init.mjs");
/* harmony import */ var _scene_text_bitmap_init_mjs__WEBPACK_IMPORTED_MODULE_9__ = __webpack_require__(/*! ../scene/text-bitmap/init.mjs */ "./node_modules/pixi.js/lib/scene/text-bitmap/init.mjs");
/* harmony import */ var _scene_text_html_init_mjs__WEBPACK_IMPORTED_MODULE_10__ = __webpack_require__(/*! ../scene/text-html/init.mjs */ "./node_modules/pixi.js/lib/scene/text-html/init.mjs");
/* harmony import */ var _scene_sprite_tiling_init_mjs__WEBPACK_IMPORTED_MODULE_11__ = __webpack_require__(/*! ../scene/sprite-tiling/init.mjs */ "./node_modules/pixi.js/lib/scene/sprite-tiling/init.mjs");
/* harmony import */ var _scene_sprite_nine_slice_init_mjs__WEBPACK_IMPORTED_MODULE_12__ = __webpack_require__(/*! ../scene/sprite-nine-slice/init.mjs */ "./node_modules/pixi.js/lib/scene/sprite-nine-slice/init.mjs");
/* harmony import */ var _filters_init_mjs__WEBPACK_IMPORTED_MODULE_13__ = __webpack_require__(/*! ../filters/init.mjs */ "./node_modules/pixi.js/lib/filters/init.mjs");















"use strict";
//# sourceMappingURL=browserAll.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/events/init.mjs":
/*!**************************************************!*\
  !*** ./node_modules/pixi.js/lib/events/init.mjs ***!
  \**************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _scene_container_Container_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ../scene/container/Container.mjs */ "./node_modules/pixi.js/lib/scene/container/Container.mjs");
/* harmony import */ var _EventSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./EventSystem.mjs */ "./node_modules/pixi.js/lib/events/EventSystem.mjs");
/* harmony import */ var _FederatedEventTarget_mjs__WEBPACK_IMPORTED_MODULE_3__ = __webpack_require__(/*! ./FederatedEventTarget.mjs */ "./node_modules/pixi.js/lib/events/FederatedEventTarget.mjs");





"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_EventSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.EventSystem);
_scene_container_Container_mjs__WEBPACK_IMPORTED_MODULE_2__.Container.mixin(_FederatedEventTarget_mjs__WEBPACK_IMPORTED_MODULE_3__.FederatedContainer);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/filters/init.mjs":
/*!***************************************************!*\
  !*** ./node_modules/pixi.js/lib/filters/init.mjs ***!
  \***************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _FilterPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./FilterPipe.mjs */ "./node_modules/pixi.js/lib/filters/FilterPipe.mjs");
/* harmony import */ var _FilterSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./FilterSystem.mjs */ "./node_modules/pixi.js/lib/filters/FilterSystem.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_FilterSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.FilterSystem);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_FilterPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.FilterPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/graphics/init.mjs":
/*!**********************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/graphics/init.mjs ***!
  \**********************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _shared_GraphicsContextSystem_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./shared/GraphicsContextSystem.mjs */ "./node_modules/pixi.js/lib/scene/graphics/shared/GraphicsContextSystem.mjs");
/* harmony import */ var _shared_GraphicsPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./shared/GraphicsPipe.mjs */ "./node_modules/pixi.js/lib/scene/graphics/shared/GraphicsPipe.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GraphicsPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.GraphicsPipe);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GraphicsContextSystem_mjs__WEBPACK_IMPORTED_MODULE_2__.GraphicsContextSystem);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/mesh/init.mjs":
/*!******************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/mesh/init.mjs ***!
  \******************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _shared_MeshPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./shared/MeshPipe.mjs */ "./node_modules/pixi.js/lib/scene/mesh/shared/MeshPipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_MeshPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.MeshPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/particle-container/init.mjs":
/*!********************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/particle-container/init.mjs ***!
  \********************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _shared_GlParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./shared/GlParticleContainerPipe.mjs */ "./node_modules/pixi.js/lib/scene/particle-container/shared/GlParticleContainerPipe.mjs");
/* harmony import */ var _shared_GpuParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./shared/GpuParticleContainerPipe.mjs */ "./node_modules/pixi.js/lib/scene/particle-container/shared/GpuParticleContainerPipe.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GlParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.GlParticleContainerPipe);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GpuParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.GpuParticleContainerPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/sprite-nine-slice/init.mjs":
/*!*******************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/sprite-nine-slice/init.mjs ***!
  \*******************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _NineSliceSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./NineSliceSpritePipe.mjs */ "./node_modules/pixi.js/lib/scene/sprite-nine-slice/NineSliceSpritePipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_NineSliceSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__.NineSliceSpritePipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/sprite-tiling/init.mjs":
/*!***************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/sprite-tiling/init.mjs ***!
  \***************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _TilingSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./TilingSpritePipe.mjs */ "./node_modules/pixi.js/lib/scene/sprite-tiling/TilingSpritePipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_TilingSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__.TilingSpritePipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/text-bitmap/init.mjs":
/*!*************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/text-bitmap/init.mjs ***!
  \*************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _BitmapTextPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./BitmapTextPipe.mjs */ "./node_modules/pixi.js/lib/scene/text-bitmap/BitmapTextPipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_BitmapTextPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.BitmapTextPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/text-html/init.mjs":
/*!***********************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/text-html/init.mjs ***!
  \***********************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _HTMLTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./HTMLTextPipe.mjs */ "./node_modules/pixi.js/lib/scene/text-html/HTMLTextPipe.mjs");
/* harmony import */ var _HTMLTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./HTMLTextSystem.mjs */ "./node_modules/pixi.js/lib/scene/text-html/HTMLTextSystem.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_HTMLTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.HTMLTextSystem);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_HTMLTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.HTMLTextPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/text/init.mjs":
/*!******************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/text/init.mjs ***!
  \******************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _canvas_CanvasTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./canvas/CanvasTextPipe.mjs */ "./node_modules/pixi.js/lib/scene/text/canvas/CanvasTextPipe.mjs");
/* harmony import */ var _canvas_CanvasTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./canvas/CanvasTextSystem.mjs */ "./node_modules/pixi.js/lib/scene/text/canvas/CanvasTextSystem.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_canvas_CanvasTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.CanvasTextSystem);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_canvas_CanvasTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.CanvasTextPipe);
//# sourceMappingURL=init.mjs.map


/***/ })

}]);
//# sourceMappingURL=data:application/json;charset=utf-8;base64,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

==> anc/code/RandomForestVis/dist/node_modules_pixi_js_lib_environment-webworker_webworkerAll_mjs.bundle.js <==
"use strict";
(self["webpackChunkrandomforestvis"] = self["webpackChunkrandomforestvis"] || []).push([["node_modules_pixi_js_lib_environment-webworker_webworkerAll_mjs"],{

/***/ "./node_modules/pixi.js/lib/app/init.mjs":
/*!***********************************************!*\
  !*** ./node_modules/pixi.js/lib/app/init.mjs ***!
  \***********************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _ResizePlugin_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./ResizePlugin.mjs */ "./node_modules/pixi.js/lib/app/ResizePlugin.mjs");
/* harmony import */ var _TickerPlugin_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./TickerPlugin.mjs */ "./node_modules/pixi.js/lib/app/TickerPlugin.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_ResizePlugin_mjs__WEBPACK_IMPORTED_MODULE_1__.ResizePlugin);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_TickerPlugin_mjs__WEBPACK_IMPORTED_MODULE_2__.TickerPlugin);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/environment-webworker/webworkerAll.mjs":
/*!*************************************************************************!*\
  !*** ./node_modules/pixi.js/lib/environment-webworker/webworkerAll.mjs ***!
  \*************************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _app_init_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../app/init.mjs */ "./node_modules/pixi.js/lib/app/init.mjs");
/* harmony import */ var _spritesheet_init_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ../spritesheet/init.mjs */ "./node_modules/pixi.js/lib/spritesheet/init.mjs");
/* harmony import */ var _rendering_init_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ../rendering/init.mjs */ "./node_modules/pixi.js/lib/rendering/init.mjs");
/* harmony import */ var _scene_graphics_init_mjs__WEBPACK_IMPORTED_MODULE_3__ = __webpack_require__(/*! ../scene/graphics/init.mjs */ "./node_modules/pixi.js/lib/scene/graphics/init.mjs");
/* harmony import */ var _scene_mesh_init_mjs__WEBPACK_IMPORTED_MODULE_4__ = __webpack_require__(/*! ../scene/mesh/init.mjs */ "./node_modules/pixi.js/lib/scene/mesh/init.mjs");
/* harmony import */ var _scene_particle_container_init_mjs__WEBPACK_IMPORTED_MODULE_5__ = __webpack_require__(/*! ../scene/particle-container/init.mjs */ "./node_modules/pixi.js/lib/scene/particle-container/init.mjs");
/* harmony import */ var _scene_text_init_mjs__WEBPACK_IMPORTED_MODULE_6__ = __webpack_require__(/*! ../scene/text/init.mjs */ "./node_modules/pixi.js/lib/scene/text/init.mjs");
/* harmony import */ var _scene_text_bitmap_init_mjs__WEBPACK_IMPORTED_MODULE_7__ = __webpack_require__(/*! ../scene/text-bitmap/init.mjs */ "./node_modules/pixi.js/lib/scene/text-bitmap/init.mjs");
/* harmony import */ var _scene_text_html_init_mjs__WEBPACK_IMPORTED_MODULE_8__ = __webpack_require__(/*! ../scene/text-html/init.mjs */ "./node_modules/pixi.js/lib/scene/text-html/init.mjs");
/* harmony import */ var _scene_sprite_tiling_init_mjs__WEBPACK_IMPORTED_MODULE_9__ = __webpack_require__(/*! ../scene/sprite-tiling/init.mjs */ "./node_modules/pixi.js/lib/scene/sprite-tiling/init.mjs");
/* harmony import */ var _scene_sprite_nine_slice_init_mjs__WEBPACK_IMPORTED_MODULE_10__ = __webpack_require__(/*! ../scene/sprite-nine-slice/init.mjs */ "./node_modules/pixi.js/lib/scene/sprite-nine-slice/init.mjs");
/* harmony import */ var _filters_init_mjs__WEBPACK_IMPORTED_MODULE_11__ = __webpack_require__(/*! ../filters/init.mjs */ "./node_modules/pixi.js/lib/filters/init.mjs");













"use strict";
//# sourceMappingURL=webworkerAll.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/filters/init.mjs":
/*!***************************************************!*\
  !*** ./node_modules/pixi.js/lib/filters/init.mjs ***!
  \***************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _FilterPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./FilterPipe.mjs */ "./node_modules/pixi.js/lib/filters/FilterPipe.mjs");
/* harmony import */ var _FilterSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./FilterSystem.mjs */ "./node_modules/pixi.js/lib/filters/FilterSystem.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_FilterSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.FilterSystem);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_FilterPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.FilterPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/graphics/init.mjs":
/*!**********************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/graphics/init.mjs ***!
  \**********************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _shared_GraphicsContextSystem_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./shared/GraphicsContextSystem.mjs */ "./node_modules/pixi.js/lib/scene/graphics/shared/GraphicsContextSystem.mjs");
/* harmony import */ var _shared_GraphicsPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./shared/GraphicsPipe.mjs */ "./node_modules/pixi.js/lib/scene/graphics/shared/GraphicsPipe.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GraphicsPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.GraphicsPipe);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GraphicsContextSystem_mjs__WEBPACK_IMPORTED_MODULE_2__.GraphicsContextSystem);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/mesh/init.mjs":
/*!******************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/mesh/init.mjs ***!
  \******************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _shared_MeshPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./shared/MeshPipe.mjs */ "./node_modules/pixi.js/lib/scene/mesh/shared/MeshPipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_MeshPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.MeshPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/particle-container/init.mjs":
/*!********************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/particle-container/init.mjs ***!
  \********************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _shared_GlParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./shared/GlParticleContainerPipe.mjs */ "./node_modules/pixi.js/lib/scene/particle-container/shared/GlParticleContainerPipe.mjs");
/* harmony import */ var _shared_GpuParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./shared/GpuParticleContainerPipe.mjs */ "./node_modules/pixi.js/lib/scene/particle-container/shared/GpuParticleContainerPipe.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GlParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.GlParticleContainerPipe);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_shared_GpuParticleContainerPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.GpuParticleContainerPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/sprite-nine-slice/init.mjs":
/*!*******************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/sprite-nine-slice/init.mjs ***!
  \*******************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _NineSliceSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./NineSliceSpritePipe.mjs */ "./node_modules/pixi.js/lib/scene/sprite-nine-slice/NineSliceSpritePipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_NineSliceSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__.NineSliceSpritePipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/sprite-tiling/init.mjs":
/*!***************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/sprite-tiling/init.mjs ***!
  \***************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _TilingSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./TilingSpritePipe.mjs */ "./node_modules/pixi.js/lib/scene/sprite-tiling/TilingSpritePipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_TilingSpritePipe_mjs__WEBPACK_IMPORTED_MODULE_1__.TilingSpritePipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/text-bitmap/init.mjs":
/*!*************************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/text-bitmap/init.mjs ***!
  \*************************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _BitmapTextPipe_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./BitmapTextPipe.mjs */ "./node_modules/pixi.js/lib/scene/text-bitmap/BitmapTextPipe.mjs");



"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_BitmapTextPipe_mjs__WEBPACK_IMPORTED_MODULE_1__.BitmapTextPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/text-html/init.mjs":
/*!***********************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/text-html/init.mjs ***!
  \***********************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _HTMLTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./HTMLTextPipe.mjs */ "./node_modules/pixi.js/lib/scene/text-html/HTMLTextPipe.mjs");
/* harmony import */ var _HTMLTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./HTMLTextSystem.mjs */ "./node_modules/pixi.js/lib/scene/text-html/HTMLTextSystem.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_HTMLTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.HTMLTextSystem);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_HTMLTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.HTMLTextPipe);
//# sourceMappingURL=init.mjs.map


/***/ }),

/***/ "./node_modules/pixi.js/lib/scene/text/init.mjs":
/*!******************************************************!*\
  !*** ./node_modules/pixi.js/lib/scene/text/init.mjs ***!
  \******************************************************/
/***/ ((__unused_webpack___webpack_module__, __webpack_exports__, __webpack_require__) => {

__webpack_require__.r(__webpack_exports__);
/* harmony import */ var _extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__ = __webpack_require__(/*! ../../extensions/Extensions.mjs */ "./node_modules/pixi.js/lib/extensions/Extensions.mjs");
/* harmony import */ var _canvas_CanvasTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__ = __webpack_require__(/*! ./canvas/CanvasTextPipe.mjs */ "./node_modules/pixi.js/lib/scene/text/canvas/CanvasTextPipe.mjs");
/* harmony import */ var _canvas_CanvasTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__ = __webpack_require__(/*! ./canvas/CanvasTextSystem.mjs */ "./node_modules/pixi.js/lib/scene/text/canvas/CanvasTextSystem.mjs");




"use strict";
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_canvas_CanvasTextSystem_mjs__WEBPACK_IMPORTED_MODULE_1__.CanvasTextSystem);
_extensions_Extensions_mjs__WEBPACK_IMPORTED_MODULE_0__.extensions.add(_canvas_CanvasTextPipe_mjs__WEBPACK_IMPORTED_MODULE_2__.CanvasTextPipe);
//# sourceMappingURL=init.mjs.map


/***/ })

}]);
//# sourceMappingURL=data:application/json;charset=utf-8;base64,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

==> anc/code/RandomForestVis/dist/style.css <==
html {
  height: 100%;
  -moz-osx-font-smoothing: grayscale;
  -webkit-font-smoothing: antialiased;
  text-rendering: optimizeLegibility;
}

body {
  font-family: "Inter", "Helvetica Neue", Arial, sans-serif;
  /*letter-spacing: -0.3px;*/
  line-height: 1.6;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  overflow: overlay;
  max-width: 100%;
  overflow-x: hidden;
}


/* Upload Button*/
input[type="file"] {
  display: none;
}

/* Sidebar */
.sidebar {
  position: relative;
  width: 280px;
  min-width: 280px;
  height: 100vh;
  box-shadow:
    0.4px 0px 0.3px rgba(0, 0, 0, 0.011),
    1px 0px 0.8px rgba(0, 0, 0, 0.016),
    1.9px 0px 1.5px rgba(0, 0, 0, 0.02),
    3.4px 0px 2.7px rgba(0, 0, 0, 0.024),
    6.3px 0px 5px rgba(0, 0, 0, 0.029),
    15px 0px 12px rgba(0, 0, 0, 0.04);
}

.dropdown-toggle {
  outline: 0;
}

.btn-toggle {
  padding: .25rem .5rem;
  margin-left: -.5rem;
  font-weight: 600;
  color: var(--bs-emphasis-color);
  background-color: transparent;
}

.btn-toggle:hover,
.btn-toggle:focus {
  color: rgba(var(--bs-emphasis-color-rgb), .85);
  background-color: var(--bs-tertiary-bg);
}

.btn-toggle::before {
  width: 1.25em;
  line-height: 0;
  content: url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' width='16' height='16' viewBox='0 0 16 16'%3e%3cpath fill='none' stroke='rgba%280,0,0,.5%29' stroke-linecap='round' stroke-linejoin='round' stroke-width='2' d='M5 14l6-6-6-6'/%3e%3c/svg%3e");
  transition: transform .35s ease;
  transform-origin: .5em 50%;
}

[data-bs-theme="dark"] .btn-toggle::before {
  content: url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' width='16' height='16' viewBox='0 0 16 16'%3e%3cpath fill='none' stroke='rgba%28255,255,255,.5%29' stroke-linecap='round' stroke-linejoin='round' stroke-width='2' d='M5 14l6-6-6-6'/%3e%3c/svg%3e");
}

.btn-toggle[aria-expanded="true"] {
  color: rgba(var(--bs-emphasis-color-rgb), .85);
}

.btn-toggle[aria-expanded="true"]::before {
  transform: rotate(90deg);
}

.btn-toggle-nav a {
  padding: .1875rem .5rem;
  margin-top: .125rem;
  margin-left: 1.25rem;
}

.btn-toggle-nav a:hover,
.btn-toggle-nav a:focus {
  background-color: var(--bs-tertiary-bg);
}

.projection h6,
.clustering h6 {
  font-weight: bold;
  margin-left: 1rem;
}

/* Feature/class bar charts */
table.chart tr td:first-child {
  border-right: 1px solid #000;
  padding-right: 15px;
}

table.chart .bar {
  height: 20px;
  background: #007bff;
  margin-left: -1px;
}

/* Split view */
.split {
  display: flex;
  flex-direction: row;
}

.gutter {
  background-color: #eee;
  background-repeat: no-repeat;
  background-position: 50%;
  z-index: 999;
}

.gutter.gutter-horizontal {
  background-image: url('data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAUAAAAeCAYAAADkftS9AAAAIklEQVQoU2M4c+bMfxAGAgYYmwGrIIiDjrELjpo5aiZeMwF+yNnOs5KSvgAAAABJRU5ErkJggg==');
  cursor: col-resize;
}

#features-collapse {
  overflow-y: scroll;
  max-height: 165px;
  overflow-x: hidden;
}

#classes-collapse {
  overflow-y: scroll;
  max-height: 125px;
  overflow-x: hidden;
}

#loading-overlay {
  display: none;
  position: fixed;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  background-color: rgba(0, 0, 0, 0.5);
  /* Semi-transparent black */
  z-index: 9998;
  /* Below the loading animation */
}

#loading {
  position: absolute;
  top: 50%;
  left: 50%;
  transform: translate(-50%, -50%);
  width: 100px;
  height: 100px;
  border: 8px solid #f3f3f3;
  border-top: 8px solid #3498db;
  border-radius: 50%;
  animation: spin 1s linear infinite;
  z-index: 9999;
  /* Ensure it's above the overlay */
}

@keyframes spin {
  0% {
    transform: translate(-50%, -50%) rotate(0deg);
  }

  100% {
    transform: translate(-50%, -50%) rotate(360deg);
  }
}

#detail-view {
  height: 100vh;
  overflow-y: scroll;
}

.classDeselected {
  opacity: 0.2;
}

#model-accuracy {
  margin-left: 16px; 
 }

.pr-0{
  padding-right:0px;
}

==> anc/code/RandomForestVis/js/Barcode/Barcode.ts <==
import { Cluster, LeafNode, Tree, Predictions, DimRectangle } from "../types";
import { get1dOrder } from "./Orderer";
import { getDistanceMatrixFromLeafs } from "../Metrics/TreeDistance";
import { getFeatureImportance } from "../Metrics/FeatureImportance";
import { getFeatureCount, mapLeafNodes } from "./Tree";
import * as PIXI from 'pixi.js';
import { selectCluster, focusFeature, unfocusFeature, classHovered, classStopHover } from "../Interactions";
import { classColors, featureColors } from '../colors';
import { selectClusterProjection } from "../Projection";
import { printDuration, printStartTime } from "../Timing";
import { hideBarCodeToolTip, showBarCodeToolTip } from "./Tooltip";


/**
 * Height of the full range of a bar
 */
const verScale = 80;

/**
 * Width of the smallest scale bar chart
 */
const horScale = 5;

const lineWidth = 2;

/**
 * extra space between bars in pixels
 */
const extraHorSpaceBetweenBars = 0;

/**
 * extra space between bars in pixels
 */
const extraHorSpaceBetweenClasses = 2;

/**
 * extra space between features in pixels
 */
const extraVerSpaceBetweenFeatures = lineWidth * 2;


/**
 * Holds the y startCoordinate of each feature in the dataset as well as endcoordinate for the last feature. Takes into account irregular heights
 */
let featureHeight: number[] = [];

/**
 * Holds the list of classes
 */
let classes: string[];

/**
 * Holds groups of dimRuleRectangles. Each group belongs to the same vertical column
 */
let dimRuleRectanglesGroups: DimRectangle[][] = [];

//Holds everything for drawing the horizontal bars and highlighting them
let boundaryCoordinatesPerFeatureIndex: { x1: number, x2: number, y1: number, y2: number }[][];
let boundaryLinePerFeatureIndex: PIXI.Graphics[][];
let boundaryContainers: PIXI.Container[];
let lineColor = new PIXI.Color(`rgb(120,120,120)`);

/**
 * Generated the containers for each barcode. If Cluster is null, no clustering will be applied
 * @param trees 
 * @param cluster 
 * @returns 
 */
export function generateBarcodesForTrees(trees: Tree[], cluster: Cluster, classData: { [className: string]: { count: number, index: number } }): Map<number, PIXI.Container> {
    //use the same order as the indices
    classes = Object.keys(classData);
    classes.sort((a, b) => classData[a].index - classData[b].index);


    // empty for new dataset
    dimRuleRectanglesGroups = [];
    dimRectanglePerFeaturesTop = [[]];
    dimRectanglePerFeaturesBottom = [[]];
    boundaryCoordinatesPerFeatureIndex = [];
    boundaryLinePerFeatureIndex = [];
    boundaryContainers = [];

    setAllPredictions(trees); //For each leafnode, sets the complete matrix of predictions. Do this before merging so we have it for all leaf nodes.
    //TODO: Ensure that the trees are not changing when merging and sorting them. Ideally make a copy at the start.
    if (cluster != null) {
        trees = mergeTrees(trees, cluster);
    }

    setRepresentativePredictions(trees); //Then go into the representatives, and add those. Needs to be done after merging
    trees = sortData(trees);

    setFeatureHeight(trees);
    let containerMapping = new Map();
    //generate a container holding the barcode of each
    trees.forEach((tree) => {
        let container = generateBarcode(tree);
        containerMapping.set(tree.id, container);
    })

    return containerMapping;
}


function getMaxPredictions(tree: Tree): number {
    let maxPredictions = 0;

    tree.leafNodes.forEach((leafNode, i) => {
        let count = 0;
        let allLeafs: LeafNode[] = [];
        if (leafNode.representedLeafNodes != undefined) {
            allLeafs = [...leafNode.representedLeafNodes];
        }
        allLeafs.push(leafNode);
        for (let leaf of allLeafs) {
            if (leaf.wrongPredictions == null) continue;
            count += leaf.correctPredictions + leaf.wrongPredictions.count;
        }
        maxPredictions = Math.max(maxPredictions, count);
    })
    return maxPredictions
}

/**
 * Assumes the data has already been merged
 * @param trees 
 * @returns 
 */
function sortData(trees: Tree[]): Tree[] {
    let order = getFeatureOrder(trees);

    //sort feature and leafnodes.
    for (let tree of trees) {
        //first sort features
        for (let leafNode of tree.leafNodes) {
            leafNode.normalizedRangesPerFeature = sortFeatures(order, leafNode.normalizedRangesPerFeature);
        }
        //then sort based on the ranges of the leafnodes, making sure different classes are split
        sortLeafNodes(tree);
    }

    trees = sortTrees(trees);
    return trees;
}

/**
 * Reorders the ranges within the {normalizedRanges} to have the order specified in {order}
 * @param featureOrder 
 * @param normalizedRanges 
 */
function sortFeatures(featureOrder: number[], normalizedRanges: [number, number][]): [number, number][] {
    //create array to hold the shift
    let updatedNormalizedRanges: [number, number][] = [];
    for (let i = 0; i < normalizedRanges.length; i++) {
        //inset the value at the correct spot
        updatedNormalizedRanges[featureOrder[i]] = normalizedRanges[i];
    }
    return updatedNormalizedRanges;
}

/**
 * Sorts the features based on how much they agree with their merge
 * @param trees 
 * @returns 
 */
function getFeatureOrder(trees: Tree[]): number[] {
    let order: number[] = [];
    for (let i = 0; i < getFeatureCount(trees); i++) {
        order[i] = i;
    }
    //Holds the important per feature. Higher scores are more important.
    let importanceScoreByFeature: number[];
    importanceScoreByFeature = getFeatureImportance(trees, "mergeAgreement");

    //sort on decreasing importance values
    order.sort((a, b) => {
        return importanceScoreByFeature[a] - importanceScoreByFeature[b];
    })

    return order;
}


function sortLeafNodes(tree: Tree) {
    //TODO: Potentially other distance measure


    let currentLeafOrder = tree.leafNodes;

    //sort each class seperatly using dimensionality reduction
    let newLeafNodeOrder: LeafNode[] = [];
    for (let className of classes) {
        let leafNodesOfClass = currentLeafOrder.filter(a => a.class == className);

        let distanceMatrix = getDistanceMatrixFromLeafs(leafNodesOfClass);
        //get 1d dimensionality reduction from distances, and update the order.
        let order = get1dOrder(distanceMatrix);
        let newLeafNodeOrdering = getNewLeafNodeOrder(leafNodesOfClass, order);

        //add the nodes for this class
        newLeafNodeOrder = newLeafNodeOrder.concat(newLeafNodeOrdering);
    }


    // //sort each class based on how frequent the rule is.
    // let predictionCount = new Map<LeafNode, number>();
    // for (let leafNode of currentLeafOrder) {
    //     let predictions = getAllPredictions(leafNode, true);
    //     predictionCount.set(leafNode, predictions.count);
    // }

    // let newLeafNodeOrder: LeafNode[] = [];
    // for (let className of classNames) {
    //     let leafNodesOfClass = currentLeafOrder.filter(a => a.class == className);

    //     leafNodesOfClass.sort((a, b) => (predictionCount.get(b)! - predictionCount.get(a)!))
    //     newLeafNodeOrder = newLeafNodeOrder.concat(leafNodesOfClass)

    // }
    //update it in the tree.
    tree.leafNodes = newLeafNodeOrder;
}

function getNewLeafNodeOrder(leafNodesOfClass: LeafNode[], order: number[]): LeafNode[] {
    let newLeafNodes = [];
    for (let i = 0; i < order.length; i++) {
        let leafNodeAtPosI = leafNodesOfClass[order[i]];
        newLeafNodes[i] = leafNodeAtPosI;

        if (leafNodeAtPosI == undefined) {
            console.error("no such node. position " + order[i] + " does not exist. i=" + i + "max index equals" + leafNodesOfClass.length + "orderlength is " + order.length);
        }
    }
    return newLeafNodes;
}

/**
 * Merges trees according to the cluster. One representative will be picked for each tree.
 * @param trees 
 * @param linkageData
 */
function mergeTrees(trees: Tree[], cluster: Cluster): Tree[] {
    let repMapping = getTreesToMerge(cluster)

    let idMapping = new Map<number, Tree>();
    for (let tree of trees) {
        idMapping.set(tree.id, tree);
    }

    let representedTrees: Tree[] = [];
    for (let repId of repMapping.keys()) {
        let representativeTree = idMapping.get(repId);
        if (representativeTree === undefined) {
            throw new Error(`Tree with id ${repId} is not defined.`);
        }
        for (let representedId of repMapping.get(repId)!) {
            let representedTree = idMapping.get(representedId);
            if (representedTree === undefined) {
                throw new Error(`Tree with id ${representedId} is not defined. Was represnted by tree with id ${repId}`);
            }
            //map the leafnodes of the represented tree to the representative
            mapLeafNodes(representativeTree, representedTree);
        }

        representedTrees.push(representativeTree);
    }
    return representedTrees;
}

/**
 * Holds a mapping from the cluster center to all trees it reresents {CentroidID,[representedIds]}
 * @param cluster 
 */
function getTreesToMerge(cluster: Cluster) {
    let mapping = new Map<number, number[]>();
    for (let [key, centroidId] of cluster.centroids) {

        let representedByCentroid: number[] = [];
        for (let i = 0; i < cluster.labels.length; i++) {
            if (cluster.labels[i] === +key) {
                representedByCentroid.push(i);
            }
        }
        mapping.set(centroidId, representedByCentroid);
    }
    return mapping;
}

/**
 * Sorts the trees based on the distance measure included. Uses a dimensionality reduction technique to 1d.
 * @param trees 
 * @returns 
 */
function sortTrees(trees: Tree[]): Tree[] {

    let distances: number[][] = [];
    for (let i = 0; i < trees.length; i++) {
        distances[i] = trees[i].clusterDistances;
    }

    //get 1d dimensionality reduction
    let order = get1dOrder(distances);

    trees.sort((a, b) => {
        return order.indexOf(a.id) - order.indexOf(b.id);
    })

    return trees;
}


/**
 * Generates a barcode for a single tree, positioned at 0,0 
 * @param tree 
 * @returns 
 */
function generateBarcode(tree: Tree): PIXI.Container {
    let container = new PIXI.Container();

    //get the maximum predictions by any leafnode for normalization purposes
    let maxPredictions = getMaxPredictions(tree);


    tree.leafNodes.forEach((leafNode, i) => {
        generateSingleCode(container, tree.leafNodes, leafNode, i, maxPredictions)
        generateMisclassificationBlock(container, tree.leafNodes, leafNode, i, maxPredictions);
    })

    generateHorizontalBoundaryLines(container, tree, maxPredictions);
    generateVerticalBoundaryLines(container, tree, maxPredictions);

    return container;
};

function getBarWidth(leafNode: LeafNode, maxPredictions: number) {

    //scale the width based on the total amount of predictions made by this rule. Allows us to visualize the most important rules the most. Not an efficient way to calculate every time
    let predictionCount = leafNode.allRepresentedPredictions!.count;

    //todo: Check why this works weirdly for larger dataset. is it just that there are way too few predictions somehow?

    let percentage = predictionCount / maxPredictions;
    let maxScale = 10;//how much larger is the largest element compared to the smallest element
    let width = horScale * (1 + percentage * (maxScale - 1));
    return width;

    //return horscale; This gives every rule equal width
}


/**
 * Generates a single line of the barcode inside the container
 * @param container The Pixi group we are drawing in. Can use local orientation
 * @param leafNodes: All leafnodes in this tree. Needed when using non-uniform with
 * @param leafNode Current leafNode we will draw as a single vertical line
 * @param leafNumber Current index of the leafNode we are drawing
 * @param totalPredictions Holds the maximum times  a single rule has been used for normalization purposes.
 */
function generateSingleCode(container: PIXI.Container, leafNodes: LeafNode[], leafNode: LeafNode, leafNumber: number, totalPredictions: number) {

    //Put the leafnode and it's representative in a list to draw
    let leafNodesToDraw: LeafNode[] = [];
    leafNodesToDraw.push(leafNode);
    if (leafNode.representedLeafNodes != undefined) {
        leafNodesToDraw = leafNodesToDraw.concat(leafNode.representedLeafNodes);
    }

    //Equal opacity for all
    let targetOpacity = 1 / (leafNodesToDraw.length);
    let minimumOpacity = 0.02;
    let opacity = Math.max(targetOpacity, minimumOpacity); //need to cap it to prevent artifacts, pixijs does not like values lower than 0.02



    let dimRuleRectangleGroup: DimRectangle[] = [];


    let opacitySum = 0;
    for (let leafNodeRep of leafNodesToDraw) {
        if (opacity == minimumOpacity) { //we capped the opacity.  sample the leafnodes to mimic the true opacity.
            opacitySum += targetOpacity;
            if (opacitySum < minimumOpacity) { //Sum is still under the cap, skip it
                continue; //TODO: Resolve this. This is an issue when filtering
            }
            //Over the cap, we draw this leafnode and reduce our sum
            opacitySum -= minimumOpacity;
        }
        let dimRuleRectangle = drawRectangles(container, leafNodes, leafNodeRep, leafNumber, opacity, leafNode, totalPredictions);
        dimRuleRectangleGroup.push(dimRuleRectangle);
    }

    dimRuleRectanglesGroups.push(dimRuleRectangleGroup);

}



function generateHorizontalBoundaryLines(container: PIXI.Container, tree: Tree, maxPredictions: number) {

    boundaryContainers.push(container);

    let lastNode = tree.leafNodes[tree.leafNodes.length - 1];

    let maxX = getLeafX(tree.leafNodes, tree.leafNodes.length - 1, classes.length - 1, maxPredictions) + getBarWidth(lastNode, maxPredictions);


    for (let i = 0; i < tree.leafNodes[0].normalizedRangesPerFeature.length; i++) {

        let x1 = 0;
        let x2 = maxX;
        // let x2 = (tree.leafNodes.length + 1) * (extraHorSpaceBetweenBars + horScale);
        let topY = featureHeight[i] + lineWidth / 2;
        let bottomY = featureHeight[i + 1] - lineWidth / 2 - extraVerSpaceBetweenFeatures
        let boundaryLines = new PIXI.Graphics();
        boundaryLines.moveTo(x1, topY).lineTo(x2, topY);
        boundaryLines.moveTo(x1, bottomY).lineTo(x2, bottomY);
        boundaryLines.stroke({ width: lineWidth, color: lineColor })
        addFeatureDimInteraction(container, i, x1, topY, x2 - x1, bottomY - topY, tree.id);
        container.addChild(boundaryLines);

        if (boundaryLinePerFeatureIndex[i] == undefined) {
            boundaryLinePerFeatureIndex[i] = [];
            boundaryCoordinatesPerFeatureIndex[i] = [];
        }

        boundaryLinePerFeatureIndex[i].push(boundaryLines); //technically does not give you the correct order of containser, but does not matter.
        boundaryCoordinatesPerFeatureIndex[i].push({ x1: x1, x2: x2, y1: topY, y2: bottomY });
    }
}

function generateVerticalBoundaryLines(container: PIXI.Container, tree: Tree, maxPredictions: number) {

    let lineColor = new PIXI.Color(`rgb(20,20,20)`);

    let previousClass = tree.leafNodes[0].class;
    for (let i = 0; i < tree.leafNodes.length; i++) {
        let leafClass = tree.leafNodes[i].class;
        if (leafClass == previousClass) {
            continue;
        }
        //draw the seperation
        previousClass = leafClass;
        let classNumber = classes.indexOf(leafClass);

        let x = getLeafX(tree.leafNodes, i, classNumber, maxPredictions) - extraHorSpaceBetweenClasses / 2;


        let topY = 0;
        let bottomY = featureHeight[featureHeight.length - 1] + featureHeight[1] * 1.2; //*1.2 as the classification has a bit of extra space

        let boundaryLines = new PIXI.Graphics();
        boundaryLines.moveTo(x, bottomY).lineTo(x, topY);
        boundaryLines.stroke({ width: extraHorSpaceBetweenClasses / 2, color: lineColor })

        container.addChild(boundaryLines);
    }
}


/**
 * Holds the rectangles that allow us to dim per featureindex. Need 2 of them to highlight ranges
 */
let dimRectanglePerFeaturesTop: [PIXI.Graphics[]] = [[]];
let dimRectanglePerFeaturesBottom: [PIXI.Graphics[]] = [[]];

/**
 * Adds the rectangles for the dimming interaction.
 * @param container 
 * @param featureNumber 
 * @param leftX 
 * @param topY 
 * @param width 
 * @param height 
 */
function addFeatureDimInteraction(container: PIXI.Container, featureNumber: number, leftX: number, topY: number, width: number, height: number, treeIndex: number) {
    let rectInteractiveTop = new PIXI.Graphics();
    rectInteractiveTop.rect(leftX, topY, width, height);
    rectInteractiveTop.fill({ color: "0xffffff", alpha: 1 })

    rectInteractiveTop.alpha = 0;

    rectInteractiveTop.interactive = true;
    rectInteractiveTop.hitArea = new PIXI.Rectangle(leftX, topY, width, height);

    let rectInteractiveBottom = new PIXI.Graphics();
    rectInteractiveBottom.rect(leftX, topY, width, height);
    rectInteractiveBottom.fill({ color: "0xffffff", alpha: 1 })

    rectInteractiveBottom.alpha = 0;

    rectInteractiveBottom.interactive = true;
    rectInteractiveBottom.hitArea = new PIXI.Rectangle(leftX, topY, width, height);

    if (dimRectanglePerFeaturesTop[featureNumber] == undefined) {//make sure it's initialized
        dimRectanglePerFeaturesTop[featureNumber] = [];
        dimRectanglePerFeaturesBottom[featureNumber] = [];
    }
    dimRectanglePerFeaturesTop[featureNumber].push(rectInteractiveTop);
    dimRectanglePerFeaturesBottom[featureNumber].push(rectInteractiveBottom);

    rectInteractiveTop.onmouseover = function (mouseData) {
        focusFeature(featureNumber);
        selectClusterProjection(treeIndex);
    }
    rectInteractiveTop.onmouseleave = function (mouseData) {
        unfocusFeature(featureNumber);
        selectClusterProjection();
    }

    rectInteractiveBottom.onmouseover = function (mouseData) {
        focusFeature(featureNumber);
        selectClusterProjection(treeIndex);
    }
    rectInteractiveBottom.onmouseleave = function (mouseData) {
        unfocusFeature(featureNumber);
        selectClusterProjection();
    }
    container.addChild(rectInteractiveTop);
    container.addChild(rectInteractiveBottom);
}

/**
 * Highlights the selected feature
 * @param featureIndex 
 */
export function highlightBarcodeFeature(featureIndex: number) {
    if (featureIndex > boundaryLinePerFeatureIndex.length) {
        throw new Error(`Cannot dim barcode feature ${featureIndex}. Only ${boundaryLinePerFeatureIndex} features are in the barcode`)
    }
    updateBoundaryLines(featureIndex)
}

/**
 * 
 * @param featureToDim Holds which features to highlight
 */
function updateBoundaryLines(featureToHighlight: number) {
    //go through each container, and update the line
    for (let containerIndex = 0; containerIndex < boundaryContainers.length; containerIndex++) {
        let boundaryContainer = boundaryContainers[containerIndex];
        for (let featureIndex = 0; featureIndex < boundaryLinePerFeatureIndex.length; featureIndex++) {
            //Clear last line, can't simply adapt as it then doesn't update
            let lineGraphics = boundaryLinePerFeatureIndex[featureIndex][containerIndex];
            lineGraphics.clear();
            lineGraphics.parent.removeChild(lineGraphics); //remove from the parent so we don't keep adding them

            //make new line
            let x1 = boundaryCoordinatesPerFeatureIndex[featureIndex][containerIndex].x1;
            let x2 = boundaryCoordinatesPerFeatureIndex[featureIndex][containerIndex].x2;
            let y1 = boundaryCoordinatesPerFeatureIndex[featureIndex][containerIndex].y1;
            let y2 = boundaryCoordinatesPerFeatureIndex[featureIndex][containerIndex].y2;
            let strokeWidth = lineWidth;
            if (featureToHighlight == featureIndex) { //increase the width, and use the empty whitespace between rows to not overlap the data
                strokeWidth = lineWidth * 4;
                y1 -= lineWidth * 1.5; //not sure why 1.5 but works.
                y2 += lineWidth * 1.5;
                lineColor = new PIXI.Color("rgb(0,0,0)");
            }

            lineGraphics = new PIXI.Graphics();
            lineGraphics.moveTo(x1, y1).lineTo(x2, y1);
            lineGraphics.moveTo(x1, y2).lineTo(x2, y2);
            lineGraphics.stroke({ width: strokeWidth, color: lineColor })


            boundaryLinePerFeatureIndex[featureIndex][containerIndex] = lineGraphics;
            boundaryContainer.addChild(lineGraphics); //need to readd it so pixi knows it needs to update

        }
    }
}


/**
 * Dims all barcode rules that do not lie in the specified interval
 * @param featureRanges 
 */
export function dimBarcodeRules(featureRanges: [number, number][], classificationsToShow: boolean[][]): void {

    for (let dimRuleGroup of dimRuleRectanglesGroups) {

        let maxRules = dimRuleGroup.length;
        //0.02 baseopacity as pixi gets artifacts otherwise
        let targetOpacity = Math.max(0.02, 1 / maxRules);

        for (let dimRule of dimRuleGroup) {
            let opacity = 0; //hide inactive rules
            if (isRuleActive(dimRule, featureRanges, classificationsToShow)) {
                opacity = targetOpacity;
            }
            dimRule.rectangles.forEach((rectangle) => rectangle.alpha = opacity);
        }
    }
}

function areAllClassificationsSelected(classificationsSelected: boolean[][]): boolean {

    for (let originalClassI = 0; originalClassI < classes.length; originalClassI++) {
        for (let targetClassI = 0; targetClassI < classes.length; targetClassI++) {
            if (classificationsSelected[originalClassI][targetClassI] == false) {
                return false;
            }
        }
    }
    return true;
}



function drawRectangles(container: PIXI.Container, leafNodes: LeafNode[], leafNode: LeafNode, leafNumber: number, opacity: number, representative: LeafNode, maxPredictions: number): DimRectangle {

    let data = leafNode.normalizedRangesPerFeature;
    let dimRectangles = [];
    let rectanglesObject = new PIXI.Graphics();

    let classNumber = classes.indexOf(leafNode.class);

    let x = getLeafX(leafNodes, leafNumber, classNumber, maxPredictions);
    let width = getBarWidth(representative, maxPredictions); //we use the width of the representative

    for (let featureI = 0; featureI < data.length; featureI++) {
        let d = data[featureI];
        let y = featureHeight[featureI] + d[0] * getFeatureCoordinateRange(featureI);
        let height = getBarHeight(d, featureI);
        let color = new PIXI.Color(featureColors(featureI / data.length));

        //use a minimumheight.
        let maxHeight = getBarHeight([0, 1], featureI);
        height = Math.max(height, maxHeight * 0.05);
        //if this goes over the height of the feature, move the y coordinate
        if ((y + height) > (featureHeight[featureI] + maxHeight)) {
            y = featureHeight[featureI] + maxHeight - height;
        }

        rectanglesObject.rect(x, y, width, height);
        rectanglesObject.fill({ color: color })

        dimRectangles.push(rectanglesObject);
    }
    rectanglesObject.alpha = opacity; //Set alpha instead of opacity so we can change it when needed when hovering.
    container.addChild(rectanglesObject);

    let allPredictions = leafNode.allPredictions!;

    let dimRule = { normalizedRanges: data, predictions: allPredictions, rectangles: dimRectangles };
    return dimRule;
}

function getClassColor(className: string): string {
    const index = classes.indexOf(className);
    return classColors(index / classes.length);
}


function setFeatureHeight(trees: Tree[]): void {
    featureHeight = [];
    let featureCount = getFeatureCount(trees);

    //FeatureValues sum up to 1. Using it to divide over available space
    let totalHeight = featureCount * (verScale + 1 - extraVerSpaceBetweenFeatures)
    let featureSumPos = 0;
    let featureSumVal = 0;

    for (let i = 0; i < featureCount; i++) {
        featureHeight[i] = featureSumPos; //starts at the current sum, calculate new start for next iteration

        console.log("Not using actualy feature power. Still a placeholder");
        // let featureValue = 1 / (Math.pow(2, i + 1));//Replace by actual value
        let featureValue = 1 / featureCount;//Equal height

        if (i == (featureCount - 1)) { //temp, making sure we fill it up.
            featureValue = 1 - featureSumVal;
        }
        featureSumVal += featureValue
        //
        let position = featureValue * totalHeight + extraVerSpaceBetweenFeatures;
        featureSumPos += position;
    }

    featureHeight[featureCount] = featureSumPos; //set the last feature so we know where the space ends
}



function getBarHeight(data: [number, number], featureNumber: number): number {
    // if (isFullBar(data)) {
    //     return 0;
    // }
    let height = Math.max(0.02, (data[1] - data[0]) * getFeatureCoordinateRange(featureNumber))
    return height;
}


//returns the amount of pixels available for the feature with number {featureNumber]}
function getFeatureCoordinateRange(featureNumber: number) {
    return featureHeight[featureNumber + 1] - featureHeight[featureNumber] - extraVerSpaceBetweenFeatures;
}

function isFullBar(data: [number, number]): boolean {
    if (data[0] == 0 && data[1] == 1) {
        return true;
    }
    return false;
}

/**
 * Returns whether testRanges overlaps with targetRanges for each feature.
 * 
 * @param testRanges 
 * @param targetRanges 
 */
function withinRange(testRanges: [number, number][], targetRanges: [number, number][]): boolean {
    if (testRanges.length != targetRanges.length) {
        console.error(`testranges ${testRanges.length} does not have the same length as targetranges ${targetRanges.length}`)
    }
    for (let i = 0; i < testRanges.length; i++) {
        let testRange = testRanges[i];
        let targetRange = targetRanges[i];
        //if at least 1 feature does not overlap, it is not within range
        if (testRange[0] > targetRange[1]) { //testRange starts after target
            return false;
        }
        if (testRange[1] < targetRange[0]) { //testRange ends before target
            return false;
        }

    }
    return true;
}

let dimClassRectangles: {
    originClassI: number;
    targetClassI: number;
    rectangle: PIXI.Graphics
}[] = []

/**
 * 
 * @param container 
 * @param leafNodes all nodes in this cluster
 * @param leafNode One (representative) leafnode for which we want to generate the column
 * @param leafNumber index of the column
 * @param maxPredictions maximum amount of predictions present in this tree within 1 leafnode.
 */
function generateMisclassificationBlock(container: PIXI.Container<PIXI.Container>, leafNodes: LeafNode[], leafNode: LeafNode, leafNumber: number, maxPredictions: number) {

    let predictions = leafNode.allRepresentedPredictions!;

    //get the classnumber of this leafnode. All representative must have the same classnumber by definition
    let classNumber = classes.indexOf(leafNode.class);

    //get predictions per misclassification
    let predictionPerOriginClass: number[] = [];

    for (let originClassI = 0; originClassI < classes.length; originClassI++) {
        predictionPerOriginClass[originClassI] = predictions[originClassI][classNumber]; //always classified towards the class of the leafNode
    }

    let x = getLeafX(leafNodes, leafNumber, classNumber, maxPredictions);
    let width = getBarWidth(leafNode, maxPredictions);
    let totalHeight = getFeatureCoordinateRange(0); //same height as feature 0
    let y = featureHeight[featureHeight.length - 1] + totalHeight * 1.2; //start at the bottom and leave a bit of space

    for (let originClassI = 0; originClassI < classes.length; originClassI++) {
        let predictionCount = predictionPerOriginClass[originClassI];
        if (predictionCount == 0) { //Don't draw it if there were no classifications from the class.
            continue;
        }
        let targetColor = getClassColor(classes[originClassI]);
        let percentageOfMax = (predictionCount / maxPredictions);


        let height = percentageOfMax * totalHeight;
        height = Math.max(height, 3);//at least 3 units high such that you can always at least see something
        y -= height

        let rectangleObject = new PIXI.Graphics();
        rectangleObject.rect(x, y, width, height);
        rectangleObject.fill({ color: targetColor, alpha: 1 })

        //get values for the tooltip on hover
        let nicePercentage: string = Math.ceil(predictionCount / predictions.count * 1000) / 10 + "%"; //single decimal
        let tooltipText = "";
        if (originClassI == classNumber) {
            tooltipText = "" + classes[originClassI] + " is correctly classified in " + nicePercentage + " \nof all cases in these decision paths";
        } else {
            tooltipText = "" + classes[originClassI] + " is misclassified as " + classes[classNumber] + " in " + nicePercentage + " \nof all cases in these decision paths";
        }

        rectangleObject.interactive = true;
        rectangleObject.onmouseover = (eventData) => {
            classHovered(originClassI, classNumber);
        }
        rectangleObject.onmousemove = (eventData) => {
            showBarCodeToolTip(eventData.global.x, eventData.global.y, tooltipText);
        }
        rectangleObject.onmouseleave = () => {
            hideBarCodeToolTip();
            classStopHover(originClassI, classNumber);
        }

        dimClassRectangles.push({ originClassI: originClassI, targetClassI: classNumber, rectangle: rectangleObject });
        container.addChild(rectangleObject);
    }
}

function getLeafX(leafNodes: LeafNode[], leafNumber: number, classNumber: number, maxPredictions: number): number {
    //not efficient, but works
    let x = 0;
    for (let i = 0; i < leafNumber; i++) {
        let leafNode = leafNodes[i];
        let width = getBarWidth(leafNode, maxPredictions);
        x += (extraHorSpaceBetweenBars + width);
    }

    //add the extra space for class seperation
    x += extraHorSpaceBetweenClasses * classNumber

    // let x = leafNumber * (extraHorSpaceBetweenBars + width) + extraHorSpaceBetweenClasses * classNumber;
    return x;
}

/**
 * Returns a value between 0 and 1
 * @param predictions 
 * @param classificationsSelected 
 * @param countZeroPrediction If true, treats a prediction count of 0 as 100%.
 * @returns 
 */
function getClassificationPercentage(predictions: Predictions, classificationsSelected: boolean[][], countZeroPrediction: boolean): number {
    let total = predictions.count;
    if (total == 0) {
        return countZeroPrediction ? 1 : 0;
    }
    let sum = 0;

    for (let originalClassI = 0; originalClassI < classes.length; originalClassI++) {
        for (let targetClassI = 0; targetClassI < classes.length; targetClassI++) {
            if (classificationsSelected[originalClassI][targetClassI] == false) {
                continue;
            }
            let count = predictions[originalClassI][targetClassI];
            sum += count;
        }
    }

    return sum / total;
}

/**
 * Sets the "allPrediction" matrix in the trees, does not recurse into all representatives yet
 * @param trees 
 */
function setAllPredictions(trees: Tree[]) {
    trees.forEach(tree => {
        tree.leafNodes.forEach(leafNode => {
            //initialize the predictions, make sure it's complete.
            let predictions: Predictions = { count: 0 };
            for (let originalClassI = 0; originalClassI < classes.length; originalClassI++) {
                predictions[originalClassI] = { count: 0 }
                for (let targetClassI = 0; targetClassI < classes.length; targetClassI++) {
                    predictions[originalClassI][targetClassI] = 0;
                }
            }

            //add the correct predictions
            let classNumber = classes.indexOf(leafNode.class)
            predictions.count += leafNode.correctPredictions
            predictions[classNumber].count += leafNode.correctPredictions;
            predictions[classNumber][classNumber] += leafNode.correctPredictions

            //add the incorrect predictions
            for (let sampleClassI = 0; sampleClassI < classes.length; sampleClassI++) {
                if (leafNode.wrongPredictions == null || leafNode.wrongPredictions[sampleClassI] == undefined) {
                    continue; //no data
                }
                predictions.count += leafNode.wrongPredictions[sampleClassI].count;

                predictions[sampleClassI].count += leafNode.wrongPredictions[sampleClassI].count;
                for (let misclassifiedIntoClassI = 0; misclassifiedIntoClassI < classes.length; misclassifiedIntoClassI++) {
                    if (leafNode.wrongPredictions[sampleClassI][misclassifiedIntoClassI] == undefined) {
                        continue;//no data
                    }
                    predictions[sampleClassI][misclassifiedIntoClassI] += leafNode.wrongPredictions[sampleClassI][misclassifiedIntoClassI];
                }
            }
            leafNode.allPredictions = predictions;
        })
    })
}

/**
 * Should only be called after allpredictions is set. Could be merged into above
 * @param trees 
 */
function setRepresentativePredictions(trees: Tree[]) {
    trees.forEach(tree => {
        tree.leafNodes.forEach(leafNode => {

            //initialize the predictions, make sure it's complete.
            let predictions: Predictions = { count: 0 };
            for (let originalClassI = 0; originalClassI < classes.length; originalClassI++) {
                predictions[originalClassI] = { count: 0 }
                for (let targetClassI = 0; targetClassI < classes.length; targetClassI++) {
                    predictions[originalClassI][targetClassI] = 0;
                }
            }
            //get the representatives
            let leafNodes: LeafNode[] = [];
            if (leafNode.representedLeafNodes) {
                leafNodes = [...leafNode.representedLeafNodes];
            }
            leafNodes.push(leafNode); //add itself

            for (let leafNode of leafNodes) {
                predictions.count += leafNode.allPredictions!.count;
                for (let originalClassI = 0; originalClassI < classes.length; originalClassI++) {
                    predictions[originalClassI].count += leafNode.allPredictions![originalClassI].count;
                    for (let targetClassI = 0; targetClassI < classes.length; targetClassI++) {
                        predictions[originalClassI][targetClassI] += leafNode.allPredictions![originalClassI][targetClassI];
                    }
                }
            }
            leafNode.allRepresentedPredictions = predictions;
        })
    })
}


function isRuleActive(
    dimRule: { normalizedRanges: [number, number][]; predictions: Predictions; rectangles: PIXI.Graphics[]; },
    featureRanges: [number, number][],
    classificationsToShow: boolean[][]): boolean {

    let allSelected = areAllClassificationsSelected(classificationsToShow);

    let ranges = dimRule.normalizedRanges;
    if (!withinRange(ranges, featureRanges)) {//dim if not in range.
        return false;
    }
    if (allSelected) { //no need to filter further
        return true;
    }
    let classificationPercentage = getClassificationPercentage(dimRule.predictions, classificationsToShow, false);
    if (classificationPercentage == 0) {
        return false;
    }
    return true;
}

==> anc/code/RandomForestVis/js/Barcode/LinkageSplits.ts <==
import { link, map } from "d3";
import { LinkageSplitPoint, LinkageTree } from "../types";


function convertToTree(linkageNodes: LinkageSplitPoint[]): LinkageTree {

    let sortedNodes = linkageNodes.sort((a, b) => b.distance - a.distance);

    let idMap = new Map<number, LinkageTree>()

    for (let node of sortedNodes) {
        let treeNode: LinkageTree = {
            id: node.id,
            distance: node.distance,
            child1: node.children[0].id,
            child2: node.children[1].id
        }
        idMap.set(treeNode.id, treeNode);
    }

    let root = idMap.get(sortedNodes[0].id);
    if (root == undefined) {
        throw new Error("Root cannot be undefined")
    }

    recursiveTreeBuild(root, idMap);
    return root;
}

function selectNodes(root: LinkageTree, targetAmount: number): LinkageTree[] {
    let selectedNodes: LinkageTree[] = []; //sorted list by distance of nodes
    selectedNodes.push(root); //initialize using the root of the tree

    while (selectedNodes.length != targetAmount) {
        //remove the first node and add it's children
        let tree = selectedNodes[0];
        selectedNodes.shift();
        if (typeof tree.child1 != "number") {
            selectedNodes.push(tree.child1);
        }
        if (typeof tree.child2 != "number") {
            selectedNodes.push(tree.child2);
        }
        //resort the list by largest distance first. Inefficient but works
        selectedNodes.sort((a, b) => b.distance - a.distance);
    }
    return selectedNodes;
}


function recursiveTreeBuild(currentRoot: LinkageTree, mapping: Map<number, LinkageTree>) {
    if (currentRoot == undefined) {
        throw new Error("TreeNode is not defined");
    }
    if (typeof currentRoot.child1 != "number") {
        throw new Error("child1 was already assigned");
    }
    if (typeof currentRoot.child2 != "number") {
        throw new Error("child2 was already assigned");
    }

    if (mapping.has(currentRoot.child1)) {
        currentRoot.child1 = mapping.get(currentRoot.child1)!; //! to denote type is not null
        recursiveTreeBuild(currentRoot.child1, mapping)
    }
    if (mapping.has(currentRoot.child2)) {
        currentRoot.child2 = mapping.get(currentRoot.child2)!; //! to denote type is not null
        recursiveTreeBuild(currentRoot.child2, mapping)
    }

}

function getLeafIds(node: LinkageTree): number[] {
    let leafIds: number[] = [];
    if (typeof node.child1 == "number") {
        leafIds.push(node.child1);
    } else {
        let childIds = getLeafIds(node.child1)
        leafIds = leafIds.concat(childIds);
    }

    if (typeof node.child2 == "number") {
        leafIds.push(node.child2);
    } else {
        let childIds = getLeafIds(node.child2)
        leafIds = leafIds.concat(childIds);
    }
    return leafIds;
}
function findCenterNode(representativeIds: number[]): number {
    representativeIds.sort();
    //take the first one as the representatives
    let representId = representativeIds[Math.floor(representativeIds.length / 2)];
    return representId;
}



==> anc/code/RandomForestVis/js/Barcode/Orderer.js <==
import * as druid from "@saehrimnir/druidjs";

//Javascript as druidjs does not have types

/**
 * Returns an ordering for the matrix that minimizes the distances of between the elements.
 * @param {} distanceMatrix Should be a number[][] containing the distances between the elements.
 */
export function get1dOrder(distanceMatrix) {
    if (distanceMatrix.length == 0) {
        console.error("Empty error given to get1dOrder.");
    }
    if (distanceMatrix.length == 1) {
        return [0];
    }


    let matrix = druid.Matrix.from(distanceMatrix);
    let method = "MDS"

    //console.log("Find the right dimensionreduction method, take care of speed")
    let positions = druid[method].transform(matrix, { d: 1 })._data//get one dimensional positions. Still needs to be turned into an order.
    let sortedPositions = [...positions].sort((a, b) => { return a - b }); //sort the array and make sure to not modify it.

    let order = [];
    for (let i = 0; i < positions.length; i++) {
        let index = sortedPositions.indexOf(positions[i]);
        //can have duplicates, indexof always finds the first, and they must be in order, so first open slot must be the right one.
        while (order[index] != undefined) {
            index = index + 1;
        }
        order[index] = i;
    }
    if (order.length != distanceMatrix.length) {
        console.error("1dOrder unsuccesfull. order length is " + order.length + " while there were " + distanceMatrix.length + " nodes to sort. Original distance matrix was: ")
        printMatrix(distanceMatrix);
    }


    for (let i = 0; i < order.length; i++) {
        if (order[i] == undefined) {
            console.error("undefined order in orderer")
            console.error(positions);
            console.error(sortedPositions);
            throw "1dimensional reduction is not working properly"
        }
    }

    return order
}


function printMatrix(matrix) {
    let string = "";
    for (let i = 0; i < matrix.length; i++) {
        for (let j = 0; j < matrix.length; j++) {
            let number = matrix[i][j];

            if (Number.isNaN(number)) {
                console.log("there is a NaN number in the matrix") //will be printed before the matrix
            }

            number = Math.round(number * 100) / 100; //only 2 digts
            let numberS = number.toString().padStart(5, " "); //ensure everything has the same width
            string += numberS + ","

        }
        string.slice(0, -1); //remove superflous ","
        string += "\n";
    }
}

==> anc/code/RandomForestVis/js/Barcode/Tooltip.ts <==
import { getCurrentMainPlotWidth, viewPort } from '../index';
import * as PIXI from 'pixi.js';

//holds the tooltip. We move this to position is correctly
let toolTipContainer: PIXI.Container;
let toolTipBackground: PIXI.Graphics;
let toolTipText: PIXI.BitmapText;

const verticalOffset = 3;
const horizontalOffset = 6;
const baseFontSize = 24;

const style = new PIXI.TextStyle({
    fill: "black",
    textBaseline: "bottom",
    fontSize: baseFontSize
});

export function initializeBarCodeToolTip(container: PIXI.Container): PIXI.Container {

    toolTipContainer = new PIXI.Container();
    toolTipBackground = new PIXI.Graphics();
    toolTipContainer.addChild(toolTipBackground);


    // toolTipText = new PIXI.Text({ text: "", style }); //initialize blank
    toolTipText = new PIXI.BitmapText({ text: "", style }); //initialize blank
    toolTipText.x = horizontalOffset; //offset the text to be positioned nicely.
    toolTipText.y = verticalOffset;
    toolTipContainer.addChild(toolTipText);

    container.addChild(toolTipContainer);
    return toolTipContainer;
}

/**
 * Sets the barcode to the right position and text. Does NOT call the rendering function
 * @param x 
 * @param y 
 * @param text 
 */
export function showBarCodeToolTip(x: number, y: number, text: string) {
    let scale = viewPort.worldWidth / viewPort.width;
    let offSetX = horizontalOffset * scale
    let offSetY = verticalOffset * scale


    let targetFontSize = baseFontSize * scale;
    style.fontSize = targetFontSize;
    let newToolTipWidth = PIXI.CanvasTextMetrics.measureText(text, style).width + offSetX * 2;
    let newToolTipHeight = (targetFontSize + offSetY * 2) * 2; //we have 1 line break so * 2

    let tooltipPosition = viewPort.toWorld(x, y);
    // let tooltipPosition = viewPort.toWorld(x + horizontalOffset, y - verticalOffset);
    let tooltipX = tooltipPosition.x + offSetX;
    let tooltipY = tooltipPosition.y - newToolTipHeight - offSetY;


    //make sure we don't go out of bounds (technically can still go out of bounds on left side)
    if (tooltipX + newToolTipWidth > (viewPort.left + viewPort.screenWidthInWorldPixels)) {
        tooltipX = tooltipPosition.x - offSetX - newToolTipWidth;
    }


    toolTipContainer.x = tooltipX;
    toolTipContainer.y = tooltipY;


    //set the size
    let upscaleFontSize = 90;
    toolTipText.style.fontSize = upscaleFontSize;
    toolTipText.scale.set(targetFontSize / upscaleFontSize) //need to do scaling to ensure that the text is legible and not blurred.

    toolTipText.text = text;
    toolTipText.x = offSetX;
    toolTipText.y = offSetY * 2;

    //delete the previous rectangle, draw a new rounded rectangle with the correct width
    toolTipBackground
        .clear()
        .roundRect(0, 0, newToolTipWidth, newToolTipHeight, newToolTipHeight / 5)
        .fill("white")
        .stroke({ width: scale, color: "black" })

    toolTipContainer.visible = true;
}


/**
 * Hides the barcodetooltip. Does NOT call the rendering function
 */
export function hideBarCodeToolTip() {
    toolTipContainer.visible = false;
}

==> anc/code/RandomForestVis/js/Barcode/Tree.ts <==
//contains method that work on the tree
import { getDistanceBetweenLeafNodes } from "../Metrics/TreeDistance";
import { LeafNode, Tree } from "../types";



export function getFeatureCount(trees: Tree[]): number {
    return trees[0].leafNodes[0].normalizedRangesPerFeature.length;
}

export function mapLeafNodes(treeRep: Tree, treeToMap: Tree) {
    for (let leafNode of treeToMap.leafNodes) {
        if (leafNode == undefined) {
            console.error(treeToMap);
        }
        let bestMatch: LeafNode | null = null;
        let bestMatchDistance = 9999999999;

        for (let repLeafNode of treeRep.leafNodes) {
            if (repLeafNode.class != leafNode.class) {
                continue; //only map equal classes.
            }

            let distance = getDistanceBetweenLeafNodes(leafNode, repLeafNode);
            if (distance < bestMatchDistance) {
                bestMatch = repLeafNode;
                bestMatchDistance = distance;
            }
        }
        if (bestMatch == null) {
            console.error("No match found for leafNode: " + leafNode);
            return;
        }

        if (bestMatch.representedLeafNodes == undefined) {
            bestMatch.representedLeafNodes = [];
        }
        bestMatch.representedLeafNodes.push(leafNode);
    }
}

==> anc/code/RandomForestVis/js/DataLoader.ts <==
import { LeafNode, Tree, DTree, DTreeNode, FeaturePlotData, Cluster, Predictions } from "./types";

export function readDtreeCSVData(csvData: d3.DSVRowArray<string>, classCount: number): Map<number, DTree> {
	let dTreeMap = new Map<number, DTree>();
	for (let row of csvData) {
		let treeId = parseInt(row.tree_id);
		let dtree: DTree;

		if (dTreeMap.has(treeId)) {
			dtree = dTreeMap.get(treeId) as DTree;
		} else {
			// Create new tree and add to hashmap
			dtree = {
				id: treeId,
				nodeMap: new Map<number, DTreeNode>()
			}
			dTreeMap.set(treeId, dtree);
		}

		let node: DTreeNode;
		let nodeId = parseInt(row.node_id);

		const isLeaf = (row.is_leave.toLowerCase() == "true");
		//const nrSamples = parseInt(row.samples);
		//const impurity = parseFloat(row.impurity);
		const splitFeature = row.split_feature;
		const threshold = parseFloat(row.threshold);
		const correctPredictions = parseCorrectPredictions(row.correctPredictionsClassesCounts);
		const wrongPredictions = parseWrongPredictions(row.wrongPredictions);
		const correctPredictionCount = parseInt(row.correctPredictions)

		const allPredictions = mergePredictions(classCount, correctPredictions, wrongPredictions);

		if (nodeId == 0) {
			// Root node of the tree, create it
			node = {
				id: nodeId,
				depth: 0,
				isLeaf: isLeaf,
				//nrSamples: nrSamples,
				//impurity: impurity,
				splitFeature: splitFeature,
				threshold: threshold,
				children: [],
				allPredictions: allPredictions
			}

			dtree.rootNode = node;
		} else {
			// Node is a child and already exists
			node = {
				...dtree.nodeMap.get(nodeId) as DTreeNode,

				isLeaf: isLeaf,
				//nrSamples: nrSamples,
				//impurity: impurity,
				splitFeature: splitFeature,
				threshold: threshold,
				children: [],
				correctPredictions: correctPredictionCount,
				wrongPredictions: wrongPredictions,
				allPredictions: allPredictions
			}
		}

		if (!node.isLeaf) {
			node.children = row.children.split(";").map(x => parseInt(x));
			// Create dummy nodes for the children
			for (let childId of node.children) {
				let childNode = {
					id: childId,
					depth: node.depth + 1,
					isLeaf: false,
					children: [],
					allPredictions: { count: 0 }
				} as DTreeNode
				dtree.nodeMap.set(childNode.id, childNode)
			}
		}
		dtree.nodeMap.set(nodeId, node);
	}
	return dTreeMap;
}

function parseCorrectPredictions(correctPredictions: String): Predictions {
	//for example "2;11;1;9;0;10 means class2 11 samples, class1 9 samples, class0 10 samples 
	let predictions: Predictions = {
		count: 0
	}

	//no data
	if (correctPredictions == null || correctPredictions.indexOf(";") === -1) {
		return { "count": 0 }
	}

	let splits = correctPredictions.split(";"); // Split the input string by semicolon

	for (let i = 0; i < splits.length; i += 2) {
		let key = parseInt(splits[i]);
		let value = parseInt(splits[i + 1]);
		predictions[key] = { count: 0 }
		predictions[key][key] = value
	}


	return predictions;
}


// wrongPredictions: TotalCount;Original Class;MisclassifiedAs;Count;...;MisclassifiedAs;Count
function parseWrongPredictions(wrongPredictions: String): Predictions {
	// no wrong predictions
	if (wrongPredictions == null || wrongPredictions.indexOf(";") === -1) {
		return { "count": 0 }
	}
	let predObj = { "count": 0 };
	let splits = wrongPredictions.split(";"); // Split the input string by semicolon

	predObj["count"] = parseInt(splits[0]);
	for (let i = 1; i < splits.length; i += 3) {
		let key = splits[i];
		let subKey = splits[i + 1];
		let value = splits[i + 2]; //@ts-ignore
		predObj[key] = {}; //@ts-ignore 
		predObj[key][subKey] = parseInt(value);
	}

	return predObj
}

function mergePredictions(classCount: number, correctPredictions: Predictions, wrongPredictions: Predictions): Predictions {

	let allPredictions: Predictions = { count: 0 }//initialize all
	for (let originalClassI = 0; originalClassI < classCount; originalClassI++) {
		allPredictions[originalClassI] = { count: 0 } //initialize for this class
		for (let targetClassI = 0; targetClassI < classCount; targetClassI++) {
			let predictionsFrom = wrongPredictions;

			if (originalClassI == targetClassI) {
				predictionsFrom = correctPredictions; //these come from correct predictions
			}
			let count = 0;
			if (predictionsFrom[originalClassI] != undefined && predictionsFrom[originalClassI][targetClassI] != undefined) {
				count = predictionsFrom[originalClassI][targetClassI];
			}

			allPredictions[originalClassI][targetClassI] = count;
			allPredictions[originalClassI].count += count;
			allPredictions.count += count;
		}
	}
	return allPredictions;
}

export function readData(jsonData: any): Tree[] {
	let trees: Tree[] = [];
	for (let treeIndex in jsonData) {
		let jTree = jsonData[treeIndex];
		let tree = getTree(jTree);
		trees.push(tree);
	}
	normalizeData(trees);

	return trees;

}

export function readCluster(jsonData: any): Cluster {

	let convertedCentroids: Map<number, number> = new Map();

	for (let key of Object.keys(jsonData.centroids)) {
		convertedCentroids.set(+key, +jsonData.centroids[key])
	}

	let cluster = <Cluster>({
		centroids: convertedCentroids,
		labels: jsonData.labels,
		//linkage_Data: jsonData.linkage_Data,
		n_cluster: jsonData.n_cluster
	});

	return cluster;
}


function normalizeData(trees: Tree[]) {
	//get all the ranges in the correct order.
	for (let tree of trees) {
		for (let leafNode of tree.leafNodes) {
			let features = leafNode.normalizedRangesPerFeature;
			for (let i = 0; i < features.length; i++) {//go through the features one by one
				if (features[i][0] > features[i][1]) { //range is the wrong way around, fix it.
					let minVal = features[i][1];
					let maxVal = features[i][0];
					features[i][0] = minVal;
					features[i][1] = maxVal;
				}
			}
		}
	}

	//normalize data
	let minValues: number[] = [];
	let maxValues: number[] = []

	for (let tree of trees) {
		for (let leafNode of tree.leafNodes) {
			let features = leafNode.normalizedRangesPerFeature;
			for (let i = 0; i < features.length; i++) {//go through the features one by one
				if (Number.isNaN(minValues[i])) {
					minValues[i] = features[i][0];
				}
				if (Number.isNaN(maxValues[i])) {
					maxValues[i] = features[i][1];
				}

				minValues[i] = Math.min(minValues[i], features[i][0]); //first is always the lowest
				maxValues[i] = Math.max(maxValues[i], features[i][1]);
			}
		}
	}



	//normalize per feature
	for (let tree of trees) {
		for (let leafNode of tree.leafNodes) {
			let features = leafNode.normalizedRangesPerFeature;
			for (let i = 0; i < features.length; i++) {//go through the features one by one

				let range = maxValues[i] - minValues[i];
				let startOfRange = minValues[i];

				features[i][0] = (features[i][0] - startOfRange) / range;
				features[i][1] = (features[i][1] - startOfRange) / range;
			}
		}
	}

}

function getTree(jsonTree: any): Tree {
	let leafNodes: LeafNode[] = [];
	for (let jLeafNode of jsonTree["leafNodes"]) {
		// added this because otherwise after using slider class looks strange e.g. classclass0 instead of class0. 
		// maybe this can be fixed if readData is not called multiple times for the same rule data
		if (String(jLeafNode["class"]).indexOf("class") === -1) {
			jLeafNode["class"] = "" + jLeafNode["class"]; //make sure class is a string
		}
		leafNodes.push(jLeafNode);
	}
	let id = jsonTree["id"];
	let clusterDistances = jsonTree["rule_interval_sim"]

	let tree = <Tree>({
		leafNodes: leafNodes,
		id: id,
		clusterDistances: clusterDistances
	});
	return tree;
}


==> anc/code/RandomForestVis/js/Featureplot/Featureplot.ts <==
import { Cluster, DTree, DTreeNode, FeatureMetaData, FeaturePlotData, Predictions, Rule } from "../types";
import * as PIXI from 'pixi.js';
import { featureColors } from "../colors";
import { focusFeature, selectCluster, unfocusFeature } from "../Interactions";
import { selectClusterProjection } from "../Projection";

import * as d3 from "d3";
import { printDuration, printStartTime } from "../Timing";

const horizontalMargin = 10;
const verticalMargin = 10;


let featureMap: Map<string, number> = new Map();

let originalValueScales: d3.ScaleLinear<number, number>[] = [];

/**
 * 
 * @param dTreeData 
 * @param cluster 
 * @param maxWidth 
 * @param features
 * @returns returns a map with representativeTreeId and the container visualizing it.
 */
export function generateFeaturePlots(dTreeData: Map<number, DTree>, cluster: Cluster, maxWidth: number, features: FeatureMetaData): Map<number, PIXI.Container> {
	printStartTime("calculating featureplot")

	//empty for new dataset
	featurePlotRuleDimRectangleOriginalSize = new Map<PIXI.Graphics, [number, number, number, number]>();
	dimRectangles = new Map<number, PIXI.Graphics[]>();
	ruleDimRectangles = new Map<number, PIXI.Graphics[]>();
	ruleDataMapping = new Map<PIXI.Graphics, Rule[]>();
	featureMap = new Map();
	originalValueScales = [];

	storeFeatureRanges(features);

	let featurePlotData = computeFeaturePlotData(dTreeData);
	let mergedFeatureData = mergeFeaturePlotData(featurePlotData, cluster)



	//generate a container holding the featureplot of each
	let containerMap = new Map();
	printDuration("calculating featureplot")
	printStartTime("draw feature plot")
	mergedFeatureData.forEach((data, id) => {
		let container = generateFeaturePlot(data, features);
		containerMap.set(id, container);
	})

	//set position of containers.
	let currentX = 0;
	let currentY = 0;
	containerMap.forEach(container => {
		let newWidth = container.getBounds().width;
		if ((currentX + newWidth + horizontalMargin) > maxWidth) { //Does not fit horizontally, take next ro
			currentX = 0;
			currentY += container.getBounds().height + verticalMargin;
		}
		container.x = currentX;
		container.y = currentY;
		currentX += newWidth + horizontalMargin;
	});

	printDuration("draw feature plot")
	return containerMap;
}

function storeFeatureRanges(features: FeatureMetaData) {
	for (let [featureName, feature] of Object.entries(features)) {
		let index = feature["index"];
		featureMap.set(featureName, index);

		let range = feature["range"];
		if (range === undefined) {
			let categories = feature["categories_norminal"];
			let maxCategoricalRange = categories[categories.length - 1];
			range = [0, maxCategoricalRange];
		}

		let originalValueScale = d3.scaleLinear()
			.range(range)
			.clamp(true) //Prevents negative values due to rounding when inverting the domain.
			.domain([0, 1]);

		originalValueScales[index] = originalValueScale;
	}
}


/**
 * @param featurePlotData 
 * @param cluster 
 * @returns <RepresentativeTreeid, combinedFeaturePlotData>
 */
function mergeFeaturePlotData(featurePlotData: Map<number, FeaturePlotData>, cluster: Cluster): Map<number, FeaturePlotData> {
	let clusterMapping = getFeaturesPlotDataToMerge(cluster);

	let mergedMapping = new Map();
	for (let representativeId of clusterMapping.keys()) {
		let representative = featurePlotData.get(representativeId)!
		//Merge all the features
		//Get all the levelfeatures data
		let dataArray: Map<number, [string, number][]>[] = [];
		dataArray.push(representative.levelFeatures);

		for (let representedId of clusterMapping.get(representativeId)!) {
			dataArray.push(featurePlotData.get(representedId)!.levelFeatures);
		}

		//Add up all those in merged
		let featuresPerLevel = new Map<number, number>();
		let featureData = new Map<number, [string, number][]>();
		for (let featurePlotDataX of dataArray) {
			for (let [level, featureLevelCount] of featurePlotDataX) {
				for (let [featureName, featureCount] of featureLevelCount) {
					//Increase the count for this level and this feature. If no array exists yet, make one
					featureData.set(level, increaseFeatureCount(featureData.get(level) || [], featureName, featureCount));
					featuresPerLevel.set(level, (featuresPerLevel.get(level) || 0) + featureCount);
				}
			}
		}

		//merge the rules
		let mergedRuleData: Map<number, Map<string, Rule[]>> = representative.featureLevelRules;

		for (let representedId of clusterMapping.get(representativeId)!) {
			let representeeData = featurePlotData.get(representedId)!.featureLevelRules;
			for (let [level, featureRule] of representeeData.entries()) {
				if (!mergedRuleData.has(level)) { mergedRuleData.set(level, new Map()) };//add empty if it doesn't exist
				let levelData = mergedRuleData.get(level)!;//Reference to object, so can simply edit

				for (let [featureName, rule] of featureRule.entries()) {
					if (!levelData.has(featureName)) { levelData.set(featureName, []) };//add empty if it doesn't exist
					let rules = levelData.get(featureName)!; //Reference to object, so can simply edit
					rules.push(...rule);//add the rules of the represented tree
				}
			}
		}

		let mergedData: FeaturePlotData = {
			id: representativeId,
			levelFeatures: featureData,
			levelTotalFeatures: featuresPerLevel,
			featureLevelRules: mergedRuleData
		};
		mergedMapping.set(representativeId, mergedData);
	}
	return mergedMapping;
}

function getFeaturesPlotDataToMerge(cluster: Cluster): Map<number, number[]> {
	let clusterMapping = new Map<number, number[]>();
	for (let [key, centroidId] of cluster.centroids) {
		let representedByCentroid: number[] = [];
		for (let i = 0; i < cluster.labels.length; i++) {
			if (cluster.labels[i] === +key) {
				representedByCentroid.push(i);
			}
		}
		clusterMapping.set(centroidId, representedByCentroid);
	}



	return clusterMapping;
}

/**For the feature with the specificed index, holds the dimrectangles per level for this feature */
function generateFeaturePlot(featurePlotData: FeaturePlotData, features: any): PIXI.Container {
	const PLOTWIDTH = 75.0 * 2;
	const PLOTHEIGHT = 75.0 * 2;

	let container = new PIXI.Container();
	let plot = new PIXI.Graphics();
	plot.interactive = true;
	container.addChild(plot);

	let totalHeight: number = PLOTHEIGHT;
	let heightEachLevel: number = totalHeight / featurePlotData.levelFeatures.size;

	let yPos: number = 0;
	// For each level draw the feature rects
	for (let level = 0; level < featurePlotData.levelFeatures.size; level++) {

		const featuresCount: [string, number][] = featurePlotData.levelFeatures.get(level)!;
		featuresCount.sort((a, b) => featureMap.get(a[0])! - featureMap.get(b[0])!)

		const normalizationFactor = 1 / featuresCount.reduce((accumulator, item) => accumulator + item[1], 0);
		let xPos: number = 0;
		for (let i = 0; i < featuresCount.length; i++) {
			let featureIndex = featureMap.get(featuresCount[i][0])!;

			let rectWidth = featuresCount[i][1] * normalizationFactor * PLOTWIDTH;

			let color = new PIXI.Color(featureColors(featureMap.get(featuresCount[i][0])! / Object.keys(features).length));
			color.setAlpha(0.75);
			plot.rect(xPos, yPos, rectWidth, heightEachLevel);
			plot.fill(color);
			plot.stroke({ width: 1, color: 0x000000, alpha: 0.2 });


			//add the dimming interaction
			let ruleData = featurePlotData.featureLevelRules.get(level)!.get(featuresCount[i][0])!;
			addDimRectangle(container, ruleData, featureIndex, xPos, yPos, rectWidth, heightEachLevel, featurePlotData.id);

			xPos += rectWidth;
		}

		yPos += heightEachLevel;
	}

	addClickInteraction(plot, featurePlotData.id);

	return container;
};

/**Holds the original [xpos,rectwidth] of each dimRectangle */
let featurePlotRuleDimRectangleOriginalSize = new Map<PIXI.Graphics, [number, number, number, number]>();
let dimRectangles = new Map<number, PIXI.Graphics[]>();
let ruleDimRectangles = new Map<number, PIXI.Graphics[]>();
let ruleDataMapping = new Map<PIXI.Graphics, Rule[]>();
function addDimRectangle(container: PIXI.Container, ruleData: Rule[], featureNumber: number, xPos: number, yPos: number, rectWidth: number, heightEachLevel: number, treeIndex: number) {
	//Need to add two types of dimming rectangles, one for the rules, one for the features.
	//Needed as we can have partial dimming and partial filtering
	let ruleDimRectangle = new PIXI.Graphics();
	ruleDimRectangle.rect(xPos, yPos, rectWidth, heightEachLevel);
	ruleDimRectangle.fill(0xffffff);
	ruleDimRectangle.visible = false;
	container.addChild(ruleDimRectangle);


	featurePlotRuleDimRectangleOriginalSize.set(ruleDimRectangle, [xPos, yPos, rectWidth, heightEachLevel]);
	ruleDataMapping.set(ruleDimRectangle, ruleData);
	if (!ruleDimRectangles.has(featureNumber)) { ruleDimRectangles.set(featureNumber, []) };
	ruleDimRectangles.get(featureNumber)!.push(ruleDimRectangle);


	let dimRectangle = new PIXI.Graphics();

	dimRectangle.rect(xPos, yPos, rectWidth, heightEachLevel);
	dimRectangle.fill(0xffffff)
	dimRectangle.alpha = 0; //start invisible
	dimRectangle.interactive = true; //only need to have interaction for the top one
	dimRectangle.hitArea = new PIXI.Rectangle(xPos, yPos, rectWidth, heightEachLevel);
	container.addChild(dimRectangle);

	dimRectangle.onmouseover = function (mouseData) {
		focusFeature(featureNumber);
		selectClusterProjection(treeIndex);
	}
	dimRectangle.onmouseleave = function (mouseData) {
		unfocusFeature(featureNumber);
		selectClusterProjection();
	}

	if (!dimRectangles.has(featureNumber)) { dimRectangles.set(featureNumber, []) };
	dimRectangles.get(featureNumber)!.push(dimRectangle);
}

/**Undims a specific feature in the featureplot */
export function undimFeaturePlotFeature(featureIndex: number) {
	for (let rectangle of dimRectangles.get(featureIndex)!) {
		rectangle.alpha = 0;
	}
}

/**Dims a specific feature in the featureplot */
export function dimFeaturePlotFeature(featureIndex: number) {
	for (let rectangle of dimRectangles.get(featureIndex)!) {
		rectangle.alpha = 0.6
	}
}

export function dimFeaturePlot(featureRanges: [number, number][], classes: boolean[][]) {

	for (let featureIndex = 0; featureIndex < featureRanges.length; featureIndex++) {
		for (let rectangle of ruleDimRectangles.get(featureIndex)!) {
			let rules = ruleDataMapping.get(rectangle)!;
			let fractionOutsideRange = getFractionOutsideRange(featureRanges, classes, rules);
			let fractionInRange = 1 - fractionOutsideRange;
			let [originalX, originalY, originalWidth, originalHeight] = featurePlotRuleDimRectangleOriginalSize.get(rectangle)!;

			let targetWidth = fractionOutsideRange * originalWidth;
			if (targetWidth < 0.01) { //can't draw tiny rectangles. Results in artifacts
				rectangle.visible = false;
				continue;
			}

			rectangle.alpha = 0.9;
			rectangle.visible = true;
			rectangle.x = originalX * (fractionInRange) + originalWidth * fractionInRange; //This is not going correct. There is scaling going on horizontally, this needs to be resolved.
			rectangle.width = targetWidth;
		}
	}
}

/**
 * 
 * @param testRanges 
 * @param dataRangesArray 
 * @returns A values between 0 and 1
 */
function getFractionOutsideRange(targetRanges: [number, number][], classificationsToShow: boolean[][], rules: Rule[]): number {

	let normalizedRules: Rule[] = [];
	for (let rule of rules) {
		let normalizedRange = getNormalizedRule(rule.ranges)
		let normalizedRule: Rule = { ranges: normalizedRange, predictions: rule.predictions };
		normalizedRules.push(normalizedRule);
	}
	return 1 - getPercentageOfValidRules(normalizedRules, targetRanges, classificationsToShow);
}

function allTrue(array: boolean[][]): boolean {
	for (let i = 0; i < array.length; i++) {
		for (let j = 0; j < array.length; j++) {
			if (array[i][j] == false) {
				return false;
			}
		}
	}
	return true;
}

function computeFeaturePlotData(dTreeMap: Map<number, DTree>): Map<number, FeaturePlotData> {

	let featurePlotDataMap = new Map<number, FeaturePlotData>();

	for (const treeId of dTreeMap.keys()) {
		let dTree = dTreeMap.get(treeId)!;

		let featurePlotData: FeaturePlotData = {
			id: dTree.id,
			levelFeatures: new Map(),
			levelTotalFeatures: new Map(),
			featureLevelRules: new Map()
		};

		let initialRule: Rule = { ranges: [], predictions: { count: 0 } };
		for (let i = 0; i < featureMap.size; i++) {
			initialRule.ranges[i] = [NaN, NaN]
		}

		processNode(dTree, dTree.rootNode!, initialRule, featurePlotData);
		featurePlotDataMap.set(treeId, featurePlotData)
	}

	return featurePlotDataMap;
}


/**
 * For adds all rules this is involved in.
 */
function processNode(dTree: DTree, currentNode: DTreeNode, currentRule: Rule, featurePlotData: FeaturePlotData): Rule[] {
	let featureIndex = featureMap.get(currentNode.splitFeature!)!;
	let splitFeature = currentNode.splitFeature!;
	let splitPoint = currentNode.threshold!;
	let depth = currentNode.depth;

	// Update levelTotalFeatures
	let nrFeatures: number = featurePlotData.levelTotalFeatures.get(depth) ?? 0; //0 as default
	featurePlotData.levelTotalFeatures.set(depth, nrFeatures + 1);

	//update levelFeatures
	let featuresForLevel = featurePlotData.levelFeatures.get(depth) ?? [];
	featuresForLevel = increaseFeatureCount(featuresForLevel, currentNode.splitFeature!, 1);
	featurePlotData.levelFeatures.set(depth, featuresForLevel);

	let levelRule = featurePlotData.featureLevelRules.get(depth) ?? new Map<string, Rule[]>();
	let rules = levelRule.get(splitFeature) ?? [];
	//make sure the references are initialized
	if (levelRule.size === 0) {
		featurePlotData.featureLevelRules?.set(depth, levelRule);
	}
	if (rules.length === 0) {
		levelRule.set(splitFeature, rules);
	}

	//Recurse and update rules

	const leftChild = dTree.nodeMap.get(currentNode.children[0])!
	const rightChild = dTree.nodeMap.get(currentNode.children[1])!

	let leafRules: Rule[] = [];

	//handle left child
	//Update the rule for the left child, don't modify the existing rule so we can split both ways.
	let leftNewRule = structuredClone(currentRule);
	leftNewRule.ranges[featureIndex][1] = splitPoint; //Left is always smaller in the decision tree
	if (!leftChild.isLeaf) {
		//recurse with the updated rule and store the result in featurePlotData.
		let leftRules = processNode(dTree, leftChild, leftNewRule, featurePlotData);
		leafRules.push(...leftRules);
	} else {
		//no left recursion. return the completed rule
		leftNewRule.predictions = leftChild.allPredictions;
		leafRules.push(leftNewRule);
	}

	//do the same for the right child
	let rightNewRule = structuredClone(currentRule);

	rightNewRule.ranges[featureIndex][0] = splitPoint; //right is always larger in the decision tree
	if (!rightChild.isLeaf) {
		//recurse with the updated rule and store the result in featurePlotData.
		let rightRules = processNode(dTree, rightChild, rightNewRule, featurePlotData);
		leafRules.push(...rightRules);
	} else {
		//no right recursion. return the completed rule
		rightNewRule.predictions = rightChild.allPredictions;
		leafRules.push(rightNewRule);
	}
	rules.push(...leafRules);
	return leafRules;
}


/**
 * Finds the feature with {featureName} in {featureCount} and adds {increase} to the count, or sets it to {increaseCountBy} if it did not exist yet.
 * @param featureCount The list to be added, if undefined it will be initilaized
 * @param featureName 
 * @param increase By how much we are increasing this value
 * @returns 
 */
function increaseFeatureCount(featureCount: [string, number][] | undefined, featureName: string, increaseCountBy: number): [string, number][] {
	if (featureCount == undefined) {
		featureCount = []
	}
	//try and increase the count of the feature
	let isInList: boolean = false
	for (let i = 0; i < featureCount.length; i++) {
		if (featureCount[i][0] == featureName) {
			// feature is in list, increase count
			featureCount[i][1] = featureCount[i][1] + increaseCountBy;
			isInList = true;
			break;
		}
	}
	// If current feature is not in the list, add it and increase count
	if (!isInList) {
		featureCount.push([featureName, increaseCountBy])
	}

	return featureCount
}



/**
 * For the array of tested rules, returns the percentage valid features
 * @param normalizedTestRules 
 * @param targetRanges 
 */
function getPercentageOfValidRules(normalizedTestRules: Rule[], targetRanges: [number, number][], classificationsToShow: boolean[][]): number {

	let validRules = 0;

	for (let rule of normalizedTestRules) {
		if (isWithinRange(rule.ranges, targetRanges) && inSelectedClasses(rule.predictions, classificationsToShow)) {
			validRules++;
		}
	}
	let percentageValid = validRules / normalizedTestRules.length;
	return percentageValid;
}

/**
 * Returns whether predictions contains at least one of the specified classes
 * @param predictions 
 * @param classes 
 * @returns 
 */
function inSelectedClasses(predictions: Predictions, classes: boolean[][]): boolean {
	for (let classI = 0; classI < classes.length; classI++) {
		for (let classJ = 0; classJ < classes.length; classJ++) {
			//class wasn't selected
			if (!classes[classI][classJ]) {
				continue;
			}
			//at least 1 prediction
			if (predictions[classI][classJ] > 0) {
				return true;
			}
		}
	}

	return false;
}


/**
 * Returns whether testRange is within targetRange for all features.
 * 
 * @param testRanges 
 * @param targetRanges 
 */
function isWithinRange(testRanges: [number, number][], targetRanges: [number, number][]): boolean {
	if (testRanges.length != targetRanges.length) {
		console.error(`testranges ${testRanges.length} does not have the same length as targetranges ${targetRanges.length}`)
	}
	for (let i = 0; i < testRanges.length; i++) {
		let testRange = testRanges[i];
		let targetRange = targetRanges[i];
		//if at least 1 feature does not overlap, it is not within range
		if (testRange[0] > targetRange[1]) { //testRange starts after target ends
			return false;
		}
		if (testRange[1] < targetRange[0]) { //testRange ends before target starts
			return false;
		}
	}
	return true;
}

function addClickInteraction(plot: any, treeId: number) {
	plot.onclick = function () {
		// select cluster for node link
		selectCluster(treeId);
	}
}

function getNormalizedRule(rule: [number, number][]): [number, number][] {
	//a bit inefficient with how often this is called, can also store the normalized values earlier if needed.
	let normalizedRule: [number, number][] = [];
	for (let i = 0; i < rule.length; i++) {
		normalizedRule[i] = [originalValueScales[i].invert(rule[i][0]), originalValueScales[i].invert(rule[i][1])];

		if (Number.isNaN(normalizedRule[i][0])) {
			normalizedRule[i][0] = 0;
		}
		if (Number.isNaN(normalizedRule[i][1])) {
			normalizedRule[i][1] = 1;
		}
	}
	return normalizedRule;
}


==> anc/code/RandomForestVis/js/InputSlider.ts <==
import * as d3 from "d3";
import { asyncInit, prepareDepthAndBarPlot } from './index'
import { createProjection } from './Projection'
import { readCluster } from "./DataLoader";
import {showLoading, hideLoading} from "./index"
export function createInputSliders(data: any) {
    const sliderData = [];
    // for several area charts
    /*for (let key in data) {
        let tempArray = [];
        for (let step in data[key]) {
            tempArray.push({"value": data[key][step]["n_cluster"], "key": Number(step)})
        }
        let sliderEntry = {"key": key, "values": tempArray};
        sliderData.push(sliderEntry);
    }*/
    let tempArray = [];
    for (let step in data["cluster"]["minClusterSize"]) {
        tempArray.push({ "value": data["cluster"]["minClusterSize"][step]["n_cluster"], "key": Number(step) })
    }
    let sliderEntry = { "key": "minClusterSize", "values": tempArray };
    sliderData.push(sliderEntry);

    const stageHeight = 130;
    const stageWidth = 250;

    const spacing = 35; // Adjust the spacing between sliders
    const numberOfSliders = 1;
    const view = '#area-chart-container';
    d3.select(view).selectAll("*").remove();
    for (let i = 0; i < numberOfSliders; i++) {
        let yOffset = (spacing * i) + 35;
        areaChart(view, sliderData[i], data, stageWidth, stageHeight / numberOfSliders, yOffset);
    }
}

function areaChart(view: any, sliderData: any, responseData: any, width: number, height: number, yOffset: number) {
    const margin = { top: 15, right: 15, bottom: 35, left: 35 };
    const data = sliderData["values"];

    // append the svg object to the body of the page
    const svg = d3.select(view)
        .append("svg")
        .attr("class", "areaChart")
        .attr("width", width)
        .attr("height", height);

    const xmin = d3.min(data, function (d: any) { return d.key; });
    const xmax = d3.max(data, function (d: any) { return d.key; });
    const ymin = d3.min(data, function (d: any) { return d.value; });
    const ymax = d3.max(data, function (d: any) { return d.value; });

    // Add X axis
    const x = d3.scaleLinear()
        //@ts-ignore
        .domain([xmin, xmax])
        .range([margin.left, width - margin.right]);
    svg.append("g")
        .attr("transform", `translate(0,${height - margin.bottom + 5})`)
        .call(d3.axisBottom(x))
        .attr("font-size", "10px");

    // Add Y axis
    //@ts-ignore
    const y = d3.scaleLinear()
        //@ts-ignore
        .domain([ymin, ymax])
        .range([height - margin.bottom, margin.top]);
    svg.append("g")
        .attr("transform", `translate(${margin.left},0)`)
         //@ts-ignore
        .call(d3.axisLeft(y).ticks(Math.floor((ymax - ymin) / 10)))
        //.call(d3.axisLeft(y))
        .attr("font-size", "10px");

    // Add the area
    svg.append("path")
        .datum(data)
        .attr("fill", "#d6dfe3")
        .attr("stroke", "#909fa7")
        .attr("stroke-width", 1.5)
        .attr("d", d3.area()
            .x(function (d: any) { return x(d.key) })
            .y0(y(0))
            .y1(function (d: any) { return y(d.value) })
        );


    const initValue = responseData.cluster["elbow"];
    const cx = x(initValue);
    const yValue = getYValueFromXPosition(initValue, x, data);
    const yPos = y(yValue);

    svg.append("text")
        .attr("id", "y-axis-label")
        .attr("transform", "rotate(-90)") // Rotate the text
        .attr("y", 0) // Position the text along y-axis
        .attr("x", 0 - (height / 2)) // Position the text along x-axis
        .attr("dy", "1em") // Adjust vertical position
        .style("text-anchor", "middle") // Center the text
        .attr("font-size", "12px")
        .text("#clusters");

    svg.append("text")
        .attr("id", "y-value-label")
        .attr("x", cx + 8)
        .attr("y", yPos - 17)
        .attr("dy", "1em") // Adjust vertical position
        .style("text-anchor", "middle") // Center the text
        .attr("font-size", "12px")
        .text(yValue);

    svg.append("text")
        .attr("id", "x-axis-label")
        .attr("text-anchor", "end")
        .attr("x", width)
        .attr("y", height)
        .attr("font-size", "12px")
        .text("Min Cluster Size: " + initValue);

    // Define variables for the draggable line
    let dragLine: any, dragHandle: any;
    // Create the draggable line
    dragLine = svg.append("line")
        .attr("class", "drag-line")
        .attr("x1", cx) // Initial position
        .attr("y1", height - 15)
        .attr("x2", cx)
        .attr("y2", margin.top)
        .attr("stroke", "grey")
        .attr("stroke-width", 2);

    dragHandle = svg.append("circle")
        .attr("class", "drag-handle")
        .attr("cx", cx) // Initial position
        .attr("cy", yPos)
        .attr("r", 6)
        .attr("fill", "white")
        .attr("stroke", "grey")
        .attr("stroke-width", 2)
        .style("cursor", "pointer");

    // Implement drag behavior for the line
    const dragHandler = d3.drag()
        .on("start", dragStarted)
        .on("drag", dragged)
        .on("end", dragEnded);

    dragHandle.call(dragHandler);

    function dragStarted(event: any) {
        // Prevent propagation to avoid dragging the area chart underneath
        event.sourceEvent.stopPropagation();
    }

    function dragged(event: DragEvent) {
        // Update line position on drag
        const xPosition = Math.max(margin.left, Math.min(width - margin.right, event.x));
        let value = Math.round(x.invert(xPosition));

        let yValue = getYValueFromXPosition(value, x, data);
        let yPos = y(yValue);
        dragLine.attr("x1", xPosition).attr("x2", xPosition);
        dragHandle.attr("cx", xPosition).attr("cy", yPos);
        updateTextLabel(yValue, value, xPosition, yPos);
    }

    function dragEnded(event: DragEvent) {
        showLoading();
        // round xPosition to nearest value
        let xPosition = Math.max(margin.left, Math.min(width - margin.right, event.x));
        let value = Math.round(x.invert(xPosition));
        xPosition = x(value);
        let yValue = getYValueFromXPosition(value, x, data);
        let yPos = y(yValue);
        dragLine.attr("x1", xPosition).attr("x2", xPosition);
        dragHandle.attr("cx", xPosition).attr("cy", yPos);
        updateTextLabel(yValue, value, xPosition, yPos);
 
        // in order to show the loading animation
        setTimeout(async () => {
            await asyncInit(responseData,value);
            hideLoading();
        }, 0);

    }
}

function getYValueFromXPosition(xValue: number, x: any, data: any) {
    // Find corresponding y value
    const bisect = d3.bisector(function (d: any) { return d.key; }).right;
    let index = bisect(data, xValue);
    if (index === 0) {
        return data[0].value;
    }
    return data[index - 1].value;
}

function updateTextLabel(yValue: number, xValue: number,  xPosition: number, yPos: number) {
    d3.select("#x-axis-label").text("Min Cluster Size: " + xValue);
    
    d3.select("#y-value-label")
        .text(yValue)
        .attr("x", xPosition + 8) // Adjust as needed to position near the handle
        .attr("y", yPos - 17); // Adjust as needed for vertical positioning

}


==> anc/code/RandomForestVis/js/Interactions.ts <==
import { dehoverClusterMainView, hoverClusterMainView, selectClusterMainView } from "./index";
import { dimBarcodeRules, highlightBarcodeFeature } from "./Barcode/Barcode";
import { dimFeatureInFeatureDistributionPlot, scrollToFeature, undimFeatureInFeatureDistributionPlot } from "./Sidebar/FeatureChart";
import { dimFeaturePlot, dimFeaturePlotFeature, undimFeaturePlotFeature } from "./Featureplot/Featureplot";
import { dimNodeLinkPaths, highlightNodeLinkFeature, selectClusterNodeLink, unHighlightNodeLinkFeature } from "./NodeLink";
import { selectClusterProjection } from "./Projection";
import { dimClasses } from "./Sidebar/ClassChart";
import { Predictions } from "./types";

let featureCount = 0;
let currentFeatureDistributions: [number, number][] = []; //holds the ranges of features currently selected
let currentOriginalFeatureDistributions: [number, number][] = []; //holds the ranges of non-normalized features currently selected

let currentClassificationsSelected: boolean[][] = []; //holds the (mis)classifications currently selected
let hoverOriginClass: number; //the id of the class we are hovering
let hoverTargetClass: number; //The id of the misclassification class if present

export function initClassInteraction(classCount: number) {
    currentClassificationsSelected = []
    for (let i = 0; i < classCount; i++) {
        currentClassificationsSelected[i] = []
        for (let j = 0; j < classCount; j++) {
            currentClassificationsSelected[i][j] = true;
        }
    }
}

export function initFeatureDistribution(amountOfFeatures: number) {
    currentFeatureDistributions = [];
    for (let i = 0; i < amountOfFeatures; i++) {
        currentFeatureDistributions[i] = [0, 1]; //start with everything visible
    }
    featureCount = amountOfFeatures
}

export function initInteractionOriginalRanges(originalRanges: number[][]) {
    for (let i = 0; i < originalRanges.length; i++) {
        currentOriginalFeatureDistributions[i] = [originalRanges[i][0], originalRanges[i][1]]
    }
}


export function classHovered(originClass: number, targetClass: number = NaN) {
    hoverOriginClass = originClass;
    hoverTargetClass = targetClass;
    updateAll();
}

export function classStopHover(originClass: number, targetClass: number = NaN) {
    if (hoverOriginClass == originClass && (hoverTargetClass == targetClass || (isNaN(hoverTargetClass) && isNaN(targetClass)))) {
        //if it's not the same, this is a later one. Ignore.
        hoverOriginClass = NaN;
        hoverTargetClass = NaN;
    }
    updateAll();
}

export function toggleOriginalClassSelected(class1: number) {
    let classFullySelected = true;
    let classCount = currentClassificationsSelected.length

    if (areAllActiveClassesSelected()) {
        deselectAllClasses();
    }
    for (let j = 0; j < classCount; j++) {
        if (!currentClassificationsSelected[class1][j]) {
            classFullySelected = false;
        }
    }


    for (let j = 0; j < classCount; j++) {
        if (classFullySelected) { //if it was selected, deselect it
            currentClassificationsSelected[class1][j] = false;
        } else {//otherwise select is
            currentClassificationsSelected[class1][j] = true;
        }

    }
    updateClasses();
}

let classificationsPresent: boolean[][];
let classCount: number;
export function initInteractionClasses(_classCount: number, allPredictions: Predictions) {
    classCount = _classCount;
    classificationsPresent = [];
    for (let i = 0; i < classCount; i++) {
        classificationsPresent[i] = [];
        for (let j = 0; j < classCount; j++) {
            classificationsPresent[i][j] = (allPredictions[i][j] > 0)
        }
    }
}

/**
 * toggles the selected class from being selected or not. Starts with everything selected
 */
export function toggleClassificationSelected(class1: number, class2: number) {
    if (areAllActiveClassesSelected()) {
        deselectAllClasses();
        currentClassificationsSelected[class1][class2] = true;
    } else {
        currentClassificationsSelected[class1][class2] = !currentClassificationsSelected[class1][class2];
    }


    updateClasses()
}

function areAllActiveClassesSelected(): boolean {
    for (let i = 0; i < classCount; i++) {
        for (let j = 0; j < classCount; j++) {
            if (!classificationsPresent[i][j]) {
                continue;
            }
            //class is selected
            if (currentClassificationsSelected[i][j] == false) {
                return false;
            }
        }
    }
    //all classifications that are present are selected
    return true;
}

function areAllActiveClassesDeselected(): boolean {
    for (let i = 0; i < classCount; i++) {
        for (let j = 0; j < classCount; j++) {
            if (!classificationsPresent[i][j]) {
                continue;
            }
            //class is selected
            if (currentClassificationsSelected[i][j] == true) {
                return false;
            }
        }
    }
    //all classifications that are present are deselected
    return true;
}

function updateClasses() {
    if (areAllActiveClassesSelected() || areAllActiveClassesDeselected()) {//ensure that classes that can't be clicked on don't interfer
        selectAllClasses();
    }

    updateAll();
}


function selectAllClasses() {
    for (let i = 0; i < classCount; i++) {
        for (let j = 0; j < classCount; j++) {
            currentClassificationsSelected[i][j] = true
        }
    }
}
function deselectAllClasses() {
    for (let i = 0; i < classCount; i++) {
        for (let j = 0; j < classCount; j++) {
            currentClassificationsSelected[i][j] = false
        }
    }
}

/**
 *  
 * @param featureRanges Array of ranges that are selected.
 * @param originalFeatureRanges Array of non-normalized ranges that are selected.
 */
export function updateFeatureDistributionSelection(featureRanges: [number, number][], orginalFeatureRanges: [number, number][]) {
    currentFeatureDistributions = featureRanges;
    currentOriginalFeatureDistributions = orginalFeatureRanges;
    updateAll()
}

function getClassesToVisualize() {
    let classesToVisualize: boolean[][] = structuredClone(currentClassificationsSelected)
    if (Number.isNaN(hoverOriginClass) || hoverOriginClass == undefined) { //no class is hovered, can use as is.
        return classesToVisualize;
    }

    //class is hovered
    if (areAllActiveClassesSelected()) { //If all classes are selected, we need to deselect everything and only highlight those hovered
        for (let i = 0; i < classesToVisualize.length; i++) {
            for (let j = 0; j < classesToVisualize.length; j++) {
                classesToVisualize[i][j] = false
            }
        }
    }
    //if we are hovering over the misclassification, only need to show 1 classcombination.
    if (!isNaN(hoverTargetClass)) {
        classesToVisualize[hoverOriginClass][hoverTargetClass] = true
        return classesToVisualize;
    }
    //otherwise show the entire row
    for (let j = 0; j < classesToVisualize[hoverOriginClass].length; j++) {
        classesToVisualize[hoverOriginClass][j] = true
    }
    return classesToVisualize;
}

export function updateAll() {
    let classesToVisualize = getClassesToVisualize()

    dimBarcodeRules(currentFeatureDistributions, classesToVisualize);
    dimFeaturePlot(currentFeatureDistributions, classesToVisualize);
    //splitpoints in the tree are not normalized, so we use the original feature range to dim paths

    dimNodeLinkPaths(currentOriginalFeatureDistributions, classesToVisualize);

    dimClasses(classesToVisualize)
}

export function focusFeature(featureIndex: number) {
    highlightNodeLinkFeature(featureIndex);
    highlightBarcodeFeature(featureIndex);
    scrollToFeature(featureIndex);
    dimOtherFeatures(featureIndex);
}

export function unfocusFeature(featureIndex: number) {
    unHighlightNodeLinkFeature(featureIndex);
    highlightBarcodeFeature(-1);
    undimFeatures();
}


/**
 * Dim all features except for the one in featureIndex
 * @param featureIndex 
 */
function dimOtherFeatures(featureIndex: number) {
    for (let i = 0; i < featureCount; i++) {
        if (i == featureIndex) {//don't dim this features
            continue;
        }
        dimFeatureNoRerender(i);
    }
}

function undimFeatures() {
    for (let i = 0; i < featureCount; i++) {
        undimFeatureNoRerender(i);
        undimFeatureInFeatureDistributionPlot(i);
    }
}

let prevId: number | undefined = undefined
export function selectCluster(treeId: number) {
    //TODO: For some reason this is getting called twice from both barplot and featureplot. Not sure why. 
    //This prevent deselecting from from fully working. Workout to select an intial one?
    if (prevId == treeId) {
        return;
    }
    prevId = treeId;

    selectClusterNodeLink(treeId);
    selectClusterMainView(treeId);
    selectClusterProjection(treeId);
}

export function highlightCluster(treeId: number) {
    hoverClusterMainView(treeId);
}


export function unhighlightCluster(treeId: number) {
    dehoverClusterMainView(treeId);
}

function dimFeatureNoRerender(featureIndex: number) {
    dimFeatureInFeatureDistributionPlot(featureIndex);
    dimFeaturePlotFeature(featureIndex)
}

function undimFeatureNoRerender(featureIndex: number) {
    undimFeatureInFeatureDistributionPlot(featureIndex);
    undimFeaturePlotFeature(featureIndex)
}


==> anc/code/RandomForestVis/js/Kernels.ts <==
import * as d3 from "d3";

// Function to estimate the bandwith
export function silvermansRule(data: any, dimensions: number) {
    const n = data.length;
    const stdDev = d3.deviation(data);
    //@ts-ignore
    return Math.pow((4 * Math.pow(stdDev, 5)) / (3 * n), 1 / 5) * Math.pow((1 / dimensions), 1 / 5);
}

// Function to compute density
export function kernelDensityEstimator(kernel: any, X: any) {
    return function (V: any) {
        return X.map(function (x: number) {
            return [x, d3.mean(V, function (v: number) { return kernel(x - v); })];
        });
    };
}

export function kernelEpanechnikov(k: number) {
    return function (v: number) {
        return Math.abs(v /= k) <= 1 ? 0.75 * (1 - v * v) / k : 0;
    };
}

==> anc/code/RandomForestVis/js/LinearLayout.ts <==
import * as PIXI from 'pixi.js';

/**
 * Horizontal margin between containers
 */
const horizontalMargin = 10;

/**
 * vertical margin between containers
 */
const verticalMargin = 15;

/**
 * (Re)positions all containers such that they fit the available width.
 * @returns the maximal y2 coordinate.
 * */
export function setContainerPositions(containerList: PIXI.Container[], maxWidth: number): number {

    //set position of containers.
    let currentX = 0;//Current x-position we intend to place the next container.
    let currentY = 0//current y-position we intend to place the next container

    let maxHeightInRow = 0;//Holds the maximum height of a container in the current row
    for (let container of containerList) {
        let newWidth = container.getBounds().width;
        if ((currentX + newWidth + horizontalMargin) > maxWidth) { //Doesn't fit anymore, start new horizontal row
            if (currentX != 0) { //if the first element in a row doesn't fit, place it anyway and don't start a new row.
                currentX = 0;
                currentY += container.getBounds().height + verticalMargin;
                maxHeightInRow = 0
            }
        }
        container.x = currentX
        container.y = currentY;
        currentX += newWidth + horizontalMargin;
        maxHeightInRow = Math.max(maxHeightInRow, container.getBounds().height)
    }

    //return the maximum y2 coordinate
    return currentY + maxHeightInRow;
}


/**
 * (Re)positions all containers such that they fit the available width and height.
 * Assumes all containers have the same height and width
 * @returns the maximal y2 coordinate.
 * */
export function setContainerPositionsAndScale(containerList: PIXI.Container[], maxWidth: number, maxHeight: number) {

    let currentContainerWidth: number;
    let currentContainerHeight: number;
    let containerCount = 0;
    for (let container of containerList) {
        container.x = 0;//remove previous scaling and transformations
        container.y = 0;
        container.scale.x = 1;
        container.scale.y = 1;
        currentContainerWidth = container.getBounds().width; //All the same.
        currentContainerHeight = container.getBounds().height;//All the same.
        containerCount++;
    }

    let scalingFactor = calculateScalingFactor(containerCount, currentContainerWidth!, currentContainerHeight!, maxWidth, maxHeight);
    //console.log(scalingFactor)

    for (let container of containerList) {
        container.scale.x = scalingFactor;
        container.scale.y = scalingFactor;
    }
    setContainerPositions(containerList, maxWidth);
}

/**
 * Calculates the maximum scaling factor such that all containers fit in the view
 * @param containerCount
 * @param width 
 * @param height 
 * @param maxWidth 
 * @param maxHeight 
 * @return the maximum scaling factor
 */
function calculateScalingFactor(containerCount: number, width: number, height: number, maxWidth: number, maxHeight: number): number {
    maxWidth = maxWidth;
    maxHeight = maxHeight;

    let maxScaleFactor = 0;
    //Go through all possibilities of containers per row, and pick the one with the highest scale factor
    for (let containersPerRow = containerCount; containersPerRow > 0; containersPerRow--) {
        let scaleX = maxWidth / ((width+horizontalMargin) * containersPerRow)
        let rows = Math.ceil(containerCount / containersPerRow);
        let scaleY = maxHeight / ((height+verticalMargin) * rows); 
        let scaleFactor = Math.min(scaleX, scaleY);
        maxScaleFactor = Math.max(scaleFactor, maxScaleFactor);
    }
    //round it to prevent some jiggling
    maxScaleFactor = Math.floor(maxScaleFactor*1000)/1000;
    return maxScaleFactor;
}




==> anc/code/RandomForestVis/js/Metrics/FeatureImportance.ts <==
import { getFeatureCount } from "../Barcode/Tree";
import { getDistanceBetweenIntervals } from "./TreeDistance";
import { LeafNode, Tree } from "../types";

/**
 * Returns the feature importance for each feature in an array. More important features have high scores
 * @param trees 
 */
export function getFeatureImportance(trees: Tree[], method: "featureRange" | "contributions" | "mergeAgreement"): number[] {
    console.log("Implement these properly for height of featureplot")

    if (method === "featureRange") {
        return getFrequencyImportance(trees);
    }
    if (method === "contributions") {
        return getFeatureContributions(trees)
    }
    if (method === "mergeAgreement") {
        return getMergeAgreement(trees)
    }

    console.error("Method ${method} is not yet implemented.");
    return []
}


function getFrequencyImportance(trees: Tree[]): number[] {
    let featureCount = trees[0].leafNodes[0].normalizedRangesPerFeature.length;


    //Holds the total range per feature for each class
    //Smallest ranges hold the most weight
    let sumRangePerFeature: number[] = [];

    for (let i = 0; i < featureCount; i++) {
        sumRangePerFeature[i] = 0;
    }

    for (let tree of trees) {
        for (let leafNode of tree.leafNodes) {
            for (let i = 0; i < featureCount; i++) {
                let range = leafNode.normalizedRangesPerFeature[i];
                sumRangePerFeature[i] += range[1] - range[0];
            }
        }
    }
    //sumRangePerFeature now contains total ranges. 
    //invert scores to ensure that more important features (smaller ranges) have higher scores

    sumRangePerFeature.forEach(d => -d);

    return sumRangePerFeature;
}





function getFeatureContributions(trees: Tree[]): number[] {
    let featureContributions: number[] = [];
    let featureCount = getFeatureCount(trees);



    return featureContributions;
}

function getMergeAgreement(trees: Tree[]): number[] {
    let featureCount = trees[0].leafNodes[0].normalizedRangesPerFeature.length;


    //holds average agreement per feature
    let averageAgreementPerFeature: number[] = [];


    for (let featureI = 0; featureI < featureCount; featureI++) {
        let sumAgreement = 0;
        for (let tree of trees) {
            let averageTreeAgreement = getAverageTreeAgreement(tree, featureI);
            sumAgreement += averageTreeAgreement;
        }
        averageAgreementPerFeature[featureI] = 1-(sumAgreement / trees.length);
    }
    return averageAgreementPerFeature;
}
function getAverageTreeAgreement(tree: Tree, featureI: number): number {
    let sumTreeAgreement = 0;
    let emptyNodes = 0;
    for (let leafNode of tree.leafNodes) {
        if (leafNode.representedLeafNodes == undefined) {
            emptyNodes++
            continue;
        }
        let averageAgreement = getAverageLeafAgreement(leafNode, featureI);
        sumTreeAgreement += averageAgreement;
    }

    let averageAgreement = sumTreeAgreement / (tree.leafNodes.length-emptyNodes);//normalize for amount of leaves
    return averageAgreement;
}


function getAverageLeafAgreement(leafNode: LeafNode, featureI: number): number {
    let sumDistance = 0;

    let interval1 = leafNode.normalizedRangesPerFeature[featureI];
    for (let representedNode of leafNode.representedLeafNodes) {
        let interval2 = representedNode.normalizedRangesPerFeature[featureI];
        let distance = getDistanceBetweenIntervals(interval1, interval2);
        sumDistance += distance;
    }
    let averageDistance = sumDistance / leafNode.representedLeafNodes.length;//normalize for amount of representatives
    return 1 - averageDistance;
}

==> anc/code/RandomForestVis/js/Metrics/TreeDistance.ts <==
import { LeafNode } from "../types";


export function getDistanceMatrixFromLeafs(leafs: LeafNode[]): number[][] {

    let distanceMatrix: number[][] = [];

    for (let i = 0; i < leafs.length; i++) {
        let leafNode1 = leafs[i];
        for (let j = 0; j < leafs.length; j++) {
            let leafNode2 = leafs[j];
            let distance = getDistanceBetweenLeafNodes(leafNode1, leafNode2);


            if (distanceMatrix[i] == undefined) {
                distanceMatrix[i] = [];//TODO: Do nicely
            }
            distanceMatrix[i][j] = distance;
        }
    }
    return distanceMatrix;

}

export function getDistanceBetweenLeafNodes(leafNode1: LeafNode, leafNode2: LeafNode): number {
    if (leafNode1.normalizedRangesPerFeature.length == 0) {
        console.error("LeafNode1 does not have ranges.")
        console.error(leafNode1);
        return NaN;
    }

    let totalDistance = 0;
    for (let featureI = 0; featureI < leafNode1.normalizedRangesPerFeature.length; featureI++) {
        let distance = getDistanceBetweenIntervals(leafNode1.normalizedRangesPerFeature[featureI], leafNode2.normalizedRangesPerFeature[featureI]);;
        totalDistance += distance
    }
    return totalDistance / leafNode1.normalizedRangesPerFeature.length;
}


/**
 * Gets a normalized distance between the two intervals based on overlap. Needs to be updated/precomputed as part of clustering.
 * @param interval1 
 * @param interval2 
 */
export function getDistanceBetweenIntervals(interval1: [number, number], interval2: [number, number]): number {
    //startInterval is the one with the earliest startpoint.

    let startInterval = interval1[0] < interval2[1] ? interval1 : interval2
    let otherInterval = interval1[0] < interval2[1] ? interval2 : interval1

    if (startInterval[1] < otherInterval[0]) {
        //start ends before other begins
        return 1; //maximum distance
    }

    //overlap is from starting point to first endpoint.
    let firstEndPoint = Math.min(startInterval[1], otherInterval[1]);
    let overlap = firstEndPoint - otherInterval[0];
    let totalRange = (interval1[1] - interval1[0]) + (interval2[1] - interval2[0]);

    if (totalRange == 0) {
        return 0; //complete overlap. Prevent division by 0 errors
    }

    //near-perfect overlap gives a score of 1. Need to divide totalRange by 2 as we have 2 ranges.
    let overlapScore = (overlap / (totalRange / 2));
    //Invert to give a distance score
    if (Number.isNaN(overlapScore)) {
        console.error("distance between " + interval1 + " and " + interval2 + " results in a Nan score");
    }
    return 1 - overlapScore;
}



==> anc/code/RandomForestVis/js/NodeLink.ts <==
import * as d3 from "d3";
import { flextree } from 'd3-flextree'; //@ts-ignore
import { focusFeature, unfocusFeature } from "./Interactions";
import { classColors, featureColors } from "./colors";
import { kernelEpanechnikov, kernelDensityEstimator, silvermansRule } from "./Kernels";
import { Cluster, DecisionTreeNode, Classes, Predictions } from "./types";
import { getMaxFontSize } from "./TextUtils";
import { printDuration, printStartTime } from "./Timing";

let globalTrees: DecisionTreeNode[];
let globalFeatures: any;
let globalClasses: Classes;
let globalClusters: Cluster;

const featureMap: Map<string, number> = new Map();
const classMap: Map<string, number> = new Map();
const colorScales: any = {};
const yAxes: any = {};
const kdeValues: any = {};
const originalScales: any = {};
const numberOfCategories: any = {};

const grayColor = "#d6dfe3";
const histograms: any = {};
let x: d3.ScaleLinear<number, number, never>;

//Target widths
const desiredTotalWidth = 600;//maximum width the biggest tree can take. 
let baseFontSize = 50;//Tries to use the specified font if it fits, can be smaller depending on amount of leafs.
let textPercentageMargin = 0.1;

//saves and stores all the widhts
let nodeWidth = NaN;
let nodeHeight = NaN;
let nodeMargin = [NaN, NaN];

let leafWidth = NaN;
let leafHeight = NaN;
let leafMargin = [NaN, NaN];

let edgeWidthRange = [NaN, NaN]
let fontSize = NaN;
let strokeScale = NaN;

/**
 * 
*   @param treeData
 * @param svg Svg element where the trees are being added on. Required to calculate the height of text elements
 */
function initTreeSizing(rootNodes: DecisionTreeNode[], classes: Classes, svg: d3.Selection<SVGGElement, unknown, HTMLElement, any>) {

    //get how many nodes of width we require for the largest tree.
    let horizontalSpaceCount = getHorizontalSpaceCount(rootNodes)

    const nodeMarginPercentage = 0.1;
    const nodePercentage = 1 - nodeMarginPercentage;

    nodeWidth = desiredTotalWidth / horizontalSpaceCount * nodePercentage;
    nodeMargin[0] = desiredTotalWidth / horizontalSpaceCount * nodeMarginPercentage
    leafWidth = nodeWidth;
    leafMargin[0] = nodeMargin[0]
    edgeWidthRange = [nodeWidth / 100 * 5, nodeWidth / 100 * 15]; //5% to 15%

    //Widths are calculated. Find out which font we have for the height
    let availableWidth = leafWidth * (1 - textPercentageMargin);
    let maxFontSize = getMaxFontSize(availableWidth, Object.keys(classes), svg)

    //Don't go beyond the default size  the golden ratio. Relevant for very short labels(glass dataset) or the default max font size (iris)
    fontSize = Math.min(maxFontSize, baseFontSize, nodeWidth / 1.161 / 2); //extra divide by 2 as that is the leaf height

    let textHeight = fontSize;//fontsize is equal to height of maximal character.
    leafHeight = textHeight * 2;
    leafMargin[1] = leafHeight //need quite a big margin to allow for the edges to draw nicely

    nodeHeight = leafHeight;
    nodeMargin[1] = nodeHeight //need quite a big margin to allow for the edges to draw nicely

    strokeScale = nodeWidth / 67.5; //67.5 is a IRIS default value
}

/**
 * 
 * @param rootNodes 
 * @returns //how many nodes of equal width the largest tree has.
 */
function getHorizontalSpaceCount(rootNodes: DecisionTreeNode[]) {
    //@ts-ignore
    const layout = flextree()
        .nodeSize([1, 1]);

    let maxWidth = 0;
    for (let tree of rootNodes) {
        const root = d3.hierarchy(tree);

        //@ts-ignore
        const treeLayout = layout(root);
        const nodes = treeLayout.descendants();
        let minX = Infinity;
        let maxX = -Infinity;
        for (let node of nodes) {
            minX = Math.min(minX, node.x)
            maxX = Math.max(maxX, node.x)
        }
        maxWidth = Math.max(maxWidth, maxX - minX);
    }
    return maxWidth;
}


// only show trees of the currently selected cluster, first show the representative tree
export function initializeTrees(treeData: DecisionTreeNode[], clusterData: Cluster, features: any, classes: Classes) {
    printStartTime("initialize trees");

    d3.select('#decisionTrees').select("svg").remove();

    addPredictionsToTreeData(treeData, classes);

    const svg = d3.select("#decisionTrees")
        .append("svg")
        .attr("overflow", "hidden")

    const g = svg.append("g").attr("transform", "translate(0,0) scale(1)"); //used for zooming. Set default so we can get it in updatePositions
    initTreeSizing(treeData, classes, g)

    x = d3.scaleLinear()
        .domain([0, 1])
        .range([0, nodeWidth]);

    globalTrees = treeData;
    globalFeatures = features;
    globalClasses = classes;
    globalClusters = clusterData;
    for (let feature of Object.keys(features)) {
        featureMap.set(feature, features[feature]["index"]);
        if (features[feature]["range"] === undefined) {
            histograms[feature] = computeHistogram(features[feature]["numerical_categories"], features[feature]["scaled_values"], x, nodeHeight, feature)
            originalScales[feature] = d3.scaleLinear().domain(features[feature]["categories_norminal"]).range(features[feature]["numerical_categories"]);
            numberOfCategories[feature] = features[feature]["categories"].length
        } else {
            kdeValues[feature] = computeKDE(features[feature]["scaled_values"], x, nodeHeight, feature);
            originalScales[feature] = d3.scaleLinear().domain(features[feature]["range"]).range([0, 1]);
        }
    }


    for (let cl of Object.keys(classes)) {
        classMap.set(cl, classes[cl]["index"]);
        let col = classColors(classes[cl]["index"] / Object.keys(globalClasses).length);
        //@ts-ignore
        colorScales[cl] = d3.scaleLinear().domain([1 / Object.keys(globalClasses).length, 1]).range([grayColor, col]);
    }
    // use the representative of cluster 1 as default
    const clusterNumber = 1;
    const treeIndex = clusterData["centroids"].get(clusterNumber)!;
    const otherTrees = clusterData["labels"].reduce((acc: any, val: number, index: number) => {
        //skip rep tree  
        if (index === treeIndex) {
            return acc
        }
        if (val === clusterNumber) {
            acc.push(index);
        }
        return acc;
    }, []);

    printDuration("initialize trees");
    printStartTime("draw trees");
    createTree(treeData[treeIndex], treeIndex, true);

    for (let index of otherTrees) {
        createTree(treeData[index], index);
    }
    let [totalWidth, totalHeight] = positionDecisionTrees();

    svg.attr("width", totalWidth);
    svg.attr("height", totalHeight);

    const zoom = d3.zoom()
        .extent([[0, 0], [totalWidth, totalHeight]])
        .scaleExtent([0.125, 20])
        // .translateExtent([[0,0],[totalWidth,totalHeight]])
        .filter(scrollDisable) //prevent scrolling
        .on('zoom', zoomed);

    //@ts-ignore
    function zoomed({ transform }) {
        if (transform.x > 0) {
            transform.x = 0;
        }
        if (transform.x / transform.k < -totalWidth) {
            transform.x = -totalWidth;
        }
        if (transform.y > 0) {
            transform.y = 0;
        }
        if (transform.y / transform.k < -totalHeight) {
            transform.y = -totalHeight;
        }
        g.attr("transform", transform);
    }

    //@ts-ignore
    svg.call(zoom);
    //@ts-ignore
    zoom.scaleBy(svg,0.6);
    //prevent scrolling
    //@ts-ignore
    function scrollDisable(event) {
        event.preventDefault();
        return (!event.ctrlKey || event.type === 'wheel') && !event.button;
    }
    printDuration("draw trees");
}

function createTree(tree: DecisionTreeNode, treeNumber: number, isCentroid: boolean = false): d3.Selection<SVGSVGElement, unknown, HTMLElement, any> {
    const svgToAddTo = d3.select("#decisionTrees")
        .select("svg").select("g");

    if (svgToAddTo.node() == null) {
        throw new Error("#decisionTrees does not have an svg element or does not exist");
    }

    const svg = svgToAddTo
        .append("svg")
        .attr("class", "decisionTree")

    //generate the layout
    const root = d3.hierarchy(tree);

    //@ts-ignore
    const layout = flextree()
        .nodeSize((node: any) => {
            node.size = [nodeWidth, nodeHeight];//size of nodes to draw
            return [nodeWidth + nodeMargin[0], nodeHeight + nodeMargin[1]] //size of space to reserve
        })

    //@ts-ignore
    const treeLayout = layout(root);

    let maxSamples = valueSum(root.data.values);
    let edgeWidth = d3.scaleLinear()
        .domain([0, maxSamples])
        .range(edgeWidthRange);


    // Find leftmostnode for offsetting the svg
    const nodes = treeLayout.descendants();
    const leftMostNode = nodes.reduce((minNode, node) => (node.x < minNode.x ? node : minNode), nodes[0]);
    const offsetX = Math.abs(leftMostNode.x) + leftMostNode.size[0] / 2;


    const offsetY = 30 //offset by 30 to make space for text
    const g = svg.append("g").attr("transform", `translate(${offsetX}, ${offsetY + nodeHeight})`)
    const accuracy = " Accuracy: " + tree["accuracy"].toFixed(3)
    const treeText = (isCentroid ? "Central tree of cluster " + treeNumber : "Tree " + treeNumber) + "." + accuracy

    if (isCentroid) {
        const treeHeading = document.getElementById("tree-heading");
        if (treeHeading) {
            treeHeading.textContent = `Decision trees within cluster ${treeNumber}`;
        }
    }

    //position text above first node
    g.append("text")
        .attr("text-anchor", "left")
        .attr("font-size", "25px")
        .attr("transform", `translate(${leftMostNode.x - nodeWidth / 2}, ${-nodeHeight})`)
        .text(treeText);

    // Draw links
    g.selectAll(".link")
        .data(root.links())
        .enter()
        .append("path")
        .attr("class", "link")
        .attr("d", (d) => {
            const targetId: number = d.target.data.node_id;
            const index = d.source.children!.findIndex((child) => child.data.node_id === targetId);//1 is left, 2 is right
            const sign = index == 1 ? 1 : -1;
            let widthE = edgeWidth(valueSum(d.target.data.values)) / 2
            let xOffset = widthE * sign;
            let feature = d.source.data.feature
            let threshold = d.source.data.threshold

            //@ts-ignore
            let startX = d.source.x - d.source.size[0] / 2;
            //@ts-ignore
            let thresholdX = startX + originalScales[feature](threshold) * d.source.size[0]

            //@ts-ignore
            const sourceOffset = d.source.size[1] / 2
            //@ts-ignore
            const targetOffset = d.target.size[1] / 2;
            //@ts-ignore
            return `M${thresholdX + xOffset},${d.source.y + sourceOffset} C${thresholdX + xOffset},${(d.source.y + d.target.y) / 2} ${d.target.x},${(d.source.y + d.target.y) / 2} ${d.target.x},${d.target.y - targetOffset}`

        })
        .style("fill", "none")
        .style("stroke", function (d) {
            return blendColors(d.target.data.values)
        })
        .style("stroke-width", function (d) {
            let flowValue = valueSum(d.target.data.values);
            return edgeWidth(flowValue)
        })
        .append("title").text(d => valueSum(d.target.data.values))


    // Draw nodes
    const node = g.selectAll(".node")
        .data(root.descendants())
        .enter()
        .append("g")
        .attr("class", "node")
        .attr("transform", (d: any) => `translate(${d.x}, ${d.y})`)
        .on("mouseover", function (event, d) {
            if (d.data.feature === "Prediction") {
                return
            }
            let feature = d.data.feature;
            let featureNumber = featureMap.get(feature)!;
            focusFeature(featureNumber);

        })
        .on("mouseleave", (event, d) => {
            let feature = d.data.feature;
            let featureNumber = featureMap.get(feature)!;
            unfocusFeature(featureNumber);
        })

    node.each(function (d) {
        let self = d3.select(this);
        if (d.data.children.length == 0) {
            // Draw rectangles for leaves
            drawLeaf(self)
        } else {
            // draw feature plot with split point
            let color = featureColors(featureMap.get(d.data.feature)! / Object.keys(globalFeatures).length);
            drawRect(self)
            if (!globalFeatures[d.data.feature].is_categorical) {
                drawKDE(self, d, color, x)
            } else {
                drawHistogram(self, d, color, x)
            }
        }
    })


    return svg;
}

//two rectanlges. the second one to show missclassification
function drawLeaf(node: any) {
    let color: d3.RGBColor;
    node.append("rect")
        .attr("class", (d: any) => "nodeFeature-" + featureMap.get(d.data.feature))
        .attr("x", (d: any) => -d.size[0] / 2)
        .attr("y", (d: any) => -d.size[1] / 2)
        .attr("width", (d: any) => d.size[0])
        .attr("height", (d: any) => d.size[1])
        //.attr("rx", 5)
        .attr("fill", function (d: d3.HierarchyNode<DecisionTreeNode>) {
            color = d3.rgb(classColors(classMap.get(d.data.threshold.toString())! / Object.keys(globalClasses).length))
            ////Manual interpolation of white with the he color
            // color = d3.rgb(color.r * 1.25, color.g * 1.25, color.b * 1.25)
            return color;
        })
        .attr("fill-opacity", 1)
        .attr("stroke-width", 1 * strokeScale)
        .attr("stroke-opacity", 1)
        .attr("stroke", "none");



    node.append("text")
        .attr("text-anchor", "middle")
        .attr("dominant-baseline", "central")
        .attr("fill", (d: any) => {
            //https://stackoverflow.com/questions/3942878/how-to-decide-font-color-in-white-or-black-depending-on-background-color
            //Use relative lightness to determine if black of white text should be used. Not perfectly implemented, but good enough
            if ((color.r * 0.299 + color.g * 0.587 + color.b * 0.114) > 186) {
                return "#000000"
            } else {
                return "#ffffff";
            }
        })
        .attr("stroke", "none")
        .attr("font-size", fontSize + "px")
        .text((d: d3.HierarchyNode<DecisionTreeNode>) => d.data.threshold)
    


    node.append("title").text((d: d3.HierarchyNode<DecisionTreeNode>) =>
        (d.data.children.length > 0 ? `${d.data.feature} <= ${d.data.threshold}` : `${d.data.feature}: ${d.data.threshold}`),);

    const dataPoint = node.data()[0]
    const totalPredictions = dataPoint.data.correctPredictions + dataPoint.data.wrongPredictions.count
    const widthScale = d3.scaleLinear().range([0, dataPoint.size[0]]).domain([0, totalPredictions])
    // not every leaf is visited by the test dataset
    if (dataPoint.data.correctPredictions > 0) {
        //correct classified
        node.append("rect")
            .attr("class", (d: d3.HierarchyNode<DecisionTreeNode>) => "nodeFeature-" + featureMap.get(d.data.feature))
            .attr("x", (d: any) => -d.size[0] / 2)
            .attr("y", (d: any) => (-d.size[1] / 2) + d.size[1])
            .attr("width", (d: any) => widthScale(d.data.correctPredictions))
            .attr("height", (d: any) => d.size[1] / 2)
            .attr("fill", function (d: d3.HierarchyNode<DecisionTreeNode>) {
                let color = d3.color(classColors(classMap.get(d.data.threshold.toString())! / Object.keys(globalClasses).length))
                return color;
            })
            .attr("fill-opacity", 1)
            .attr("stroke-width", 1 * strokeScale)
            .attr("stroke-opacity", 1)
            .attr("stroke", "none");
    }

    if (dataPoint.data.wrongPredictions.count > 0) {
        // Assuming dataPoint.data.wrongPredictions is an object
        let wrongPredictions = { ...dataPoint.data.wrongPredictions };
        // Remove the count attribute
        delete wrongPredictions.count;
        // Transform the object into an array of [key, value] pairs
        wrongPredictions = Object.entries(wrongPredictions);
        let currentX = widthScale(dataPoint.data.correctPredictions);

        wrongPredictions.forEach((d: any) => {
            let width = widthScale(d[1]["count"])
            node.append("rect")
                .attr("x", (-dataPoint.size[0] / 2) + currentX)
                .attr("y", (-dataPoint.size[1] / 2) + dataPoint.size[1])
                .attr("width", width)
                .attr("height", dataPoint.size[1] / 2)
                //.attr("rx", 5)
                .attr("fill", function () {
                    let color = d3.color(classColors(Number(d[0]) / Object.keys(globalClasses).length))
                    return color;
                })
                .attr("fill-opacity", 1)
                .attr("stroke-width", 1 * strokeScale)
                .attr("stroke-opacity", 1)
                .attr("stroke", "none");

            currentX += width;
        });
    }

    //not visited by the test set
    if (totalPredictions === 0) {
        node.append("rect")
            .attr("class", (d: d3.HierarchyNode<DecisionTreeNode>) => "nodeFeature-" + featureMap.get(d.data.feature))
            .attr("x", (d: any) => -d.size[0] / 2)
            .attr("y", (d: any) => (-d.size[1] / 2) + d.size[1])
            .attr("width", dataPoint.size[0])
            .attr("height", (d: any) => d.size[1] / 2)
            .attr("fill", grayColor)
            .attr("fill-opacity", 1)
            .attr("stroke-width", 1 * strokeScale)
            .attr("stroke-opacity", 1)
            .attr("stroke", "none");
    }
}


function drawRect(node: any) {
    node.append("rect")
        .attr("class", (d: any) => "nodeFeature-" + featureMap.get(d.data.feature))
        .attr("x", (d: any) => -d.size[0] / 2)
        .attr("y", (d: any) => -d.size[1] / 2)
        .attr("width", (d: any) => d.size[0])
        .attr("height", (d: any) => d.size[1])
        .attr("rx", (d: any) => d.size[0] / 20)
        .attr("fill", "white")
        .attr("fill-opacity", 1)
        .attr("stroke-width", 1 * strokeScale)
        .attr("stroke-opacity", 1)
        .attr("stroke", function (d: d3.HierarchyNode<DecisionTreeNode>) {
            return featureColors(featureMap.get(d.data.feature)! / Object.keys(globalFeatures).length);
        });
    node.append("title").text((d: any) => `${d.data.feature} <= ${d.data.threshold}`);
}

function valueSum(values: number[]) {
    return values.reduce((a: number, b: number) => a + b, 0)
}

function blendColors(values: number[]) {
    let samples = valueSum(values)
    //there are no samples in the test dataset for this node
    if (samples === 0) {
        return grayColor
    }
    let maxIndex = values.indexOf(Math.max(...values));
    //@ts-ignore
    let className = Object.entries(globalClasses).find(x => x[1]["index"] == maxIndex)[0];
    let scale = colorScales[className];
    return scale(values[maxIndex] / samples)
}

function computeKDE(values: number[], x: any, size: number, feature: string) {
    const bandwidth = silvermansRule(values, 1);
    const kde = kernelDensityEstimator(kernelEpanechnikov(bandwidth), x.ticks(100));
    const kdeValues = kde(values);

    let yAxis = d3.scaleLinear()
        .range([size, 0])
        .domain([0, Math.max(...kdeValues.map((a: any) => a[1]))]);
    yAxes[feature] = yAxis;
    return kdeValues;
}

function drawKDE(target: any, dataPoint: any, color: string, x: any) {
    let feature = dataPoint.data.feature;
    let size = dataPoint.size; //@ts-ignore
    let scale = originalScales[feature]; //@ts-ignore
    let yScale = yAxes[feature];
    let ancestorFeature = dataPoint.data.ancestorFeatures[feature];
    // we only need grey in case of previous splitpoints of the same feature
    let needGreyArea = ((ancestorFeature && ancestorFeature.length >= 1) ? true : false)

    target.append("path")
        .attr("class", "feature-chart")
        .attr("fill", function () {
            if (needGreyArea) {
                return grayColor;
            }
            return color;
        })
        .datum(kdeValues[feature])
        .attr("opacity", ".8")
        .attr("stroke-linejoin", "round")
        .attr("transform", `translate( ${-size[0] / 2}, ${-size[1] / 2})`)
        .attr("d", d3.area()
            .curve(d3.curveBasis)
            .x(function (d: any) { return x(d[0]); })
            .y1(function (d: any) {
                return yScale(d[1]);
            })
            .y0(function () {
                return yScale(0);
            }))

    // colored overlay to show valid feature range
    if (needGreyArea) {
        target.append("path")
            .attr("class", "feature-chart")
            .attr("fill", color)
            .datum(function () {
                let values = kdeValues[feature];
                // get biggest ancestor with right orientation as start point -> otherwise use 0
                let rightFeature = ancestorFeature.reduce((max: any, item: any) => {
                    if (item.orientation === "right" && (!max || item.threshold > max.threshold)) {
                        return item;
                    }
                    return max;
                }, null);
                rightFeature = (rightFeature == null ? 0 : scale(rightFeature.threshold))
                // get smallest ancestor with left as end point -> otherwise use 1
                let leftFeature = ancestorFeature.reduce((min: any, item: any) => {
                    if (item.orientation === "left" && (!min || item.threshold < min.threshold)) {
                        return item;
                    }
                    return min;
                }, null);
                leftFeature = (leftFeature == null ? 1 : scale(leftFeature.threshold))
                values = values.filter((x: any) => x[0] >= rightFeature && x[0] <= leftFeature)
                return values;
            })
            .attr("opacity", ".8")
            .attr("stroke-linejoin", "round")
            .attr("transform", `translate( ${-size[0] / 2}, ${-size[1] / 2})`)
            .attr("d", d3.area()
                .curve(d3.curveBasis)
                .x(function (d: any) { return x(d[0]); })
                .y1(function (d: any) {
                    return yScale(d[1]);
                })
                .y0(function () {
                    return yScale(0);
                }))
    }

    target.append("line")
        .attr("x1", function () {
            return x(scale(dataPoint.data.threshold))
        })
        .attr("x2", function () {
            return x(scale(dataPoint.data.threshold))
        })
        .attr("y1", 0)
        .attr("y2", size[1])
        .style("stroke-width", 2 * strokeScale)
        .style("stroke", "black")
        .style("fill", "none")
        .attr("transform", `translate( ${-size[0] / 2}, ${-size[1] / 2})`);
}


function computeHistogram(values: any, scaled_vales: any, x: any, size: number, feature: string) {
    const histogram = d3.histogram()
        .value((v: any) => v)
        .domain(x.domain())
        .thresholds(values);
    const bins = histogram(scaled_vales);
    const yAxis = d3.scaleLinear()
        .range([0, size])
        .domain([0, Math.max(...bins.map((b: any) => b.length))]);
    yAxes[feature] = yAxis;
    return bins;
}

function drawHistogram(target: any, dataPoint: any, color: string, x: any) {
    let feature = dataPoint.data.feature;
    let size = dataPoint.size; //@ts-ignore
    let scale = originalScales[feature];
    let yScale = yAxes[feature];
    let ancestorFeature = dataPoint.data.ancestorFeatures[feature];
    // we only need grey in case of previous splitpoints of the same feature
    let needGreyArea = ((ancestorFeature && ancestorFeature.length >= 1) ? true : false)
    let barWidth = (x(1) - x(0)) / numberOfCategories[feature]; //@ts-ignore
    let rightFeature = undefined; //@ts-ignore
    let leftFeature = undefined;
    //same as for kde, only inversed 0, 1
    if (needGreyArea) {
        rightFeature = ancestorFeature.reduce((max: any, item: any) => {
            if (item.orientation === "right" && (!max || item.threshold > max.threshold)) {
                return item;
            }
            return max;
        }, null);
        rightFeature = (rightFeature == null ? 1 : scale(rightFeature.threshold))
        // get smallest ancestor with left as end point -> otherwise use 1
        leftFeature = ancestorFeature.reduce((min: any, item: any) => {
            if (item.orientation === "left" && (!min || item.threshold < min.threshold)) {
                return item;
            }
            return min;
        }, null);
        leftFeature = (leftFeature == null ? 0 : scale(leftFeature.threshold))
    }
    target.append("g")
        .attr("class", "feature-chart")
        .attr("transform", `translate( ${-size[0] / 2}, ${-size[1] / 2})`)
        .datum(histograms[feature])
        .selectAll("rect")
        .data((d: any) => d)
        .enter()
        .append("rect")
        .attr("fill", function (d: any) {
            //@ts-ignore
            if (needGreyArea && d.x0 <= rightFeature && d.x0 >= leftFeature) {
                return grayColor;
            }
            return color
        })
        .attr("opacity", ".8")
        .attr("stroke-linejoin", "round")
        .attr("x", function (d: any) {
            let xValue = x(d.x0) - (barWidth / 2);
            if (xValue < x(0)) {
                // prevent drawing below 0
                xValue = x(0)
            }
            return xValue
        })
        .attr("y", function (d: any) {
            return size[1] - yScale(d.length);
        })
        .attr("width", function (d: any) {
            let xValue = x(d.x0) - (barWidth / 2);
            if (xValue < x(0)) {
                // offset for first value 0
                return barWidth / 2
            }
            //prevent overdrawing right side
            barWidth = Math.min(nodeWidth - xValue, barWidth)
            return barWidth
        })
        .attr("height", function (d: any) {
            //@ts-ignore
            return yScale(d.length);
        })

    target.append("line")
        .attr("x1", function () {
            return x(scale(dataPoint.data.threshold))
        })
        .attr("x2", function () {
            return x(scale(dataPoint.data.threshold))
        })
        .attr("y1", 0)
        .attr("y2", size[1])
        .style("stroke-width", 2 * strokeScale)
        .style("stroke", "black")
        .style("fill", "none")
        .attr("transform", `translate( ${-size[0] / 2}, ${-size[1] / 2})`);
}


// after cluster slider change - give new clusters
export function showDecisionTreesForCluster(centroidTreeIndex: number, clusterNumber: number, cluster: any = null) {
    // we need to update the cluster after calling the slider
    if (cluster) {
        globalClusters = cluster;
    }

    d3.selectAll('.decisionTree').remove();
    const otherTrees = globalClusters["labels"].reduce((acc: any, val: number, index: number) => {
        //skip rep tree
        if (index === centroidTreeIndex) {
            return acc
        }
        if (val === clusterNumber) {
            acc.push(index);
        }
        return acc;
    }, []);

    //@ts-ignore
    createTree(globalTrees[centroidTreeIndex], centroidTreeIndex, true);

    for (let index of otherTrees) {
        //@ts-ignore
        createTree(globalTrees[index], index);
    }

    positionDecisionTrees();
}

export function positionDecisionTrees(): [number, number] {
    let offsetX = 20;
    let offsetY = 5;


    const mainSVG = d3.select("#decisionTrees").select("svg");
    const trees = mainSVG.selectAll("svg");

    //try and make a roughly rectangular area
    let totalArea = 0;
    trees.each(function (d, i) {
        const svg = d3.select(this);        //@ts-ignore
        const bbox = svg.node().getBBox();
        const width = bbox.width
        const height = bbox.height
        totalArea += width * height;
    });


    let totalWidth = Math.sqrt(totalArea);//getNodeLinkWindowWidth();


    offsetX = offsetX;

    let currentX = 0;
    let currentY = 0;
    let maxHeightInRow = 0;
    let maxWidth = 0;
    trees.each(function (d, i) {
        const svg = d3.select(this);
        //@ts-ignore
        const bbox = svg.node().getBBox();
        const width = bbox.width
        const height = bbox.height + bbox.y
        //check if we need to start a new row. Never start a row for the first line
        if ((currentX + width + offsetX * 2) > totalWidth) {
            maxWidth = Math.max(maxWidth, currentX + width);
            currentX = 0;
            currentY += maxHeightInRow + offsetY;
        }
        //transform to correct position
        svg.attr("x",currentX)
        svg.attr("y",currentY)
        svg.attr("width", width)
        svg.attr("height", height)
        currentX += width + offsetX;
        maxHeightInRow = Math.max(maxHeightInRow, height);

    })
    maxWidth = Math.max(maxWidth, currentX);

    let totalHeight = currentY + maxHeightInRow + offsetY;
    mainSVG.attr("width", maxWidth);
    mainSVG.attr("height", totalHeight);

    return [maxWidth, totalHeight]
}

// select a cluster from another view
export function selectClusterNodeLink(centroidTreeIndex: number) {
    for (let key of globalClusters["centroids"]) {
        if (key[1] === centroidTreeIndex) {
            let clusterNumber = key[0];

            showDecisionTreesForCluster(centroidTreeIndex, clusterNumber);
        }
    }
}


export function highlightNodeLinkFeature(featureIndex: number) {
    d3.selectAll(".nodeFeature-" + featureIndex).attr("stroke-width", 5 * strokeScale)
}

export function unHighlightNodeLinkFeature(featureIndex: number) {
    d3.selectAll(".nodeFeature-" + featureIndex).attr("stroke-width", 1 * strokeScale)
}

export function dimNodeLinkPaths(ranges: [number, number][], classes: boolean[][]) {
    //@ts-ignore
    d3.selectAll(".link").style("stroke", (d: d3.HierarchyLink<DecisionTreeNode>) => {
        if (typeof d.source.data.threshold === "string") {
            console.error("Threshold cannot be a string")
            return;
        }

        let feature = d.source.data.feature;
        let featureI = featureMap.get(feature)!;
        let splitPoint = d.source.data.threshold!;
        let range = ranges[featureI];
        let orientation = d.target.data.orientation;
        // if source is grey -> target and this should be grey  
        if (d.source.data.isGrey) {
            d.target.data.isGrey = true;
            return grayColor
        }
        // splitpoint is outside the range (left or right)
        if ((orientation === "left" && splitPoint < range[0]) || (orientation === "right" && splitPoint > range[1])) {
            d.target.data.isGrey = true;
            return grayColor
        }
        //The class is not selected
        if (!inSelectedClasses(d.target.data.allPredictions!, classes)) {
            d.target.data.isGrey = true;
            return grayColor
        }

        // splitpoint is inside        
        if (splitPoint > range[0] && splitPoint < range[1]) {
            d.target.data.isGrey = false;
            return blendColors(d.target.data.values)
        }

        d.target.data.isGrey = false; //we can arrive at the child.
        return blendColors(d.target.data.values)
    });
    //@ts-ignore
    d3.selectAll(".node").style("opacity", (d: d3.HierarchyNode<DecisionTreeNode>) => {
        if (d.data.isGrey) {
            return 0.35;
        } else {
            return 1;
        }
    });


}
/**
 * Returns whether predictions contains at least one of the specified classes
 * @param predictions 
 * @param classes 
 * @returns 
 */
function inSelectedClasses(predictions: Predictions, classes: boolean[][]): boolean {
    for (let classI = 0; classI < classes.length; classI++) {
        //No predictions from I
        if (predictions[classI] == undefined) {
            continue;
        }
        for (let classJ = 0; classJ < classes.length; classJ++) {
            //No predictions from I to J
            if (predictions[classJ] == undefined) {
                continue;
            }
            //class wasn't selected
            if (!classes[classI][classJ]) {
                continue;
            }
            //at least 1 prediction in one of the selected classes
            if (predictions[classI][classJ] > 0) {
                return true;
            }
        }
    }
    return false;
}

function addPredictionsToTreeData(treeData: DecisionTreeNode[], classes: Classes) {
    let classCount = Object.keys(classes).length;
    for (let treeRoot of treeData) {
        let allPredictions: Predictions = { count: 0 }
        for (let i = 0; i < classCount; i++) {
            allPredictions[i] = { count: 0 }
            for (let j = 0; j < classCount; j++) {
                allPredictions[i][j] = 0;
            }
        }

        //insert all correct predictions
        if (treeRoot.correctPredictionsClassesCounts != undefined) {
            for (let [featureName, count] of Object.entries(treeRoot.correctPredictionsClassesCounts)) {
                let featureIndex = classes[featureName].index;
                allPredictions[featureIndex][featureIndex] = count;
                allPredictions[featureIndex].count += count;
                allPredictions.count += count;
            }
        } else {//can be a leaf node, these don't have 
            if (treeRoot.feature == "Prediction") {
                let featureName = treeRoot.threshold;
                let featureIndex = classes[featureName].index;
                let count = treeRoot.correctPredictions;
                allPredictions[featureIndex][featureIndex] = count;
                allPredictions[featureIndex].count += count;
                allPredictions.count += count;
            }
        }
        //insert all wrong predictions
        for (let i = 0; i < classCount; i++) {
            if (treeRoot.wrongPredictions[i] == undefined) {
                continue;
            }
            for (let j = 0; j < classCount; j++) {
                if (treeRoot.wrongPredictions[i][j] == undefined) {
                    continue;
                }
                let count = treeRoot.wrongPredictions[i][j];
                allPredictions[i][j] = count;
                allPredictions[i].count += count;
                allPredictions.count += count;
            }
        }

        treeRoot.allPredictions = allPredictions;
        //recurse
        for (let child of treeRoot.children) {
            addPredictionsToTreeData([child], classes);
        }
    }

}

==> anc/code/RandomForestVis/js/Projection.ts <==
import * as d3 from "d3";
import { Cluster } from "./types";
import { highlightCluster, selectCluster, unhighlightCluster } from "./Interactions";

interface projectionInfo {
  projection: [number, number]
  cluster_label: number;
  isCentroid: boolean
}

export function createProjection(projectionData: [[number, number]], cluster: Cluster) {
  let projection = addCentroidInformation(projectionData, cluster.centroids, cluster.labels);
  d3.select('#projection-container').selectAll('*').remove();
  
  const container = document.getElementById("projection-container");
  const containerBottom = container!.getBoundingClientRect().bottom; // Bottom position of container
  const viewportHeight = window.innerHeight; // Height of the viewport
  const spaceBelow = viewportHeight - containerBottom;

  let width = 250;
  let height = spaceBelow;
  let r = 5;

  let xValues = projection.map((d: any) => d["projection"][0]);
  let yValues = projection.map((d: any) => d["projection"][1]);
  const padding = 0.2;
  let xmin = Math.min(...xValues) - padding;
  let xmax = Math.max(...xValues) + padding;
  let ymin = Math.min(...yValues) - padding;
  let ymax = Math.max(...yValues) + padding;

  let xScale = d3.scaleLinear().range([r, width - r]).domain([xmin, xmax]);
  let yScale = d3.scaleLinear().range([r, height - r]).domain([ymin, ymax]);

  let svg = d3.select("#projection-container")
    .append("svg")
    .attr("width", width)
    .attr("height", height);

  let g = svg.append("g");

  for (let i = 1; i <= cluster["n_cluster"]; i++) {
    let points: [number, number][] = projection.filter((x: any) => x["cluster_label"] === i)
      .map((x: any) => [xScale(x["projection"][0]), yScale(x["projection"][1])]);

    let hull = d3.polygonHull(points)
    // check if less than 3 points
    if (hull !== null) {
      const hullg = g.append('g').style('opacity', 0.25)

      hullg.append("path")
        .attr("class", "hull-" + i)
        .style("stroke", "#000")
        .style("stroke-width", "26")
        .style('stroke-linecap', 'round')
        .style('stroke-linejoin', 'round')
        .style("fill", "#000")
        .attr("d", `M${hull.join("L")}Z`)

      hullg.append("path")
        .attr("class", "hull-" + i)
        .style("stroke", "#d6dfe3")
        .style("stroke-width", "25")
        .style('stroke-linecap', 'round')
        .style('stroke-linejoin', 'round')
        .style("fill", "#d6dfe3")
        .attr("d", `M${hull.join("L")}Z`)
        .on("mouseover", function () {
          g.selectAll(".cluster-" + i)
            .interrupt()
            .transition()
            .style("fill-opacity", function (x: any) {
              if (x["isCentroid"]) {
                return 1;
              }
              return 0.75;
            });
          highlightCluster(cluster.centroids.get(i)!);
        })
        .on("mouseout", function () {
          unhighlightCluster(cluster.centroids.get(i)!)
          g.selectAll("circle")
            .transition()
            .style("fill-opacity", function (x: any) {
              if (x["isCentroid"]) {
                return 1;
              }
              return 0.3;
            });
        })
        .on("click", function () {
          selectCluster(cluster.centroids.get(i)!);
        })
    }
  }

  g.selectAll('circle')
    .data(projection)
    .enter().append('circle')
    .attr("cx", (d: any) => xScale(d["projection"][0]))
    .attr("cy", (d: any) => yScale(d["projection"][1]))
    .attr('r', r)
    .attr('class', (d: any, i: number) => "cluster-" + d["cluster_label"] + " tree-" + i)
    .style("fill", '#94a2aa')
    .style("fill-opacity", function (x: any) {
      if (x["isCentroid"]) {
        return 1;
      }
      return 0.3;
    })
    .attr("stroke", "white")
    .style('pointer-events', 'none')
    .append("title")
    .text((d, i) => i);


  const zoom = d3.zoom().on("zoom", e => {
    let transform = e.transform
    g.attr("transform", transform);
  });

  //@ts-ignore
  svg.call(zoom).call(zoom.transform, d3.zoomIdentity);
}




function addCentroidInformation(projection: [[number, number]], centroids: Map<number, number>, labels: number[]): projectionInfo[] {
  let projection_with_cluster: projectionInfo[] = []
  for (let i = 0; i < projection.length; i++) {
    let isCentroid = false;
    if (centroids.get(labels[i]) == i) {
      isCentroid = true;
    }
    projection_with_cluster.push({ "projection": projection[i], "cluster_label": labels[i], "isCentroid": isCentroid });
  }
  return projection_with_cluster;
}

export function selectClusterProjection(treeIndex: number = -1) {
  //TODO show selected cluster again after mouseout?
  let tree = d3.selectAll('.tree-' + treeIndex).data();
  let clusterIndex = -1;
  if (tree.length > 0) {
    //@ts-ignore
    clusterIndex = tree[0]["cluster_label"];
  }

  d3.select("#projection-container").selectAll("circle")
    .transition()
    .style("fill-opacity", function (x: any) {
      if (x["isCentroid"]) {
        return 1;
      }
      return 0.3;
    });

  d3.selectAll(".cluster-" + clusterIndex)
    .interrupt()
    .transition()
    .style("fill-opacity", function (x: any) {
      if (x["isCentroid"]) {
        return 1;
      }
      return 1;
    });
}

==> anc/code/RandomForestVis/js/Sidebar/ClassChart.ts <==
import * as d3 from "d3";
import { Classifications, Predictions } from "../types";
import { trimTextWidth } from "../TextUtils";
import { classHovered, classStopHover, initClassInteraction, initInteractionClasses, toggleClassificationSelected, toggleOriginalClassSelected } from "../Interactions";

let classificationRectangles: d3.Selection<SVGRectElement, unknown, HTMLElement, any>[][] = [];
let classRectangles: d3.Selection<SVGRectElement, unknown, HTMLElement, any>[] = [];

let allPredictions: Predictions;

export function createClassChartMatrix(target: string, classes: { [className: string]: { count: number, index: number } }, colors: (t: number) => string, classification: Classifications) {  

    let classCount = Object.entries(classes).length;
    allPredictions = getAllPredictions(classification, classCount);

    //Let the interactions know which classes are present.
    initInteractionClasses(classCount, allPredictions);

    let maxPredictionsInClass = 0; //holds the maximumamount of predictions in a single class, used for scaling
    for (let classI = 0; classI < classCount; classI++) {
        maxPredictionsInClass = Math.max(maxPredictionsInClass, allPredictions[classI].count)
    }

    let tooltip = d3.select(target)
        .append("div")
        .attr("id", "tooltip")
        .style("position", "absolute")
        .style("visibility", "hidden");


    d3.select(target).selectAll('*').remove();//@ts-ignore
    let width = d3.select(target).node().getBoundingClientRect().width;
    let heightPerClass = 20;
    let horpadding = 2;
    let rectangleWidth = 20;
    let verticalMargin = 5;
    let height = (classCount * heightPerClass) + verticalMargin;

    let svg = d3.select(target)
        .append("svg")
        .attr("width", width)
        .attr("height", height);

    //initialize the interaction for the classes
    initClassInteraction(classCount);

    let y = 0;
    for (let classI = 0; classI < classCount; classI++) {
        classificationRectangles[classI] = [];
        let className = getClassName(classI, classes);

        //get classifications
        let classificationArray: number[] = [];
        let total = 0;
        for (let class2I = 0; class2I < classCount; class2I++) {
            classificationArray[class2I] = allPredictions[classI][class2I];
            total += allPredictions[classI][class2I];
        }


        let g = svg.append("g");
        //draw initial rectangle 
        let classRectangle = g.append("rect")
            .attr("x", 0)
            .attr("y", y)
            .attr("class", "bar")
            .attr("width", rectangleWidth)
            .attr("height", heightPerClass)
            .attr("fill", colors(classI / classCount))
            .style("cursor", "pointer")


        let correctClassificationsCount = allPredictions[classI][classI];
        let percentage = Math.floor(correctClassificationsCount / total * 100);
        classRectangle.append("title").text(`${className} is classified correctly ${correctClassificationsCount} out of ${total} times (${percentage}%) in the test data.`);


        classRectangles[classI] = classRectangle;

        let maxFontWidth = 85; //Magic number. Determined by a string of "W"'s using the specified font size.
        //TODO: Automatically detect how much width is needed, and use that. Can calculate if the names are known

        //draw label after the rectangle
        g.append("text")
            .attr("x", rectangleWidth + horpadding)
            .attr("y", y + 15) //15 is equal to the fontsize
            .attr("font-size", "15px")
            .attr("class", "bar-text")
            .text(function () {
                return trimTextWidth(svg, className, "15px", maxFontWidth);
            })
            .append("title").text(className);


           g.on("mouseover",() => classHovered(classI))
            .on("mouseleave",() => classStopHover(classI))
            .on("click", () => toggleOriginalClassSelected(classI))
        //TODO: Automatically detect how much width is needed, and use that. Can calculate if the names are known


        //draw the row from the confusionmatrix
        const startX = rectangleWidth + horpadding + maxFontWidth;
        const percentageFromMax = total / maxPredictionsInClass;
        const x = d3.scaleLinear()
            .domain([0, total])
            .range([0, (width - startX) * percentageFromMax]);

        let dataG = svg.append("g")

        let xPos = startX;
        for (let class2I = 0; class2I < classCount; class2I++) {
            let className2 = getClassName(class2I, classes);

            //no need to draw bars that don't exist.
            let barWidth = x(classificationArray[class2I])
            let rect = dataG.append("rect")
                .attr("class", "bar")
                .attr("x", xPos)
                .attr("y", y)
                .attr("height", heightPerClass)
                .attr("width", barWidth)
                .attr("fill", colors(class2I / classCount))
                .style("cursor", "pointer")
                .on("mouseover",() => classHovered(classI,class2I))
                .on("mouseleave",() => classStopHover(classI,class2I))
                .on("click", function () {
                    toggleClassificationSelected(classI, class2I)
                });

            //round to full number. Use floor to not overestimate
            let percentageClass2 = Math.floor(classificationArray[class2I] / total * 100);

            rect.append("title").text(`${className} was classified as ${className2} by the model ${classificationArray[class2I]} out of ${correctClassificationsCount} times (${percentageClass2}%) in the test data.`)
            classificationRectangles[classI][class2I] = rect;
            xPos += barWidth;

        }
        y += heightPerClass;
    }
    d3.select("#model-accuracy").text("Test accuracy: " + classification.accuracy.toFixed(2).toString())
}

export function dimClasses(shownClasses: boolean[][]) {
    let classCount = shownClasses.length;
    for (let i = 0; i < classCount; i++) {
        for (let j = 0; j < classCount; j++) {
            let classificationRect = classificationRectangles[i][j];
            if (shownClasses[i][j]) {
                classificationRect.node()!.classList.remove("classDeselected");
            } else {
                classificationRect.node()!.classList.add("classDeselected");
            }
        }
    }
}

function getAllPredictions(classification: Classifications, classCount: number) {

    let predictions: Predictions = { count: 0 };

    //initialize matrix
    for (let originalClassI = 0; originalClassI < classCount; originalClassI++) {
        predictions[originalClassI] = { count: 0 }
        for (let targetClassI = 0; targetClassI < classCount; targetClassI++) {
            predictions[originalClassI][targetClassI] = 0;
        }
    }
    //add the correct predictions
    for (let originalClassI = 0; originalClassI < classCount; originalClassI++) {
        if (classification.correctPredictions[originalClassI] !== undefined) {
            predictions[originalClassI][originalClassI] = classification.correctPredictions[originalClassI];
            predictions[originalClassI].count = classification.correctPredictions[originalClassI]
            predictions.count += classification.correctPredictions[originalClassI]
        }
    }

    //add the incorrect predictions
    for (let originalClassI = 0; originalClassI < classCount; originalClassI++) {
        if (classification.wrongPredictions[originalClassI] == undefined) {
            continue;
        }
        for (let targetClassI = 0; targetClassI < classCount; targetClassI++) {
            if (classification.wrongPredictions[originalClassI][targetClassI] == undefined) {
                continue;
            }
            predictions[originalClassI][targetClassI] = classification.wrongPredictions[originalClassI][targetClassI];
            predictions[originalClassI].count += classification.wrongPredictions[originalClassI][targetClassI];
            predictions.count += classification.wrongPredictions[originalClassI][targetClassI]
        }
    }
    return predictions;
}

function getClassName(index: number, classes: { [className: string]: { count: number, index: number } }): string {
    for (let className in classes) {
        if (classes[className].index == index) {
            return className;
        }
    }
    return "ClassNotFound";
}

function allUsedClassesAreDeSelected(array: boolean[], classIndex: number) {
    for (let j = 0; j < array.length; j++) {
        if (allPredictions[classIndex][j] == 0) {//ignore unused classes.
            continue;
        }
        //if a used class is selected, not everything is deselected
        if (array[j] == true) {
            return false;
        }
    }
    return true;
}

function originalClassHovered(classI: number, arg1: boolean): void {
    throw new Error("Function not implemented.");
}


==> anc/code/RandomForestVis/js/Sidebar/FeatureChart.ts <==
import * as d3 from "d3";
import { focusFeature, initInteractionOriginalRanges, unfocusFeature, updateFeatureDistributionSelection } from "../Interactions";
import { kernelEpanechnikov, kernelDensityEstimator, silvermansRule } from "../Kernels";
import { trimTextWidth } from "../TextUtils";

let yAxes = {};
let categoricalRanges = {};
let originalValueScales = {};
let originalValueScalesCat = {};
let brushedRanges: [number, number][] = []
let brushedRangesOriginal: [number, number][] = []
let featureMap: Map<string, number> = new Map();
let format = d3.format(".3f");
let globalFeatures = {};
let brushes: d3.BrushBehavior<unknown>[] = [];
let brushAreas: d3.Selection<SVGGElement, unknown, null, undefined>[] = [];

const featureHeight = 30;
const axisHeight = 30
const rectangleWidth = 20
const nameWidth = 85;
const padding = 2;

let brushedInitialized: boolean; //as we are using call to set the initial brushed, we need to not trigger all the updates of elements not present yet.
export function createFeatureChart(target: string, features: any, colors: (t: number) => string) {
    brushedInitialized = false;
    initFeatureChart(features);



    d3.select(target).selectAll('*').remove();
    let values = Object.entries(features);
    let width = 230;


    let featureStartX = rectangleWidth + padding + nameWidth + padding;
    let featureWidth = width - featureStartX;


    //add offset
    let scrollOffset = 20;

    if (featureWidth <= 20) {
        console.error("Featurewidth of FeatureChart is too small to see the feature")
    }

    let height = (values.length * featureHeight) + axisHeight;
    let svg = d3.select(target)
        .append("svg")
        .attr("width", width + scrollOffset)
        .attr("height", height);

    let tooltip = d3.select(target)
        .append("div")
        .attr("id", "tooltip")
        .style("position", "absolute")
        .style("visibility", "hidden");

    let g = svg.append("g");
    // add the x Axis
    let x = d3.scaleLinear()
        .domain([0, 1])
        .range([featureStartX, width]);



    // Plot the area
    let gs = g.selectAll(".feature-chart")
        .data(values)
        .enter()
        .append("g")
        .attr("transform", (d, i) => "translate(0, " + (i * featureHeight) + ")")
        .on("mouseenter", function (event: any, d: any) {
            focusFeature(d.index);
        })
        .on("mouseleave", function (event: any, d: any) {
            unfocusFeature(d.index);
            hideToolTip(tooltip)
        })
        .on("mousemove", function (event: any, d: any) {
            let xCoord = d3.pointer(event)[0];
            if (xCoord < featureStartX) {
                hideToolTip(tooltip);
            } else {
                showToolTip(tooltip, xCoord, x, event, d)
            }
        });

    //cover the unpainted areas
    gs.append("rect").attr("width", width)
        .attr("height", featureHeight)
        .attr("fill", "white")


    //add Feature text
    gs.append("text")
        .attr("class", "bar-text")
        .attr("x", rectangleWidth + padding)
        .attr("font-size", "15px")
        .attr("y", 20)
        .text(function (d: any) {
            return trimTextWidth(svg, d[0], "15px", nameWidth);
        })
        .append("title").text((d: any) => d[0]);

    //add KDE and Histograms
    gs.each(function (d: any, i: number) {
        this.classList.add("featureNumber" + i);//@ts-ignore
        d.index = i; //Add an index to the datum so we can grab it while hovering
        let self = d3.select(this);
        const index = d[0];
        let isCategorical = d[1].is_categorical;

        if (isCategorical) {
            drawHistogram(self, d, index, colors(i / gs.size()), x, featureHeight, width)
        } else {
            drawKDE(self, d, index, colors(i / gs.size()), x, featureHeight)
        }
    })

    brushes = []
    for (let i = 0; i < values.length; i++) {
        let brush = d3.brushX()
            .extent(function (d, i) {
                return [[x(0), 0], [x(1), featureHeight]]
            })
            .on("brush", brushed)
            .on("end", brushended);
        brushes[i] = brush;
    }

    brushAreas = []
    //add brush
    let brushesG = gs.append("g")
        .attr("class", "brush")
        .attr("id", (d, i) => "brush" + i)
        .each(function (d, i) {//@ts-ignore
            let brushArea = d3.select(this);
            brushAreas[i] = brushArea;
            brushArea.call(brushes[i])
            // cover the full area on init
            brushArea.call(brushes[i].move, [x(0), x(1)]);
        })


    //add the rectangle with the color.
    gs.append("rect")
        .attr("class", "bar")
        .attr("width", rectangleWidth)
        .attr("height", featureHeight)
        .attr("fill", (d, i) => colors(i / values.length))
        .style("cursor", "pointer")
        .on("click", (event, d) => {//@ts-ignore
            let index = d.index;
            let range: [number, number] = [featureStartX, featureStartX + featureWidth]; //Select everything by default
            //select the entire
            if (brushedRanges[index][0] == 0 && brushedRanges[index][1] == 1) { //everything was selected. Select nothing
                range = [featureStartX, featureStartX + 0.01];
            }

            brushAreas[index].call(brushes[index].move, range)
        })

    //add bottom axis
    g.append("g").attr("font-size", "8px").attr("transform", "translate(0, " + (height - axisHeight) + ")").call(d3.axisBottom(x).ticks(2));



    //@ts-ignore
    function brushed(event, d) {
        // show real values on brush
        const { selection } = event;
        //@ts-ignore
        let scale = originalValueScales[d[0]];
        let leftValue = format(scale(x.invert(selection[0])));
        let rightValue = format(scale(x.invert(selection[1])));
        let displayText = leftValue + "-" + rightValue;
        // categorical data
        if (d[1].is_categorical) {
            let values = getOriginalValueCategoricalBrush(selection, d[0], d[1])
            displayText = values.join(", ")
        }
        tooltip.html(`${displayText}`);
        //fast enough that we can just do it on brushing -> if tree update is to slow use false
        handleBrushend(selection, d, x, true)
    }
    //@ts-ignore
    function brushended(event, d) {
        const { selection } = event;
        handleBrushend(selection, d, x, true);
    }
    brushedInitialized = true;
}

//@ts-ignore
function handleBrushend(selection: [number, number], d, x, isEnd = false) {
    let key = d[0];
    let featureIndex = featureMap.get(key)!;
    if (selection) {
        //@ts-ignore
        let leftValue = x.invert(selection[0]);
        let rightValue = x.invert(selection[1]);
        let leftOriginal = getOriginalValue(selection[0], key, x);
        let rightOriginal = getOriginalValue(selection[1], key, x);
        if (d[1].is_categorical) {
            leftOriginal = getOriginalValueCatNorm(selection[0], key, x);
            rightOriginal = getOriginalValueCatNorm(selection[1], key, x);
        }
        brushedRangesOriginal[featureIndex] = [leftOriginal, rightOriginal];
        brushedRanges[featureIndex] = [leftValue, rightValue];
    } else {
        //restor initial full brush
        brushedRanges[featureIndex] = [0, 1];
        //@ts-ignore
        brushedRangesOriginal[featureIndex] = globalFeatures[key]["range"];
        //for categorical data
        if (d[1].is_categorical) {
            //@ts-ignore
            brushedRangesOriginal[featureIndex] = [globalFeatures[key]["categories_norminal"][0], globalFeatures[key]["categories_norminal"][globalFeatures[key]["categories_norminal"].length - 1]]
        }
        brushAreas[featureIndex].call(brushes[featureIndex].move, [x(0), x(1)]);
    }
    // give normalized feature range of all brushes
    // give non normalized feature range - important for node link splitpoints
    if (brushedInitialized) { //first brush is just to set the highlight
        updateFeatureDistributionSelection(brushedRanges, brushedRangesOriginal);
    }
}


export function scrollToFeature(featureIndex: number) {
    //TODO: Ideally this should be an animated scroll.    
    let scrollElement: Element = <Element>d3.select("#features-collapse").node()!

    let featureY = featureIndex * featureHeight;
    let currentY = scrollElement.scrollTop;
    let maxVisibleY = currentY + scrollElement.clientHeight
    //need to scroll up
    if (currentY > featureY) {
        scrollElement.scrollTop = featureY;
        return;
    }
    //need to scroll down.
    if (maxVisibleY <= featureY) {
        scrollElement.scrollTop = featureY + featureHeight - scrollElement.clientHeight;
        return;
    }
}

function initFeatureChart(features: any) {
    // init in case of new dataset
    yAxes = {};
    categoricalRanges = {};
    originalValueScales = {};
    brushedRanges = []
    brushedRangesOriginal = []
    globalFeatures = features;
    featureMap = new Map();

    for (let feature of Object.keys(features)) {
        featureMap.set(feature, features[feature]["index"]);
        brushedRanges.push([0, 1]);
        if (features[feature]["range"] === undefined) {
            //@ts-ignore
            let ordRange = [features[feature]["categories_norminal"][0], features[feature]["categories_norminal"][features[feature]["categories_norminal"].length - 1]]
            //@ts-ignore
            brushedRangesOriginal.push(ordRange);
            //@ts-ignore
            originalValueScalesCat[feature] = d3.scaleLinear().domain([0, 1]).range(ordRange)
        } else {
            brushedRangesOriginal.push(features[feature]["range"])
        }
    }
    initInteractionOriginalRanges(brushedRangesOriginal);
}

function getOriginalValue(xCoord: any, index: any, x: any) {
    let normalizedValue = x.invert(xCoord);
    //@ts-ignore
    let scale = originalValueScales[index];
    return scale(normalizedValue);
}

function getOriginalValueCatNorm(xCoord: any, index: any, x: any) {
    let normalizedValue = x.invert(xCoord);
    //@ts-ignore
    let scale = originalValueScalesCat[index];
    return scale(normalizedValue);
}

function getOriginalValueCategorical(xCoord: any, index: any, d: any) {
    //@ts-ignore
    const ranges = categoricalRanges[index];
    // find the correct categorie based on rect, or return an empty string if  no rect hovered
    const categoryRange = ranges.find((range: any) => xCoord >= range.start && xCoord <= range.end);
    return categoryRange ? d["categories"][ranges.indexOf(categoryRange)] : "";
}

function getOriginalValueCategoricalBrush(selection: [number, number], index: any, d: any) {
    //@ts-ignore
    const ranges = categoricalRanges[index];
    // Find all categories
    const matchingRanges = ranges.filter(
        (range: any) => ((selection[0] >= range.start && selection[0] <= range.end) ||
            (selection[1] >= range.start && selection[1] <= range.end) ||
            (selection[0] <= range.start && selection[1] >= range.end)));

    // Map the matching ranges to the corresponding category names
    const matchingCategories = matchingRanges.map((range: any) => d["categories"][ranges.indexOf(range)]);
    return matchingCategories;
}

function drawKDE(target: any, d: any, index: string, color: string, x: any, featureHeight: number) {
    target.append("path")
        .attr("class", "feature-chart")
        .attr("fill", color)
        .datum(function () {
            let bandwidth = silvermansRule(d[1]["scaled_values"], 1);
            let kde = kernelDensityEstimator(kernelEpanechnikov(bandwidth), x.ticks(100));
            let kdeValues = kde(d[1]["scaled_values"]);
            let yAxis = d3.scaleLinear()
                .range([featureHeight, 0])
                .domain([0, Math.max(...kdeValues.map((a: any) => a[1]))]);
            //@ts-ignore
            yAxes[index] = yAxis;
            let originalValueScale = d3.scaleLinear()
                .range(d[1]["range"])
                .domain([0, 1]);
            //@ts-ignore
            originalValueScales[index] = originalValueScale;

            return kdeValues;
        })
        .attr("opacity", ".8")
        .attr("stroke-linejoin", "round")
        .attr("d", d3.area()
            .curve(d3.curveBasis)
            .x(function (d: any) { return x(d[0]); })
            .y1(function (d: any) {
                //@ts-ignore
                let scale = yAxes[index];
                return scale(d[1]);
            })
            .y0(function () {
                //@ts-ignore
                let scale = yAxes[index];
                return scale(0);
            }))
}

function drawHistogram(target: any, d: any, index: string, color: string, x: any, featureHeight: number, width: number) {
    let numberOfCategories = d[1]["categories"].length;
    let barWidth = (x(1) - x(0)) / numberOfCategories;
    target.append("g")
        .attr("class", "feature-chart")
        .attr("fill", color)
        .datum(function () {
            let histogram = d3.histogram()
                .value((v: any) => v)
                .domain(x.domain())
                .thresholds(d[1]["numerical_categories"]);
            let bins = histogram(d[1]["scaled_values"]);
            let yAxis = d3.scaleLinear()
                .range([featureHeight, 0])
                .domain([0, Math.max(...bins.map((b: any) => b.length))]);
            //@ts-ignore
            yAxes[index] = yAxis;

            let originalValueScale = d3.scaleLinear()
                .range(d[1]["categories"])
                .domain(d[1]["numerical_categories"]);
            //@ts-ignore
            originalValueScales[index] = originalValueScale;
            return bins;
        })
        .selectAll("rect")
        .data((d: any) => d)
        .enter()
        .append("rect")
        .attr("opacity", ".8")
        .attr("stroke-linejoin", "round")
        .attr("x", function (d: any) {
            let xValue = x(d.x0) - (barWidth / 2);
            if (xValue < x(0)) {
                // prevent drawing below 0
                xValue = x(0)
            }
            return xValue
        })
        .attr("y", function (d: any) {
            //@ts-ignore
            let scale = yAxes[index];
            return scale(d.length);
        })
        .attr("width", function (d: any) {
            // save bar coords for mouseover
            //@ts-ignore
            if (!categoricalRanges[index]) {
                //@ts-ignore
                categoricalRanges[index] = []
            }
            let xValue = x(d.x0) - (barWidth / 2);
            if (xValue < x(0)) {
                // offset for first value 0
                //@ts-ignore
                categoricalRanges[index].push({ "start": x(0), "end": x(0) + (barWidth / 2) })
                return barWidth / 2
            }
            //prevent overdrawing right side
            barWidth = Math.min(width - xValue, barWidth)
            //@ts-ignore
            categoricalRanges[index].push({ "start": xValue, "end": xValue + barWidth })
            return barWidth
        })
        .attr("height", function (d: any) {
            //@ts-ignore
            let scale = yAxes[index];
            return featureHeight - scale(d.length);
        })
}


export function dimFeatureInFeatureDistributionPlot(featureNumber: number) {
    d3.selectAll(".featureNumber" + featureNumber).attr("opacity", 0.2)
}
export function undimFeatureInFeatureDistributionPlot(featureNumber: number) {
    d3.selectAll(".featureNumber" + featureNumber).attr("opacity", 1)
}

function hideToolTip(tooltip: d3.Selection<HTMLDivElement, unknown, HTMLElement, any>) {
    tooltip.style("visibility", "hidden");
}


function showToolTip(tooltip: d3.Selection<HTMLDivElement, unknown, HTMLElement, any>, xCoord: number, x: d3.ScaleLinear<number, number, never>, event: any, d: any) {
    let originalValue = format(getOriginalValue(xCoord, d[0], x))

    if (d[1].is_categorical) {
        originalValue = getOriginalValueCategorical(xCoord, d[0], d[1])
    }
    tooltip.style("visibility", "visible")
        .html(`${originalValue}`)
        .style("left", `${event.pageX + 10}px`)
        .style("top", `${event.target.getBoundingClientRect().y}px`);
}



==> anc/code/RandomForestVis/js/Sidebar/Sidebar.ts <==
import { classColors, featureColors } from "../colors";
import { Classifications, FeatureMetaData } from "../types";
import { createClassChartMatrix } from "./ClassChart";
import { createFeatureChart } from "./FeatureChart";

export function createCharts(features: FeatureMetaData, classes: any, classification: Classifications) {
    createClassChartMatrix("#classes-collapse", classes, classColors, classification);
    createFeatureChart("#features-collapse", features, featureColors);
}


==> anc/code/RandomForestVis/js/TextUtils.ts <==
/**
 * Returns the maximum font size that can be drawn within the available width
 * @param availableWidth 
 * @param labels
 * @param svg svg where we are drawing this in.
 * @returns 
 */
export function getMaxFontSize(availableWidth: number, labels: string[], svg: d3.Selection<SVGGElement, unknown, HTMLElement, any>): number {
    let dummyText = svg.append("text")
    let currentFontSize = 900; //if 12 size font fits, use this. Otherwise use a smaller font

    //go through all labels, set font-size to fit.
    for (let label of labels) {
        dummyText.text(label);
        dummyText.node()!.style.fontSize = currentFontSize + "px";
        let textWidth = dummyText.node()!.getBBox().width;
        //calculate how far we are off.
        let percentage = availableWidth / textWidth;
        if (percentage < 1) { //if it doesn't fit, reduce the font size by the required percentage.
            currentFontSize *= percentage;
        }
    }
    dummyText.remove();
    return currentFontSize;
}

export function getTextWidth(svg: d3.Selection<SVGSVGElement, unknown, HTMLElement, any>, fontSize: string, text: string) {
    const tempText = svg.append("text").text(text).attr("font-size", fontSize).node()!;
    const textWidth = tempText.getBBox().width;
    tempText.remove(); // Clean up the temp text
    return textWidth;
}

export function trimText(text: string, length: number): string {
    if (text.length <= length) {
        return text;
    }
    return text.slice(0, length - 3) + "...";
}

export function trimTextWidth(svg: d3.Selection<SVGSVGElement, unknown, HTMLElement, any>, text: string, fontSize: string, maxWidth: number): string {
    let textWidth = getTextWidth(svg, fontSize, text)

    // If the text width is within the maxWidth, return the original text
    if (textWidth <= maxWidth) {
        return text;
    }

    // Trim the text until it fits within the maxWidth
    let trimmedText = text;
    while (textWidth > maxWidth && trimmedText.length > 0) {
        trimmedText = trimmedText.slice(0, -1);
        textWidth = getTextWidth(svg, fontSize, trimmedText + "...");
    }

    return trimmedText + "...";
}

==> anc/code/RandomForestVis/js/Timing.ts <==

let timers: Map<string, number> = new Map();

let debugTimer = false;

export function printStartTime(timerName: string) {
    let startTime = (new Date()).getTime()
    timers.set(timerName, startTime);
}

export function printDuration(timerName: string) {
    let endTime = (new Date()).getTime()
    let startTime = timers.get(timerName);
    if (startTime == undefined) {
        throw new Error("No timer with name " + timerName + "defined.")
    }
    let duration = endTime - startTime;
    if (debugTimer) {
        console.log("Timer " + timerName + " has a duration of " + ((duration) / 1000) + " seconds");
    }
}

==> anc/code/RandomForestVis/js/colors.ts <==
import * as d3 from 'd3'

export const classColorScheme = [
  '#7fcdbb',
  '#41b6c4',
  '#1d91c0',
  '#225ea8',
  '#253494',
  '#081d58',
]

export const classColors = d3.interpolateRgbBasis(classColorScheme);

export const featureColorScheme = [
  '#003f5c',
  '#2f4b7c',
  '#665191',
  '#a05195',
  '#d45087',
  '#f95d6a',
  '#ff7c43',
  '#ffa600',
]


export const featureColors = d3.interpolateRgbBasis(featureColorScheme);


==> anc/code/RandomForestVis/js/index.ts <==
import { readData, readDtreeCSVData, readCluster } from "./DataLoader";
import * as PIXI from 'pixi.js';
import { Viewport } from 'pixi-viewport';
import Split from 'split.js'
import { Cluster, FeatureMetaData, LinkageSplitPoint } from "./types";
import { generateBarcodesForTrees } from "./Barcode/Barcode";
import { generateFeaturePlots } from "./Featureplot/Featureplot";
import axios from 'axios'

import { createProjection, selectClusterProjection } from "./Projection";
import { createInputSliders } from "./InputSlider";
import { createCharts } from "./Sidebar/Sidebar";
import { setContainerPositionsAndScale } from "./LinearLayout";
import { initFeatureDistribution, selectCluster, updateAll } from "./Interactions";
import { initializeTrees, positionDecisionTrees, showDecisionTreesForCluster } from "./NodeLink";
import { printDuration, printStartTime } from "./Timing";
import { initializeBarCodeToolTip } from "./Barcode/Tooltip";

// Initialize split panel
Split(['#feature-plot', '#detail-view'], { onDrag: updateVisPositions, sizes: [61.8, 38.2] })//TODO: Set scrollbar to be independent per view.
// pixi.js drawing

//////////////////////////
// main plot
///////////////////////////
const mainPlotWidth = 1200;


let mainApp: PIXI.Application;
export let viewPort: Viewport;


// only for first load
const urls = [
  'http://localhost:3030/get_data'
];

// Array to store the promises for each request
const requests: Promise<any>[] = [];
let dataset: String = "penguins_max_depth4"; //Initial dataset for the evaluation
// let dataset: String = "Glass-clean";

// Create a promise for each request
urls.forEach(url => {
  /*if (url === 'http://localhost:3030/get_projection') {
    requests.push(axios.post(url, { projection, dataset }));
  } else {
    requests.push(axios.post(url, dataset));
  }*/
  requests.push(axios.post(url, dataset));
});

// Concurrent requests using axios.all
axios.all(requests)
  .then(axios.spread((...responses) => {
    responses.forEach((response, index) => {
      if (index == 0) {
        init(response.data)
      }
    });
  }))
  .catch(error => {
    console.error('Error in one or more requests:', error);
  });


//data upload
document.addEventListener("DOMContentLoaded", () => {
  const fileInput = document.getElementById('fileInput');
  // optional chaining in case fileInput, event, target or files is undefined
  fileInput?.addEventListener('change', async (event) => {
    const file = (event?.target as HTMLInputElement)?.files?.[0];
    const formData = new FormData();
    formData.append('file', file ?? ''); // Providing an empty string as default value if file is null or undefined
    showLoading();
    try {
      const response = await axios.post('http://localhost:3030/upload_data', formData, {
        headers: {
          'Content-Type': 'multipart/form-data'
        }
      });
      init(response.data)
      hideLoading();
    } catch (error) {
      hideLoading();
      console.error(error);
    }
  });
});


function init(data: any) {
  printStartTime("Full process")
  asyncInit(data);
}

/**
 * 
 * @param data 
 * @param clusterValue if not undefined, use the clustervalue as the data point and don't rerender the sidebar.
 */
export async function asyncInit(data: any, clusterValue: number | undefined = undefined) {
  if (mainApp) {
    //clean up all previous containers. Keep the stage and mainapp intact to prevent webgl errors
    for (let container of mainApp.stage.children) {
      container.destroy({ children: true, texture: true });
    }
  }
  if (!mainApp) {
    mainApp = new PIXI.Application();
    await mainApp.init({
      width: mainPlotWidth,
      height: 1080,
      autoDensity: true,
      backgroundAlpha: 0,
      antialias: true,
      resolution: 2,
      canvas: document.querySelector('#feature-plot canvas') as HTMLCanvasElement
    });
  }

  viewPort = new Viewport({
    screenWidth: mainPlotWidth,
    screenHeight: 1080,
    worldWidth: 1000,
    worldHeight: 1000,
    events: mainApp.renderer.events,
  })
  mainApp.stage.addChild(viewPort);

  viewPort
    .drag()
    .wheel()
    .decelerate()


  let cluster = readCluster(data.cluster.minClusterSize[data.cluster["elbow"]]);
  if (clusterValue != undefined) { //still need to initialize them
    cluster = readCluster(data.cluster.minClusterSize[clusterValue]);
  }


  prepareDepthAndBarPlot(data.rules, data.depth_data, cluster, data["features"], data.classes);

  if (clusterValue == undefined) { //still need to initialize them
    createInputSliders(data);
    createCharts(data.features, data.classes, data.classification);
    initFeatureDistribution(Object.entries(data["features"]).length);
  }

  createProjection(data.projection, cluster);
  initializeTrees(data.trees, cluster, data.features, data.classes);

  //set position of the main view
  let width = document.getElementById("feature-plot")!.offsetWidth! - 30; //-30 to account for scrollbars
  let height = document.getElementById("sidebar")!.offsetHeight! - 100; //TODO: Get the proper available height without scroll
  setContainerPositionsAndScale(Array.from(representativeContainers.values()), width, height);


  updateVisPositions()

  if (clusterValue != undefined) {
    let clusterId = 1;
    let centroidId = cluster.centroids.get(clusterId)!;
    showDecisionTreesForCluster(centroidId, clusterId, cluster);

    //Update all visualizations such that they show highlighting in case it was selected
    updateAll();
  }

  printDuration("Full process")
}


//Functions for plot initialization

let mainPlotStage: PIXI.Container;
let featurePlotContainers: Map<number, PIXI.Container> //RepresentativeTreeId,container
let barcodeContainers: Map<number, PIXI.Container> //RepresentativeTreeId,container
let representativeContainers: Map<number, PIXI.Container> //RepresentativeTreeId,container that has bot a featurePlot and a barcode.
let barCodeToolTipContainer: PIXI.Container;

export function prepareDepthAndBarPlot(rules: object, depth_data: any, cluster: Cluster, features: FeatureMetaData, classes: any) {
  printStartTime("read DTreeData")
  let dTreeData = readDtreeCSVData(depth_data, Object.keys(classes).length);
  printDuration("read DTreeData")
  featurePlotContainers = generateFeaturePlots(dTreeData, cluster, 450, features);

  printStartTime("read rulesData")
  let trees = readData(rules);
  printDuration("read rulesData")

  barcodeContainers = generateBarcodesForTrees(trees, cluster, classes);

  representativeContainers = new Map();
  for (let [repId, featureContainer] of featurePlotContainers) {
    let barcodeContainer = barcodeContainers.get(repId)!;
    let representativeContainer = new PIXI.Container();
    representativeContainer.addChild(barcodeContainer);
    representativeContainer.addChild(featureContainer);
    representativeContainers.set(repId, representativeContainer);

    representativeContainer.interactive=true;
    representativeContainer.onclick = function () {
      // select cluster for node link
      selectCluster(repId);
    }



    let fontSize = 15;

    let outlineOffSet = 5;
    let topOffset = fontSize + 2 + outlineOffSet / 2;
    let barcodeYOffset = 5;

    let targetHeight = featureContainer.getBounds().height - topOffset;
    let targetWidth = featureContainer.getBounds().width - outlineOffSet;

    let barCodeXScale = targetWidth / barcodeContainer.getBounds().width;
    let barCodeYScale = targetHeight / barcodeContainer.getBounds().height;

    let featureXScale = targetWidth / featureContainer.getBounds().width;
    let featureYScale = targetHeight / featureContainer.getBounds().height;

    //Scale both to allow for the offset for the selection rectangle.
    //start the barcode a bit below the feature, and scale to same width and height
    featureContainer.x = outlineOffSet / 2
    featureContainer.y = topOffset;
    featureContainer.scale.set(featureXScale, featureYScale);

    barcodeContainer.x = outlineOffSet / 2
    barcodeContainer.y = topOffset + targetHeight + barcodeYOffset;
    barcodeContainer.scale.set(barCodeXScale, barCodeYScale);
    // featureContainer.setTransform(outlineOffSet / 2, topOffset, featureXScale, featureYScale);
    // barcodeContainer.setTransform(outlineOffSet / 2, topOffset + targetHeight + barcodeYOffset, barCodeXScale, barCodeYScale);
    representativeContainer.addChild(addOutlineObject(repId, targetWidth, targetHeight, topOffset, outlineOffSet, barcodeYOffset));
    let textString = "Cluster " + repId;
    let text = new PIXI.Text({ text: textString, style: { fontSize: fontSize } });
    text.anchor.set(0.5, 0)
    text.position.set((targetWidth + outlineOffSet) / 2, 0)
    representativeContainer.addChild(text);

    if (representativeContainers.size === 1) {
      selectClusterMainView(repId);
      selectClusterProjection(repId);
    }
  }


  mainPlotStage = new PIXI.Container();
  representativeContainers.forEach((repContainer, treeId, map) => {
    mainPlotStage.addChild(repContainer);
  });
  //position the clusters
  updateVisPositions();

  //initialize barcode tooltip
  barCodeToolTipContainer = initializeBarCodeToolTip(mainPlotStage);

  viewPort.addChild(mainPlotStage);
}


let outlines = new Map<number, PIXI.Container>()
let currentSelection: number | undefined = undefined;
function addOutlineObject(id: number, targetWidth: number, targetHeight: number, topOffset: number, offset: number, barcodeYOffset: number): PIXI.Graphics {
  let width = targetWidth + offset;
  let height = targetHeight * 2 + barcodeYOffset + offset;
  let lineWidth = offset / 2 / 2; // Division by 2 as there is space on both sides. Another division by 2 to leave some space
  let halfLineWidth = lineWidth / 2;
  let outlineObject = new PIXI.Graphics();
  // outlineObject.lineStyle(lineWidth, "#000000", 1)

  outlineObject
    .moveTo(halfLineWidth, halfLineWidth)
    .lineTo(halfLineWidth, height - halfLineWidth + topOffset)
    .lineTo(width - halfLineWidth, height - halfLineWidth + topOffset)
    .lineTo(width - halfLineWidth, halfLineWidth)
    .lineTo(halfLineWidth, halfLineWidth)
  outlineObject.stroke({ width: lineWidth, color: "#000000" })

  outlineObject.alpha = 0;
  outlines.set(id, outlineObject);
  return outlineObject;
}

export function selectClusterMainView(treeId: number) {
  if (currentSelection !== undefined) {
    outlines.get(currentSelection)!.alpha = 0;
  }
  outlines.get(treeId)!.alpha = 1;
  currentSelection = treeId;
}

let currentHoverSelection: number | undefined = undefined
export function hoverClusterMainView(treeId: number) {
  if (treeId == currentSelection) {//don't need to do anything if it is the currently selected tree
    return;
  }
  //deselect the old one
  if (currentHoverSelection !== undefined) {
    outlines.get(currentHoverSelection)!.alpha = 0;
  }
  outlines.get(treeId)!.alpha = 0.8;
  currentHoverSelection = treeId;
}

export function dehoverClusterMainView(treeId: number) {
  if (treeId == currentSelection) {//don't need to do anything if it is the currently selected tree
    return;
  }
  //if we already changed the selection, no need to do anything
  if (treeId !== currentHoverSelection) {
    return;
  }
  if (currentHoverSelection !== undefined) {
    outlines.get(currentHoverSelection)!.alpha = 0;
  }
}

let currentMainPlotWidth: number;
export function getCurrentMainPlotWidth() { return currentMainPlotWidth };

function updateVisPositions() {
  //set the decision tree cluster view
  let width = document.getElementById("feature-plot")!.offsetWidth! - 30; //-30 to account for scrollbars
  let height = document.getElementById("sidebar")!.offsetHeight! - 100; //TODO: Get the proper available height without scroll
  mainApp.renderer.resize(width, height);
  viewPort.resize(width, height);

  currentMainPlotWidth = width; //update the width so we can use it in tooltips
}

// Function to show loading animation
export function showLoading() {
  const loading = document.getElementById('loading-overlay');
  if (loading) {
    loading.style.display = 'block';
  }
}

// Function to hide loading animation
export function hideLoading() {
  const loading = document.getElementById('loading-overlay');
  if (loading) {
    loading.style.display = '';
  }
}



// --- Only for evaluation ---
enum DATASET { PENGUIN = "Penguin", GLASS = "Glass" }

let currentDataset = DATASET.PENGUIN;
//click on the entire label
document.getElementById('penguinLabel')!.addEventListener('click', function (event) {
  clickDataset(event, DATASET.PENGUIN)
});

//click on the entire label
document.getElementById('glassLabel')!.addEventListener('click', function (event) {
  clickDataset(event, DATASET.GLASS);
});

function clickDataset(event: any, dataset: DATASET) {
  if (dataset == currentDataset) {
    return;
  }
  currentDataset = dataset;

  //uncheck all
  (document.getElementById('penguin') as HTMLInputElement).checked = false;
  (document.getElementById('glass') as HTMLInputElement).checked = false;

  //check the one we clicked on and update the visualization
  if (dataset == DATASET.PENGUIN) {
    (document.getElementById('penguin') as HTMLInputElement).checked = true;
    updateDataset('penguins_max_depth4');

  }
  if (dataset == DATASET.GLASS) {
    (document.getElementById('glass') as HTMLInputElement).checked = true;
    updateDataset('Glass-clean');
  }
}

function enableAllInteractions(container: any) {
  container.children.forEach((child: any) => {
    child.interactive = true; // Disable interaction for this child
    if (child.children.length > 0) {
      enableAllInteractions(child); // Recursively disable interactions for child containers
    }
  });
}

function disableAllInteractions(container: any) {
  container.children.forEach((child: any) => {
    child.interactive = false; // Disable interaction for this child
    if (child.children.length > 0) {
      disableAllInteractions(child); // Recursively disable interactions for child containers
    }
  });
}

function updateDataset(selectedDataset: string) {
  showLoading();
  axios.post('http://localhost:3030/get_data', selectedDataset)
    .then(response => {

      init(response.data);
      // /*
      // Disable interactions and enable them after timeout because of eventhandler pixi js error 
      // Cannot find propagation path to disconnected target
      // */
      // mainPlotStage.interactive = false;
      // disableAllInteractions(mainPlotStage)
      // // Add a timeout
      // setTimeout(() => {
      //   hideLoading();

      //   mainPlotStage.interactive = true;
      //   enableAllInteractions(mainPlotStage)
      // }, 1000);
      hideLoading();
    })
    .catch(error => {
      hideLoading();
      console.error("Error loading dataset:", error);
    });

}

==> anc/code/RandomForestVis/js/types.ts <==
import * as PIXI from 'pixi.js';

export interface LeafNode { //Represents a path down the decision trees
    normalizedRangesPerFeature: [number, number][]; //[min,max] interval per feature
    class: string; //Which class data that goes down in this leaf is encoded to.
    representedLeafNodes: LeafNode[] //which other leafnodes this leafnode is representing
    correctPredictions: number; //Number of test instances where this leaf correctly predicts the value
    wrongPredictions: wrongPredictions; // holds which predictions were wrongly made
    allPredictions?: Predictions; //Set after merging. Holds all predictions in the complete matrix
    allRepresentedPredictions?: Predictions; //Set after merging. Holds all predictions including those from it's representatives if any.
}

export interface wrongPredictions { //represents the (wrong) predictions
    count: number //number of total wrong predictions
    [originalClassId: number]: { //original class of test case
        [classifiedAsId: number]: number, //misclassified as this case
        count: number // amount of times this got misclassified
    }

}

export interface Predictions { //represents the (wrong) predictions
    count: number //number of total wrong predictions
    [originalClassId: number]: { //original class of test case
        [classifiedAsId: number]: number, //misclassified as this case
        count: number // amount of times this got misclassified
    }

}

export interface leafPredictions { //represents the (wrong) predictions or a leafnode
    count: number //number of total wrong predictions
    [originalClassId: number]: { //original class of test case
        [classifiedAsId: number]: number, //misclassified as this case
        count: number // amount of times this got misclassified
    }

}

export interface Classifications {
    accuracy: number,
    agreement: number[][],
    correctPredictions: {
        count: number,
        [classId: number]: number
    }
    wrongPredictions: Predictions
}

export interface Classes {
    [className: string]: {
        count: number, //how often this class is present in the (input?) data
        index: number //Which index this class has
    }
}

export interface Tree {
    id: number; //id of the decision tree
    leafNodes: LeafNode[]; //all the leafnodes of the decision trees. 
    clusterDistances: number[];
}

export interface DecisionTree {
    id: number; //id of the decision tree
    leafNodes: LeafNode[]; //all the leafnodes of the decision trees. 
    clusterDistances: number[];
}

export interface DecisionTreeNode {
    accuracy: number;
    ancestorFeatures: any;
    children: DecisionTreeNode[];
    correctPredictions: number
    correctPredictionsClassesCounts: {
        [featureName: string]: number
    }
    feature: string;
    node_id: number
    orientation: string
    threshold: number | string;
    values: number[];
    wrongPredictions: Predictions
    allPredictions?: Predictions //Calculated in front end for now, could be calculated on backend for speed as well..
    isGrey: boolean; //used for efficiency of dimming
}

export interface DecisionTreeLeaf extends DecisionTreeNode {
    correctPredictions: number;
    wrongPredictions: Predictions
}

export interface Cluster {
    centroids: Map<number, number>, //Key holds the clusterId, number holds the id of the tree which is the centroid.
    labels: number[], //For each treeid, holds which clusterId representedi
    //linkage_Data: LinkageSplitPoint[],
    n_cluster: number
}

export interface LinkageSplitPoint {
    id: number //identifier of the split point
    distance: number //Distance to the leaf node
    num_nodes: number
    children: [{ //always 2 children, can be empty.
        id: number //identifier of a split point
        num_nodes: number
        leave_cluster: number
    },
        {
            id: number //identifier of a split point
            num_nodes: number
            leave_cluster: number
        }]
}

export interface LinkageTree {
    id: number
    distance: number
    child1: LinkageTree | number
    child2: LinkageTree | number
}


export interface DTree {
    id: number; //id of the tree
    rootNode?: DTreeNode;
    nodeMap: Map<number, DTreeNode>; // nodeID -> DTreeNode
}

export interface DTreeNode {
    id: number; //id of the node
    isLeaf: boolean;
    //nrSamples?: number; //Percentage of paths that follow this branch?
    //impurity?: number; //?
    splitFeature?: string; //Split on feature with name {string}
    threshold?: number; //unnormalized threshold value
    children: number[]; //left and right child id. Id's are unique per tree, but not for all trees.
    depth: number;
    correctPredictions?: number;
    wrongPredictions?: Predictions;
    allPredictions: Predictions
}

export interface FeaturePlotData {
    /**TreeID */
    id: number;
    /** level -> (featureName, count) tuples for each feature that is split on */
    levelFeatures: Map<number, [string, number][]>;
    /**level -> number of features that are split on in this level*/
    levelTotalFeatures: Map<number, number>;
    /**level -> feature being split on -> rules. Holds for each level and feature, which rules these features are involved in. */
    featureLevelRules: Map<number, Map<string, Rule[]>>;
}

export interface FeatureMetaData {

    [featureName: string]:
    {
        index: number
        is_categorical: boolean;
        numerical_categories: number[]
        categories_norminal: number[]
        range: [number, number] /**First value has the minimum, second has the maximum */
        scaled_values: [number, number]
    }
}


export interface Rule {
    ranges: [number, number][]
    predictions: Predictions
}

export interface DimRectangle{
    normalizedRanges: [number, number][],
    predictions: Predictions,
    rectangles: PIXI.Graphics[]
}

==> anc/code/RandomForestVis/package-lock.json <==
{
  "name": "randomforestvis",
  "version": "1.0.0",
  "lockfileVersion": 3,
  "requires": true,
  "packages": {
    "": {
      "name": "randomforestvis",
      "version": "1.0.0",
      "license": "ISC",
      "dependencies": {
        "@saehrimnir/druidjs": "^0.7.3",
        "@types/d3": "^7.4.0",
        "axios": "^1.6.7",
        "bootstrap": "^5.3.2",
        "d3": "^7.8.5",
        "d3-flextree": "^2.1.2",
        "pixi-viewport": "^5.0.3",
        "pixi.js": "^8.5.1",
        "split.js": "^1.6.5"
      },
      "devDependencies": {
        "@types/d3-flextree": "^2.1.4",
        "html-webpack-plugin": "^5.5.3",
        "ts-loader": "^9.5.1",
        "ts-node": "^10.9.1",
        "typescript": "^5.2.2",
        "webpack": "^5.90.1",
        "webpack-cli": "^5.1.4",
        "webpack-dev-server": "^4.15.1"
      }
    },
    "node_modules/@cspotcode/source-map-support": {
      "version": "0.8.1",
      "resolved": "https://registry.npmjs.org/@cspotcode/source-map-support/-/source-map-support-0.8.1.tgz",
      "integrity": "sha512-IchNf6dN4tHoMFIn/7OE8LWZ19Y6q/67Bmf6vnGREv8RSbBVb9LPJxEcnwrcwX6ixSvaiGoomAUvu4YSxXrVgw==",
      "dev": true,
      "dependencies": {
        "@jridgewell/trace-mapping": "0.3.9"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/@cspotcode/source-map-support/node_modules/@jridgewell/trace-mapping": {
      "version": "0.3.9",
      "resolved": "https://registry.npmjs.org/@jridgewell/trace-mapping/-/trace-mapping-0.3.9.tgz",
      "integrity": "sha512-3Belt6tdc8bPgAtbcmdtNJlirVoTmEb5e2gC94PnkwEW9jI6CAHUeoG85tjWP5WquqfavoMtMwiG4P926ZKKuQ==",
      "dev": true,
      "dependencies": {
        "@jridgewell/resolve-uri": "^3.0.3",
        "@jridgewell/sourcemap-codec": "^1.4.10"
      }
    },
    "node_modules/@discoveryjs/json-ext": {
      "version": "0.5.7",
      "resolved": "https://registry.npmjs.org/@discoveryjs/json-ext/-/json-ext-0.5.7.tgz",
      "integrity": "sha512-dBVuXR082gk3jsFp7Rd/JI4kytwGHecnCoTtXFb7DB6CNHp4rg5k1bhg0nWdLGLnOV71lmDzGQaLMy8iPLY0pw==",
      "dev": true,
      "engines": {
        "node": ">=10.0.0"
      }
    },
    "node_modules/@jridgewell/gen-mapping": {
      "version": "0.3.3",
      "resolved": "https://registry.npmjs.org/@jridgewell/gen-mapping/-/gen-mapping-0.3.3.tgz",
      "integrity": "sha512-HLhSWOLRi875zjjMG/r+Nv0oCW8umGb0BgEhyX3dDX3egwZtB8PqLnjz3yedt8R5StBrzcg4aBpnh8UA9D1BoQ==",
      "dev": true,
      "dependencies": {
        "@jridgewell/set-array": "^1.0.1",
        "@jridgewell/sourcemap-codec": "^1.4.10",
        "@jridgewell/trace-mapping": "^0.3.9"
      },
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/@jridgewell/resolve-uri": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/@jridgewell/resolve-uri/-/resolve-uri-3.1.1.tgz",
      "integrity": "sha512-dSYZh7HhCDtCKm4QakX0xFpsRDqjjtZf/kjI/v3T3Nwt5r8/qz/M19F9ySyOqU94SXBmeG9ttTul+YnR4LOxFA==",
      "dev": true,
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/@jridgewell/set-array": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/@jridgewell/set-array/-/set-array-1.1.2.tgz",
      "integrity": "sha512-xnkseuNADM0gt2bs+BvhO0p78Mk762YnZdsuzFV018NoG1Sj1SCQvpSqa7XUaTam5vAGasABV9qXASMKnFMwMw==",
      "dev": true,
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/@jridgewell/source-map": {
      "version": "0.3.5",
      "resolved": "https://registry.npmjs.org/@jridgewell/source-map/-/source-map-0.3.5.tgz",
      "integrity": "sha512-UTYAUj/wviwdsMfzoSJspJxbkH5o1snzwX0//0ENX1u/55kkZZkcTZP6u9bwKGkv+dkk9at4m1Cpt0uY80kcpQ==",
      "dev": true,
      "dependencies": {
        "@jridgewell/gen-mapping": "^0.3.0",
        "@jridgewell/trace-mapping": "^0.3.9"
      }
    },
    "node_modules/@jridgewell/sourcemap-codec": {
      "version": "1.4.15",
      "resolved": "https://registry.npmjs.org/@jridgewell/sourcemap-codec/-/sourcemap-codec-1.4.15.tgz",
      "integrity": "sha512-eF2rxCRulEKXHTRiDrDy6erMYWqNw4LPdQ8UQA4huuxaQsVeRPFl2oM8oDGxMFhJUWZf9McpLtJasDDZb/Bpeg==",
      "dev": true
    },
    "node_modules/@jridgewell/trace-mapping": {
      "version": "0.3.20",
      "resolved": "https://registry.npmjs.org/@jridgewell/trace-mapping/-/trace-mapping-0.3.20.tgz",
      "integrity": "sha512-R8LcPeWZol2zR8mmH3JeKQ6QRCFb7XgUhV9ZlGhHLGyg4wpPiPZNQOOWhFZhxKw8u//yTbNGI42Bx/3paXEQ+Q==",
      "dev": true,
      "dependencies": {
        "@jridgewell/resolve-uri": "^3.1.0",
        "@jridgewell/sourcemap-codec": "^1.4.14"
      }
    },
    "node_modules/@leichtgewicht/ip-codec": {
      "version": "2.0.4",
      "resolved": "https://registry.npmjs.org/@leichtgewicht/ip-codec/-/ip-codec-2.0.4.tgz",
      "integrity": "sha512-Hcv+nVC0kZnQ3tD9GVu5xSMR4VVYOteQIr/hwFPVEvPdlXqgGEuRjiheChHgdM+JyqdgNcmzZOX/tnl0JOiI7A==",
      "dev": true
    },
    "node_modules/@pixi/colord": {
      "version": "2.9.6",
      "resolved": "https://registry.npmjs.org/@pixi/colord/-/colord-2.9.6.tgz",
      "integrity": "sha512-nezytU2pw587fQstUu1AsJZDVEynjskwOL+kibwcdxsMBFqPsFFNA7xl0ii/gXuDi6M0xj3mfRJj8pBSc2jCfA=="
    },
    "node_modules/@popperjs/core": {
      "version": "2.11.8",
      "resolved": "https://registry.npmjs.org/@popperjs/core/-/core-2.11.8.tgz",
      "integrity": "sha512-P1st0aksCrn9sGZhp8GMYwBnQsbvAWsZAX44oXNNvLHGqAOcoVxmjZiohstwQ7SqKnbR47akdNi+uleWD8+g6A==",
      "peer": true,
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/popperjs"
      }
    },
    "node_modules/@saehrimnir/druidjs": {
      "version": "0.7.3",
      "resolved": "https://registry.npmjs.org/@saehrimnir/druidjs/-/druidjs-0.7.3.tgz",
      "integrity": "sha512-ROrGB3VqU2ombyJz9XlvDvMCHstuJ25+lPzV1HXYaP0Pp4uOkcaHZUMJlA0YNB/SM0s/Toc9n4gJFCs7LPclDQ==",
      "engines": {
        "node": ">=14"
      }
    },
    "node_modules/@tsconfig/node10": {
      "version": "1.0.9",
      "resolved": "https://registry.npmjs.org/@tsconfig/node10/-/node10-1.0.9.tgz",
      "integrity": "sha512-jNsYVVxU8v5g43Erja32laIDHXeoNvFEpX33OK4d6hljo3jDhCBDhx5dhCCTMWUojscpAagGiRkBKxpdl9fxqA==",
      "dev": true
    },
    "node_modules/@tsconfig/node12": {
      "version": "1.0.11",
      "resolved": "https://registry.npmjs.org/@tsconfig/node12/-/node12-1.0.11.tgz",
      "integrity": "sha512-cqefuRsh12pWyGsIoBKJA9luFu3mRxCA+ORZvA4ktLSzIuCUtWVxGIuXigEwO5/ywWFMZ2QEGKWvkZG1zDMTag==",
      "dev": true
    },
    "node_modules/@tsconfig/node14": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/@tsconfig/node14/-/node14-1.0.3.tgz",
      "integrity": "sha512-ysT8mhdixWK6Hw3i1V2AeRqZ5WfXg1G43mqoYlM2nc6388Fq5jcXyr5mRsqViLx/GJYdoL0bfXD8nmF+Zn/Iow==",
      "dev": true
    },
    "node_modules/@tsconfig/node16": {
      "version": "1.0.4",
      "resolved": "https://registry.npmjs.org/@tsconfig/node16/-/node16-1.0.4.tgz",
      "integrity": "sha512-vxhUy4J8lyeyinH7Azl1pdd43GJhZH/tP2weN8TntQblOY+A0XbT8DJk1/oCPuOOyg/Ja757rG0CgHcWC8OfMA==",
      "dev": true
    },
    "node_modules/@types/body-parser": {
      "version": "1.19.5",
      "resolved": "https://registry.npmjs.org/@types/body-parser/-/body-parser-1.19.5.tgz",
      "integrity": "sha512-fB3Zu92ucau0iQ0JMCFQE7b/dv8Ot07NI3KaZIkIUNXq82k4eBAqUaneXfleGY9JWskeS9y+u0nXMyspcuQrCg==",
      "dev": true,
      "dependencies": {
        "@types/connect": "*",
        "@types/node": "*"
      }
    },
    "node_modules/@types/bonjour": {
      "version": "3.5.13",
      "resolved": "https://registry.npmjs.org/@types/bonjour/-/bonjour-3.5.13.tgz",
      "integrity": "sha512-z9fJ5Im06zvUL548KvYNecEVlA7cVDkGUi6kZusb04mpyEFKCIZJvloCcmpmLaIahDpOQGHaHmG6imtPMmPXGQ==",
      "dev": true,
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@types/connect": {
      "version": "3.4.38",
      "resolved": "https://registry.npmjs.org/@types/connect/-/connect-3.4.38.tgz",
      "integrity": "sha512-K6uROf1LD88uDQqJCktA4yzL1YYAK6NgfsI0v/mTgyPKWsX1CnJ0XPSDhViejru1GcRkLWb8RlzFYJRqGUbaug==",
      "dev": true,
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@types/connect-history-api-fallback": {
      "version": "1.5.4",
      "resolved": "https://registry.npmjs.org/@types/connect-history-api-fallback/-/connect-history-api-fallback-1.5.4.tgz",
      "integrity": "sha512-n6Cr2xS1h4uAulPRdlw6Jl6s1oG8KrVilPN2yUITEs+K48EzMJJ3W1xy8K5eWuFvjp3R74AOIGSmp2UfBJ8HFw==",
      "dev": true,
      "dependencies": {
        "@types/express-serve-static-core": "*",
        "@types/node": "*"
      }
    },
    "node_modules/@types/css-font-loading-module": {
      "version": "0.0.12",
      "resolved": "https://registry.npmjs.org/@types/css-font-loading-module/-/css-font-loading-module-0.0.12.tgz",
      "integrity": "sha512-x2tZZYkSxXqWvTDgveSynfjq/T2HyiZHXb00j/+gy19yp70PHCizM48XFdjBCWH7eHBD0R5i/pw9yMBP/BH5uA=="
    },
    "node_modules/@types/d3": {
      "version": "7.4.3",
      "resolved": "https://registry.npmjs.org/@types/d3/-/d3-7.4.3.tgz",
      "integrity": "sha512-lZXZ9ckh5R8uiFVt8ogUNf+pIrK4EsWrx2Np75WvF/eTpJ0FMHNhjXk8CKEx/+gpHbNQyJWehbFaTvqmHWB3ww==",
      "dependencies": {
        "@types/d3-array": "*",
        "@types/d3-axis": "*",
        "@types/d3-brush": "*",
        "@types/d3-chord": "*",
        "@types/d3-color": "*",
        "@types/d3-contour": "*",
        "@types/d3-delaunay": "*",
        "@types/d3-dispatch": "*",
        "@types/d3-drag": "*",
        "@types/d3-dsv": "*",
        "@types/d3-ease": "*",
        "@types/d3-fetch": "*",
        "@types/d3-force": "*",
        "@types/d3-format": "*",
        "@types/d3-geo": "*",
        "@types/d3-hierarchy": "*",
        "@types/d3-interpolate": "*",
        "@types/d3-path": "*",
        "@types/d3-polygon": "*",
        "@types/d3-quadtree": "*",
        "@types/d3-random": "*",
        "@types/d3-scale": "*",
        "@types/d3-scale-chromatic": "*",
        "@types/d3-selection": "*",
        "@types/d3-shape": "*",
        "@types/d3-time": "*",
        "@types/d3-time-format": "*",
        "@types/d3-timer": "*",
        "@types/d3-transition": "*",
        "@types/d3-zoom": "*"
      }
    },
    "node_modules/@types/d3-array": {
      "version": "3.2.1",
      "resolved": "https://registry.npmjs.org/@types/d3-array/-/d3-array-3.2.1.tgz",
      "integrity": "sha512-Y2Jn2idRrLzUfAKV2LyRImR+y4oa2AntrgID95SHJxuMUrkNXmanDSed71sRNZysveJVt1hLLemQZIady0FpEg=="
    },
    "node_modules/@types/d3-axis": {
      "version": "3.0.6",
      "resolved": "https://registry.npmjs.org/@types/d3-axis/-/d3-axis-3.0.6.tgz",
      "integrity": "sha512-pYeijfZuBd87T0hGn0FO1vQ/cgLk6E1ALJjfkC0oJ8cbwkZl3TpgS8bVBLZN+2jjGgg38epgxb2zmoGtSfvgMw==",
      "dependencies": {
        "@types/d3-selection": "*"
      }
    },
    "node_modules/@types/d3-brush": {
      "version": "3.0.6",
      "resolved": "https://registry.npmjs.org/@types/d3-brush/-/d3-brush-3.0.6.tgz",
      "integrity": "sha512-nH60IZNNxEcrh6L1ZSMNA28rj27ut/2ZmI3r96Zd+1jrZD++zD3LsMIjWlvg4AYrHn/Pqz4CF3veCxGjtbqt7A==",
      "dependencies": {
        "@types/d3-selection": "*"
      }
    },
    "node_modules/@types/d3-chord": {
      "version": "3.0.6",
      "resolved": "https://registry.npmjs.org/@types/d3-chord/-/d3-chord-3.0.6.tgz",
      "integrity": "sha512-LFYWWd8nwfwEmTZG9PfQxd17HbNPksHBiJHaKuY1XeqscXacsS2tyoo6OdRsjf+NQYeB6XrNL3a25E3gH69lcg=="
    },
    "node_modules/@types/d3-color": {
      "version": "3.1.3",
      "resolved": "https://registry.npmjs.org/@types/d3-color/-/d3-color-3.1.3.tgz",
      "integrity": "sha512-iO90scth9WAbmgv7ogoq57O9YpKmFBbmoEoCHDB2xMBY0+/KVrqAaCDyCE16dUspeOvIxFFRI+0sEtqDqy2b4A=="
    },
    "node_modules/@types/d3-contour": {
      "version": "3.0.6",
      "resolved": "https://registry.npmjs.org/@types/d3-contour/-/d3-contour-3.0.6.tgz",
      "integrity": "sha512-BjzLgXGnCWjUSYGfH1cpdo41/hgdWETu4YxpezoztawmqsvCeep+8QGfiY6YbDvfgHz/DkjeIkkZVJavB4a3rg==",
      "dependencies": {
        "@types/d3-array": "*",
        "@types/geojson": "*"
      }
    },
    "node_modules/@types/d3-delaunay": {
      "version": "6.0.4",
      "resolved": "https://registry.npmjs.org/@types/d3-delaunay/-/d3-delaunay-6.0.4.tgz",
      "integrity": "sha512-ZMaSKu4THYCU6sV64Lhg6qjf1orxBthaC161plr5KuPHo3CNm8DTHiLw/5Eq2b6TsNP0W0iJrUOFscY6Q450Hw=="
    },
    "node_modules/@types/d3-dispatch": {
      "version": "3.0.6",
      "resolved": "https://registry.npmjs.org/@types/d3-dispatch/-/d3-dispatch-3.0.6.tgz",
      "integrity": "sha512-4fvZhzMeeuBJYZXRXrRIQnvUYfyXwYmLsdiN7XXmVNQKKw1cM8a5WdID0g1hVFZDqT9ZqZEY5pD44p24VS7iZQ=="
    },
    "node_modules/@types/d3-drag": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/@types/d3-drag/-/d3-drag-3.0.7.tgz",
      "integrity": "sha512-HE3jVKlzU9AaMazNufooRJ5ZpWmLIoc90A37WU2JMmeq28w1FQqCZswHZ3xR+SuxYftzHq6WU6KJHvqxKzTxxQ==",
      "dependencies": {
        "@types/d3-selection": "*"
      }
    },
    "node_modules/@types/d3-dsv": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/@types/d3-dsv/-/d3-dsv-3.0.7.tgz",
      "integrity": "sha512-n6QBF9/+XASqcKK6waudgL0pf/S5XHPPI8APyMLLUHd8NqouBGLsU8MgtO7NINGtPBtk9Kko/W4ea0oAspwh9g=="
    },
    "node_modules/@types/d3-ease": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/@types/d3-ease/-/d3-ease-3.0.2.tgz",
      "integrity": "sha512-NcV1JjO5oDzoK26oMzbILE6HW7uVXOHLQvHshBUW4UMdZGfiY6v5BeQwh9a9tCzv+CeefZQHJt5SRgK154RtiA=="
    },
    "node_modules/@types/d3-fetch": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/@types/d3-fetch/-/d3-fetch-3.0.7.tgz",
      "integrity": "sha512-fTAfNmxSb9SOWNB9IoG5c8Hg6R+AzUHDRlsXsDZsNp6sxAEOP0tkP3gKkNSO/qmHPoBFTxNrjDprVHDQDvo5aA==",
      "dependencies": {
        "@types/d3-dsv": "*"
      }
    },
    "node_modules/@types/d3-flextree": {
      "version": "2.1.4",
      "resolved": "https://registry.npmjs.org/@types/d3-flextree/-/d3-flextree-2.1.4.tgz",
      "integrity": "sha512-VcJAeoG51p0RBese55p/OHarbqe9QvQauzCkRAuORT3t9UOa+LzqCpTBMVYxBahyp4vAe1ML3sgeQKRU7Gv+KA==",
      "dev": true,
      "dependencies": {
        "@types/d3-hierarchy": "*"
      }
    },
    "node_modules/@types/d3-force": {
      "version": "3.0.9",
      "resolved": "https://registry.npmjs.org/@types/d3-force/-/d3-force-3.0.9.tgz",
      "integrity": "sha512-IKtvyFdb4Q0LWna6ymywQsEYjK/94SGhPrMfEr1TIc5OBeziTi+1jcCvttts8e0UWZIxpasjnQk9MNk/3iS+kA=="
    },
    "node_modules/@types/d3-format": {
      "version": "3.0.4",
      "resolved": "https://registry.npmjs.org/@types/d3-format/-/d3-format-3.0.4.tgz",
      "integrity": "sha512-fALi2aI6shfg7vM5KiR1wNJnZ7r6UuggVqtDA+xiEdPZQwy/trcQaHnwShLuLdta2rTymCNpxYTiMZX/e09F4g=="
    },
    "node_modules/@types/d3-geo": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/@types/d3-geo/-/d3-geo-3.1.0.tgz",
      "integrity": "sha512-856sckF0oP/diXtS4jNsiQw/UuK5fQG8l/a9VVLeSouf1/PPbBE1i1W852zVwKwYCBkFJJB7nCFTbk6UMEXBOQ==",
      "dependencies": {
        "@types/geojson": "*"
      }
    },
    "node_modules/@types/d3-hierarchy": {
      "version": "3.1.6",
      "resolved": "https://registry.npmjs.org/@types/d3-hierarchy/-/d3-hierarchy-3.1.6.tgz",
      "integrity": "sha512-qlmD/8aMk5xGorUvTUWHCiumvgaUXYldYjNVOWtYoTYY/L+WwIEAmJxUmTgr9LoGNG0PPAOmqMDJVDPc7DOpPw=="
    },
    "node_modules/@types/d3-interpolate": {
      "version": "3.0.4",
      "resolved": "https://registry.npmjs.org/@types/d3-interpolate/-/d3-interpolate-3.0.4.tgz",
      "integrity": "sha512-mgLPETlrpVV1YRJIglr4Ez47g7Yxjl1lj7YKsiMCb27VJH9W8NVM6Bb9d8kkpG/uAQS5AmbA48q2IAolKKo1MA==",
      "dependencies": {
        "@types/d3-color": "*"
      }
    },
    "node_modules/@types/d3-path": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/@types/d3-path/-/d3-path-3.0.2.tgz",
      "integrity": "sha512-WAIEVlOCdd/NKRYTsqCpOMHQHemKBEINf8YXMYOtXH0GA7SY0dqMB78P3Uhgfy+4X+/Mlw2wDtlETkN6kQUCMA=="
    },
    "node_modules/@types/d3-polygon": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/@types/d3-polygon/-/d3-polygon-3.0.2.tgz",
      "integrity": "sha512-ZuWOtMaHCkN9xoeEMr1ubW2nGWsp4nIql+OPQRstu4ypeZ+zk3YKqQT0CXVe/PYqrKpZAi+J9mTs05TKwjXSRA=="
    },
    "node_modules/@types/d3-quadtree": {
      "version": "3.0.6",
      "resolved": "https://registry.npmjs.org/@types/d3-quadtree/-/d3-quadtree-3.0.6.tgz",
      "integrity": "sha512-oUzyO1/Zm6rsxKRHA1vH0NEDG58HrT5icx/azi9MF1TWdtttWl0UIUsjEQBBh+SIkrpd21ZjEv7ptxWys1ncsg=="
    },
    "node_modules/@types/d3-random": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/@types/d3-random/-/d3-random-3.0.3.tgz",
      "integrity": "sha512-Imagg1vJ3y76Y2ea0871wpabqp613+8/r0mCLEBfdtqC7xMSfj9idOnmBYyMoULfHePJyxMAw3nWhJxzc+LFwQ=="
    },
    "node_modules/@types/d3-scale": {
      "version": "4.0.8",
      "resolved": "https://registry.npmjs.org/@types/d3-scale/-/d3-scale-4.0.8.tgz",
      "integrity": "sha512-gkK1VVTr5iNiYJ7vWDI+yUFFlszhNMtVeneJ6lUTKPjprsvLLI9/tgEGiXJOnlINJA8FyA88gfnQsHbybVZrYQ==",
      "dependencies": {
        "@types/d3-time": "*"
      }
    },
    "node_modules/@types/d3-scale-chromatic": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/@types/d3-scale-chromatic/-/d3-scale-chromatic-3.0.3.tgz",
      "integrity": "sha512-laXM4+1o5ImZv3RpFAsTRn3TEkzqkytiOY0Dz0sq5cnd1dtNlk6sHLon4OvqaiJb28T0S/TdsBI3Sjsy+keJrw=="
    },
    "node_modules/@types/d3-selection": {
      "version": "3.0.10",
      "resolved": "https://registry.npmjs.org/@types/d3-selection/-/d3-selection-3.0.10.tgz",
      "integrity": "sha512-cuHoUgS/V3hLdjJOLTT691+G2QoqAjCVLmr4kJXR4ha56w1Zdu8UUQ5TxLRqudgNjwXeQxKMq4j+lyf9sWuslg=="
    },
    "node_modules/@types/d3-shape": {
      "version": "3.1.6",
      "resolved": "https://registry.npmjs.org/@types/d3-shape/-/d3-shape-3.1.6.tgz",
      "integrity": "sha512-5KKk5aKGu2I+O6SONMYSNflgiP0WfZIQvVUMan50wHsLG1G94JlxEVnCpQARfTtzytuY0p/9PXXZb3I7giofIA==",
      "dependencies": {
        "@types/d3-path": "*"
      }
    },
    "node_modules/@types/d3-time": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/@types/d3-time/-/d3-time-3.0.3.tgz",
      "integrity": "sha512-2p6olUZ4w3s+07q3Tm2dbiMZy5pCDfYwtLXXHUnVzXgQlZ/OyPtUz6OL382BkOuGlLXqfT+wqv8Fw2v8/0geBw=="
    },
    "node_modules/@types/d3-time-format": {
      "version": "4.0.3",
      "resolved": "https://registry.npmjs.org/@types/d3-time-format/-/d3-time-format-4.0.3.tgz",
      "integrity": "sha512-5xg9rC+wWL8kdDj153qZcsJ0FWiFt0J5RB6LYUNZjwSnesfblqrI/bJ1wBdJ8OQfncgbJG5+2F+qfqnqyzYxyg=="
    },
    "node_modules/@types/d3-timer": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/@types/d3-timer/-/d3-timer-3.0.2.tgz",
      "integrity": "sha512-Ps3T8E8dZDam6fUyNiMkekK3XUsaUEik+idO9/YjPtfj2qruF8tFBXS7XhtE4iIXBLxhmLjP3SXpLhVf21I9Lw=="
    },
    "node_modules/@types/d3-transition": {
      "version": "3.0.8",
      "resolved": "https://registry.npmjs.org/@types/d3-transition/-/d3-transition-3.0.8.tgz",
      "integrity": "sha512-ew63aJfQ/ms7QQ4X7pk5NxQ9fZH/z+i24ZfJ6tJSfqxJMrYLiK01EAs2/Rtw/JreGUsS3pLPNV644qXFGnoZNQ==",
      "dependencies": {
        "@types/d3-selection": "*"
      }
    },
    "node_modules/@types/d3-zoom": {
      "version": "3.0.8",
      "resolved": "https://registry.npmjs.org/@types/d3-zoom/-/d3-zoom-3.0.8.tgz",
      "integrity": "sha512-iqMC4/YlFCSlO8+2Ii1GGGliCAY4XdeG748w5vQUbevlbDu0zSjH/+jojorQVBK/se0j6DUFNPBGSqD3YWYnDw==",
      "dependencies": {
        "@types/d3-interpolate": "*",
        "@types/d3-selection": "*"
      }
    },
    "node_modules/@types/earcut": {
      "version": "2.1.4",
      "resolved": "https://registry.npmjs.org/@types/earcut/-/earcut-2.1.4.tgz",
      "integrity": "sha512-qp3m9PPz4gULB9MhjGID7wpo3gJ4bTGXm7ltNDsmOvsPduTeHp8wSW9YckBj3mljeOh4F0m2z/0JKAALRKbmLQ=="
    },
    "node_modules/@types/eslint": {
      "version": "8.56.0",
      "resolved": "https://registry.npmjs.org/@types/eslint/-/eslint-8.56.0.tgz",
      "integrity": "sha512-FlsN0p4FhuYRjIxpbdXovvHQhtlG05O1GG/RNWvdAxTboR438IOTwmrY/vLA+Xfgg06BTkP045M3vpFwTMv1dg==",
      "dev": true,
      "dependencies": {
        "@types/estree": "*",
        "@types/json-schema": "*"
      }
    },
    "node_modules/@types/eslint-scope": {
      "version": "3.7.7",
      "resolved": "https://registry.npmjs.org/@types/eslint-scope/-/eslint-scope-3.7.7.tgz",
      "integrity": "sha512-MzMFlSLBqNF2gcHWO0G1vP/YQyfvrxZ0bF+u7mzUdZ1/xK4A4sru+nraZz5i3iEIk1l1uyicaDVTB4QbbEkAYg==",
      "dev": true,
      "dependencies": {
        "@types/eslint": "*",
        "@types/estree": "*"
      }
    },
    "node_modules/@types/estree": {
      "version": "1.0.5",
      "resolved": "https://registry.npmjs.org/@types/estree/-/estree-1.0.5.tgz",
      "integrity": "sha512-/kYRxGDLWzHOB7q+wtSUQlFrtcdUccpfy+X+9iMBpHK8QLLhx2wIPYuS5DYtR9Wa/YlZAbIovy7qVdB1Aq6Lyw==",
      "dev": true
    },
    "node_modules/@types/express": {
      "version": "4.17.21",
      "resolved": "https://registry.npmjs.org/@types/express/-/express-4.17.21.tgz",
      "integrity": "sha512-ejlPM315qwLpaQlQDTjPdsUFSc6ZsP4AN6AlWnogPjQ7CVi7PYF3YVz+CY3jE2pwYf7E/7HlDAN0rV2GxTG0HQ==",
      "dev": true,
      "dependencies": {
        "@types/body-parser": "*",
        "@types/express-serve-static-core": "^4.17.33",
        "@types/qs": "*",
        "@types/serve-static": "*"
      }
    },
    "node_modules/@types/express-serve-static-core": {
      "version": "4.17.41",
      "resolved": "https://registry.npmjs.org/@types/express-serve-static-core/-/express-serve-static-core-4.17.41.tgz",
      "integrity": "sha512-OaJ7XLaelTgrvlZD8/aa0vvvxZdUmlCn6MtWeB7TkiKW70BQLc9XEPpDLPdbo52ZhXUCrznlWdCHWxJWtdyajA==",
      "dev": true,
      "dependencies": {
        "@types/node": "*",
        "@types/qs": "*",
        "@types/range-parser": "*",
        "@types/send": "*"
      }
    },
    "node_modules/@types/geojson": {
      "version": "7946.0.13",
      "resolved": "https://registry.npmjs.org/@types/geojson/-/geojson-7946.0.13.tgz",
      "integrity": "sha512-bmrNrgKMOhM3WsafmbGmC+6dsF2Z308vLFsQ3a/bT8X8Sv5clVYpPars/UPq+sAaJP+5OoLAYgwbkS5QEJdLUQ=="
    },
    "node_modules/@types/html-minifier-terser": {
      "version": "6.1.0",
      "resolved": "https://registry.npmjs.org/@types/html-minifier-terser/-/html-minifier-terser-6.1.0.tgz",
      "integrity": "sha512-oh/6byDPnL1zeNXFrDXFLyZjkr1MsBG667IM792caf1L2UPOOMf65NFzjUH/ltyfwjAGfs1rsX1eftK0jC/KIg==",
      "dev": true
    },
    "node_modules/@types/http-errors": {
      "version": "2.0.4",
      "resolved": "https://registry.npmjs.org/@types/http-errors/-/http-errors-2.0.4.tgz",
      "integrity": "sha512-D0CFMMtydbJAegzOyHjtiKPLlvnm3iTZyZRSZoLq2mRhDdmLfIWOCYPfQJ4cu2erKghU++QvjcUjp/5h7hESpA==",
      "dev": true
    },
    "node_modules/@types/http-proxy": {
      "version": "1.17.14",
      "resolved": "https://registry.npmjs.org/@types/http-proxy/-/http-proxy-1.17.14.tgz",
      "integrity": "sha512-SSrD0c1OQzlFX7pGu1eXxSEjemej64aaNPRhhVYUGqXh0BtldAAx37MG8btcumvpgKyZp1F5Gn3JkktdxiFv6w==",
      "dev": true,
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@types/json-schema": {
      "version": "7.0.15",
      "resolved": "https://registry.npmjs.org/@types/json-schema/-/json-schema-7.0.15.tgz",
      "integrity": "sha512-5+fP8P8MFNC+AyZCDxrB2pkZFPGzqQWUzpSeuuVLvm8VMcorNYavBqoFcxK8bQz4Qsbn4oUEEem4wDLfcysGHA==",
      "dev": true
    },
    "node_modules/@types/mime": {
      "version": "1.3.5",
      "resolved": "https://registry.npmjs.org/@types/mime/-/mime-1.3.5.tgz",
      "integrity": "sha512-/pyBZWSLD2n0dcHE3hq8s8ZvcETHtEuF+3E7XVt0Ig2nvsVQXdghHVcEkIWjy9A0wKfTn97a/PSDYohKIlnP/w==",
      "dev": true
    },
    "node_modules/@types/node": {
      "version": "20.10.5",
      "resolved": "https://registry.npmjs.org/@types/node/-/node-20.10.5.tgz",
      "integrity": "sha512-nNPsNE65wjMxEKI93yOP+NPGGBJz/PoN3kZsVLee0XMiJolxSekEVD8wRwBUBqkwc7UWop0edW50yrCQW4CyRw==",
      "dev": true,
      "dependencies": {
        "undici-types": "~5.26.4"
      }
    },
    "node_modules/@types/node-forge": {
      "version": "1.3.10",
      "resolved": "https://registry.npmjs.org/@types/node-forge/-/node-forge-1.3.10.tgz",
      "integrity": "sha512-y6PJDYN4xYBxwd22l+OVH35N+1fCYWiuC3aiP2SlXVE6Lo7SS+rSx9r89hLxrP4pn6n1lBGhHJ12pj3F3Mpttw==",
      "dev": true,
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@types/qs": {
      "version": "6.9.10",
      "resolved": "https://registry.npmjs.org/@types/qs/-/qs-6.9.10.tgz",
      "integrity": "sha512-3Gnx08Ns1sEoCrWssEgTSJs/rsT2vhGP+Ja9cnnk9k4ALxinORlQneLXFeFKOTJMOeZUFD1s7w+w2AphTpvzZw==",
      "dev": true
    },
    "node_modules/@types/range-parser": {
      "version": "1.2.7",
      "resolved": "https://registry.npmjs.org/@types/range-parser/-/range-parser-1.2.7.tgz",
      "integrity": "sha512-hKormJbkJqzQGhziax5PItDUTMAM9uE2XXQmM37dyd4hVM+5aVl7oVxMVUiVQn2oCQFN/LKCZdvSM0pFRqbSmQ==",
      "dev": true
    },
    "node_modules/@types/retry": {
      "version": "0.12.0",
      "resolved": "https://registry.npmjs.org/@types/retry/-/retry-0.12.0.tgz",
      "integrity": "sha512-wWKOClTTiizcZhXnPY4wikVAwmdYHp8q6DmC+EJUzAMsycb7HB32Kh9RN4+0gExjmPmZSAQjgURXIGATPegAvA==",
      "dev": true
    },
    "node_modules/@types/send": {
      "version": "0.17.4",
      "resolved": "https://registry.npmjs.org/@types/send/-/send-0.17.4.tgz",
      "integrity": "sha512-x2EM6TJOybec7c52BX0ZspPodMsQUd5L6PRwOunVyVUhXiBSKf3AezDL8Dgvgt5o0UfKNfuA0eMLr2wLT4AiBA==",
      "dev": true,
      "dependencies": {
        "@types/mime": "^1",
        "@types/node": "*"
      }
    },
    "node_modules/@types/serve-index": {
      "version": "1.9.4",
      "resolved": "https://registry.npmjs.org/@types/serve-index/-/serve-index-1.9.4.tgz",
      "integrity": "sha512-qLpGZ/c2fhSs5gnYsQxtDEq3Oy8SXPClIXkW5ghvAvsNuVSA8k+gCONcUCS/UjLEYvYps+e8uBtfgXgvhwfNug==",
      "dev": true,
      "dependencies": {
        "@types/express": "*"
      }
    },
    "node_modules/@types/serve-static": {
      "version": "1.15.5",
      "resolved": "https://registry.npmjs.org/@types/serve-static/-/serve-static-1.15.5.tgz",
      "integrity": "sha512-PDRk21MnK70hja/YF8AHfC7yIsiQHn1rcXx7ijCFBX/k+XQJhQT/gw3xekXKJvx+5SXaMMS8oqQy09Mzvz2TuQ==",
      "dev": true,
      "dependencies": {
        "@types/http-errors": "*",
        "@types/mime": "*",
        "@types/node": "*"
      }
    },
    "node_modules/@types/sockjs": {
      "version": "0.3.36",
      "resolved": "https://registry.npmjs.org/@types/sockjs/-/sockjs-0.3.36.tgz",
      "integrity": "sha512-MK9V6NzAS1+Ud7JV9lJLFqW85VbC9dq3LmwZCuBe4wBDgKC0Kj/jd8Xl+nSviU+Qc3+m7umHHyHg//2KSa0a0Q==",
      "dev": true,
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@types/ws": {
      "version": "8.5.10",
      "resolved": "https://registry.npmjs.org/@types/ws/-/ws-8.5.10.tgz",
      "integrity": "sha512-vmQSUcfalpIq0R9q7uTo2lXs6eGIpt9wtnLdMv9LVpIjCA/+ufZRozlVoVelIYixx1ugCBKDhn89vnsEGOCx9A==",
      "dev": true,
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@webassemblyjs/ast": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/ast/-/ast-1.11.6.tgz",
      "integrity": "sha512-IN1xI7PwOvLPgjcf180gC1bqn3q/QaOCwYUahIOhbYUu8KA/3tw2RT/T0Gidi1l7Hhj5D/INhJxiICObqpMu4Q==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/helper-numbers": "1.11.6",
        "@webassemblyjs/helper-wasm-bytecode": "1.11.6"
      }
    },
    "node_modules/@webassemblyjs/floating-point-hex-parser": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/floating-point-hex-parser/-/floating-point-hex-parser-1.11.6.tgz",
      "integrity": "sha512-ejAj9hfRJ2XMsNHk/v6Fu2dGS+i4UaXBXGemOfQ/JfQ6mdQg/WXtwleQRLLS4OvfDhv8rYnVwH27YJLMyYsxhw==",
      "dev": true
    },
    "node_modules/@webassemblyjs/helper-api-error": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/helper-api-error/-/helper-api-error-1.11.6.tgz",
      "integrity": "sha512-o0YkoP4pVu4rN8aTJgAyj9hC2Sv5UlkzCHhxqWj8butaLvnpdc2jOwh4ewE6CX0txSfLn/UYaV/pheS2Txg//Q==",
      "dev": true
    },
    "node_modules/@webassemblyjs/helper-buffer": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/helper-buffer/-/helper-buffer-1.11.6.tgz",
      "integrity": "sha512-z3nFzdcp1mb8nEOFFk8DrYLpHvhKC3grJD2ardfKOzmbmJvEf/tPIqCY+sNcwZIY8ZD7IkB2l7/pqhUhqm7hLA==",
      "dev": true
    },
    "node_modules/@webassemblyjs/helper-numbers": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/helper-numbers/-/helper-numbers-1.11.6.tgz",
      "integrity": "sha512-vUIhZ8LZoIWHBohiEObxVm6hwP034jwmc9kuq5GdHZH0wiLVLIPcMCdpJzG4C11cHoQ25TFIQj9kaVADVX7N3g==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/floating-point-hex-parser": "1.11.6",
        "@webassemblyjs/helper-api-error": "1.11.6",
        "@xtuc/long": "4.2.2"
      }
    },
    "node_modules/@webassemblyjs/helper-wasm-bytecode": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/helper-wasm-bytecode/-/helper-wasm-bytecode-1.11.6.tgz",
      "integrity": "sha512-sFFHKwcmBprO9e7Icf0+gddyWYDViL8bpPjJJl0WHxCdETktXdmtWLGVzoHbqUcY4Be1LkNfwTmXOJUFZYSJdA==",
      "dev": true
    },
    "node_modules/@webassemblyjs/helper-wasm-section": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/helper-wasm-section/-/helper-wasm-section-1.11.6.tgz",
      "integrity": "sha512-LPpZbSOwTpEC2cgn4hTydySy1Ke+XEu+ETXuoyvuyezHO3Kjdu90KK95Sh9xTbmjrCsUwvWwCOQQNta37VrS9g==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/ast": "1.11.6",
        "@webassemblyjs/helper-buffer": "1.11.6",
        "@webassemblyjs/helper-wasm-bytecode": "1.11.6",
        "@webassemblyjs/wasm-gen": "1.11.6"
      }
    },
    "node_modules/@webassemblyjs/ieee754": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/ieee754/-/ieee754-1.11.6.tgz",
      "integrity": "sha512-LM4p2csPNvbij6U1f19v6WR56QZ8JcHg3QIJTlSwzFcmx6WSORicYj6I63f9yU1kEUtrpG+kjkiIAkevHpDXrg==",
      "dev": true,
      "dependencies": {
        "@xtuc/ieee754": "^1.2.0"
      }
    },
    "node_modules/@webassemblyjs/leb128": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/leb128/-/leb128-1.11.6.tgz",
      "integrity": "sha512-m7a0FhE67DQXgouf1tbN5XQcdWoNgaAuoULHIfGFIEVKA6tu/edls6XnIlkmS6FrXAquJRPni3ZZKjw6FSPjPQ==",
      "dev": true,
      "dependencies": {
        "@xtuc/long": "4.2.2"
      }
    },
    "node_modules/@webassemblyjs/utf8": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/utf8/-/utf8-1.11.6.tgz",
      "integrity": "sha512-vtXf2wTQ3+up9Zsg8sa2yWiQpzSsMyXj0qViVP6xKGCUT8p8YJ6HqI7l5eCnWx1T/FYdsv07HQs2wTFbbof/RA==",
      "dev": true
    },
    "node_modules/@webassemblyjs/wasm-edit": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/wasm-edit/-/wasm-edit-1.11.6.tgz",
      "integrity": "sha512-Ybn2I6fnfIGuCR+Faaz7YcvtBKxvoLV3Lebn1tM4o/IAJzmi9AWYIPWpyBfU8cC+JxAO57bk4+zdsTjJR+VTOw==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/ast": "1.11.6",
        "@webassemblyjs/helper-buffer": "1.11.6",
        "@webassemblyjs/helper-wasm-bytecode": "1.11.6",
        "@webassemblyjs/helper-wasm-section": "1.11.6",
        "@webassemblyjs/wasm-gen": "1.11.6",
        "@webassemblyjs/wasm-opt": "1.11.6",
        "@webassemblyjs/wasm-parser": "1.11.6",
        "@webassemblyjs/wast-printer": "1.11.6"
      }
    },
    "node_modules/@webassemblyjs/wasm-gen": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/wasm-gen/-/wasm-gen-1.11.6.tgz",
      "integrity": "sha512-3XOqkZP/y6B4F0PBAXvI1/bky7GryoogUtfwExeP/v7Nzwo1QLcq5oQmpKlftZLbT+ERUOAZVQjuNVak6UXjPA==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/ast": "1.11.6",
        "@webassemblyjs/helper-wasm-bytecode": "1.11.6",
        "@webassemblyjs/ieee754": "1.11.6",
        "@webassemblyjs/leb128": "1.11.6",
        "@webassemblyjs/utf8": "1.11.6"
      }
    },
    "node_modules/@webassemblyjs/wasm-opt": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/wasm-opt/-/wasm-opt-1.11.6.tgz",
      "integrity": "sha512-cOrKuLRE7PCe6AsOVl7WasYf3wbSo4CeOk6PkrjS7g57MFfVUF9u6ysQBBODX0LdgSvQqRiGz3CXvIDKcPNy4g==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/ast": "1.11.6",
        "@webassemblyjs/helper-buffer": "1.11.6",
        "@webassemblyjs/wasm-gen": "1.11.6",
        "@webassemblyjs/wasm-parser": "1.11.6"
      }
    },
    "node_modules/@webassemblyjs/wasm-parser": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/wasm-parser/-/wasm-parser-1.11.6.tgz",
      "integrity": "sha512-6ZwPeGzMJM3Dqp3hCsLgESxBGtT/OeCvCZ4TA1JUPYgmhAx38tTPR9JaKy0S5H3evQpO/h2uWs2j6Yc/fjkpTQ==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/ast": "1.11.6",
        "@webassemblyjs/helper-api-error": "1.11.6",
        "@webassemblyjs/helper-wasm-bytecode": "1.11.6",
        "@webassemblyjs/ieee754": "1.11.6",
        "@webassemblyjs/leb128": "1.11.6",
        "@webassemblyjs/utf8": "1.11.6"
      }
    },
    "node_modules/@webassemblyjs/wast-printer": {
      "version": "1.11.6",
      "resolved": "https://registry.npmjs.org/@webassemblyjs/wast-printer/-/wast-printer-1.11.6.tgz",
      "integrity": "sha512-JM7AhRcE+yW2GWYaKeHL5vt4xqee5N2WcezptmgyhNS+ScggqcT1OtXykhAb13Sn5Yas0j2uv9tHgrjwvzAP4A==",
      "dev": true,
      "dependencies": {
        "@webassemblyjs/ast": "1.11.6",
        "@xtuc/long": "4.2.2"
      }
    },
    "node_modules/@webgpu/types": {
      "version": "0.1.51",
      "resolved": "https://registry.npmjs.org/@webgpu/types/-/types-0.1.51.tgz",
      "integrity": "sha512-ktR3u64NPjwIViNCck+z9QeyN0iPkQCUOQ07ZCV1RzlkfP+olLTeEZ95O1QHS+v4w9vJeY9xj/uJuSphsHy5rQ=="
    },
    "node_modules/@webpack-cli/configtest": {
      "version": "2.1.1",
      "resolved": "https://registry.npmjs.org/@webpack-cli/configtest/-/configtest-2.1.1.tgz",
      "integrity": "sha512-wy0mglZpDSiSS0XHrVR+BAdId2+yxPSoJW8fsna3ZpYSlufjvxnP4YbKTCBZnNIcGN4r6ZPXV55X4mYExOfLmw==",
      "dev": true,
      "engines": {
        "node": ">=14.15.0"
      },
      "peerDependencies": {
        "webpack": "5.x.x",
        "webpack-cli": "5.x.x"
      }
    },
    "node_modules/@webpack-cli/info": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/@webpack-cli/info/-/info-2.0.2.tgz",
      "integrity": "sha512-zLHQdI/Qs1UyT5UBdWNqsARasIA+AaF8t+4u2aS2nEpBQh2mWIVb8qAklq0eUENnC5mOItrIB4LiS9xMtph18A==",
      "dev": true,
      "engines": {
        "node": ">=14.15.0"
      },
      "peerDependencies": {
        "webpack": "5.x.x",
        "webpack-cli": "5.x.x"
      }
    },
    "node_modules/@webpack-cli/serve": {
      "version": "2.0.5",
      "resolved": "https://registry.npmjs.org/@webpack-cli/serve/-/serve-2.0.5.tgz",
      "integrity": "sha512-lqaoKnRYBdo1UgDX8uF24AfGMifWK19TxPmM5FHc2vAGxrJ/qtyUyFBWoY1tISZdelsQ5fBcOusifo5o5wSJxQ==",
      "dev": true,
      "engines": {
        "node": ">=14.15.0"
      },
      "peerDependencies": {
        "webpack": "5.x.x",
        "webpack-cli": "5.x.x"
      },
      "peerDependenciesMeta": {
        "webpack-dev-server": {
          "optional": true
        }
      }
    },
    "node_modules/@xmldom/xmldom": {
      "version": "0.8.10",
      "resolved": "https://registry.npmjs.org/@xmldom/xmldom/-/xmldom-0.8.10.tgz",
      "integrity": "sha512-2WALfTl4xo2SkGCYRt6rDTFfk9R1czmBvUQy12gK2KuRKIpWEhcbbzy8EZXtz/jkRqHX8bFEc6FC1HjX4TUWYw==",
      "engines": {
        "node": ">=10.0.0"
      }
    },
    "node_modules/@xtuc/ieee754": {
      "version": "1.2.0",
      "resolved": "https://registry.npmjs.org/@xtuc/ieee754/-/ieee754-1.2.0.tgz",
      "integrity": "sha512-DX8nKgqcGwsc0eJSqYt5lwP4DH5FlHnmuWWBRy7X0NcaGR0ZtuyeESgMwTYVEtxmsNGY+qit4QYT/MIYTOTPeA==",
      "dev": true
    },
    "node_modules/@xtuc/long": {
      "version": "4.2.2",
      "resolved": "https://registry.npmjs.org/@xtuc/long/-/long-4.2.2.tgz",
      "integrity": "sha512-NuHqBY1PB/D8xU6s/thBgOAiAP7HOYDQ32+BFZILJ8ivkUkAHQnWfn6WhL79Owj1qmUnoN/YPhktdIoucipkAQ==",
      "dev": true
    },
    "node_modules/accepts": {
      "version": "1.3.8",
      "resolved": "https://registry.npmjs.org/accepts/-/accepts-1.3.8.tgz",
      "integrity": "sha512-PYAthTa2m2VKxuvSD3DPC/Gy+U+sOA1LAuT8mkmRuvw+NACSaeXEQ+NHcVF7rONl6qcaxV3Uuemwawk+7+SJLw==",
      "dev": true,
      "dependencies": {
        "mime-types": "~2.1.34",
        "negotiator": "0.6.3"
      },
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/acorn": {
      "version": "8.11.2",
      "resolved": "https://registry.npmjs.org/acorn/-/acorn-8.11.2.tgz",
      "integrity": "sha512-nc0Axzp/0FILLEVsm4fNwLCwMttvhEI263QtVPQcbpfZZ3ts0hLsZGOpE6czNlid7CJ9MlyH8reXkpsf3YUY4w==",
      "dev": true,
      "bin": {
        "acorn": "bin/acorn"
      },
      "engines": {
        "node": ">=0.4.0"
      }
    },
    "node_modules/acorn-import-assertions": {
      "version": "1.9.0",
      "resolved": "https://registry.npmjs.org/acorn-import-assertions/-/acorn-import-assertions-1.9.0.tgz",
      "integrity": "sha512-cmMwop9x+8KFhxvKrKfPYmN6/pKTYYHBqLa0DfvVZcKMJWNyWLnaqND7dx/qn66R7ewM1UX5XMaDVP5wlVTaVA==",
      "dev": true,
      "peerDependencies": {
        "acorn": "^8"
      }
    },
    "node_modules/acorn-walk": {
      "version": "8.3.1",
      "resolved": "https://registry.npmjs.org/acorn-walk/-/acorn-walk-8.3.1.tgz",
      "integrity": "sha512-TgUZgYvqZprrl7YldZNoa9OciCAyZR+Ejm9eXzKCmjsF5IKp/wgQ7Z/ZpjpGTIUPwrHQIcYeI8qDh4PsEwxMbw==",
      "dev": true,
      "engines": {
        "node": ">=0.4.0"
      }
    },
    "node_modules/ajv": {
      "version": "6.12.6",
      "resolved": "https://registry.npmjs.org/ajv/-/ajv-6.12.6.tgz",
      "integrity": "sha512-j3fVLgvTo527anyYyJOGTYJbG+vnnQYvE0m5mmkc1TK+nxAppkCLMIL0aZ4dblVCNoGShhm+kzE4ZUykBoMg4g==",
      "dev": true,
      "dependencies": {
        "fast-deep-equal": "^3.1.1",
        "fast-json-stable-stringify": "^2.0.0",
        "json-schema-traverse": "^0.4.1",
        "uri-js": "^4.2.2"
      },
      "funding": {
        "type": "github",
        "url": "https://github.com/sponsors/epoberezkin"
      }
    },
    "node_modules/ajv-formats": {
      "version": "2.1.1",
      "resolved": "https://registry.npmjs.org/ajv-formats/-/ajv-formats-2.1.1.tgz",
      "integrity": "sha512-Wx0Kx52hxE7C18hkMEggYlEifqWZtYaRgouJor+WMdPnQyEK13vgEWyVNup7SoeeoLMsr4kf5h6dOW11I15MUA==",
      "dev": true,
      "dependencies": {
        "ajv": "^8.0.0"
      },
      "peerDependencies": {
        "ajv": "^8.0.0"
      },
      "peerDependenciesMeta": {
        "ajv": {
          "optional": true
        }
      }
    },
    "node_modules/ajv-formats/node_modules/ajv": {
      "version": "8.12.0",
      "resolved": "https://registry.npmjs.org/ajv/-/ajv-8.12.0.tgz",
      "integrity": "sha512-sRu1kpcO9yLtYxBKvqfTeh9KzZEwO3STyX1HT+4CaDzC6HpTGYhIhPIzj9XuKU7KYDwnaeh5hcOwjy1QuJzBPA==",
      "dev": true,
      "dependencies": {
        "fast-deep-equal": "^3.1.1",
        "json-schema-traverse": "^1.0.0",
        "require-from-string": "^2.0.2",
        "uri-js": "^4.2.2"
      },
      "funding": {
        "type": "github",
        "url": "https://github.com/sponsors/epoberezkin"
      }
    },
    "node_modules/ajv-formats/node_modules/json-schema-traverse": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/json-schema-traverse/-/json-schema-traverse-1.0.0.tgz",
      "integrity": "sha512-NM8/P9n3XjXhIZn1lLhkFaACTOURQXjWhV4BA/RnOv8xvgqtqpAX9IO4mRQxSx1Rlo4tqzeqb0sOlruaOy3dug==",
      "dev": true
    },
    "node_modules/ajv-keywords": {
      "version": "3.5.2",
      "resolved": "https://registry.npmjs.org/ajv-keywords/-/ajv-keywords-3.5.2.tgz",
      "integrity": "sha512-5p6WTN0DdTGVQk6VjcEju19IgaHudalcfabD7yhDGeA6bcQnmL+CpveLJq/3hvfwd1aof6L386Ougkx6RfyMIQ==",
      "dev": true,
      "peerDependencies": {
        "ajv": "^6.9.1"
      }
    },
    "node_modules/ansi-html-community": {
      "version": "0.0.8",
      "resolved": "https://registry.npmjs.org/ansi-html-community/-/ansi-html-community-0.0.8.tgz",
      "integrity": "sha512-1APHAyr3+PCamwNw3bXCPp4HFLONZt/yIH0sZp0/469KWNTEy+qN5jQ3GVX6DMZ1UXAi34yVwtTeaG/HpBuuzw==",
      "dev": true,
      "engines": [
        "node >= 0.8.0"
      ],
      "bin": {
        "ansi-html": "bin/ansi-html"
      }
    },
    "node_modules/ansi-regex": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/ansi-regex/-/ansi-regex-5.0.1.tgz",
      "integrity": "sha512-quJQXlTSUGL2LH9SUXo8VwsY4soanhgo6LNSm84E1LBcE8s3O0wpdiRzyR9z/ZZJMlMWv37qOOb9pdJlMUEKFQ==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/ansi-styles": {
      "version": "4.3.0",
      "resolved": "https://registry.npmjs.org/ansi-styles/-/ansi-styles-4.3.0.tgz",
      "integrity": "sha512-zbB9rCJAT1rbjiVDb2hqKFHNYLxgtk8NURxZ3IZwD3F6NtxbXZQCnnSi1Lkx+IDohdPlFp222wVALIheZJQSEg==",
      "dev": true,
      "dependencies": {
        "color-convert": "^2.0.1"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/chalk/ansi-styles?sponsor=1"
      }
    },
    "node_modules/anymatch": {
      "version": "3.1.3",
      "resolved": "https://registry.npmjs.org/anymatch/-/anymatch-3.1.3.tgz",
      "integrity": "sha512-KMReFUr0B4t+D+OBkjR3KYqvocp2XaSzO55UcB6mgQMd3KbcE+mWTyvVV7D/zsdEbNnV6acZUutkiHQXvTr1Rw==",
      "dev": true,
      "dependencies": {
        "normalize-path": "^3.0.0",
        "picomatch": "^2.0.4"
      },
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/arg": {
      "version": "4.1.3",
      "resolved": "https://registry.npmjs.org/arg/-/arg-4.1.3.tgz",
      "integrity": "sha512-58S9QDqG0Xx27YwPSt9fJxivjYl432YCwfDMfZ+71RAqUrZef7LrKQZ3LHLOwCS4FLNBplP533Zx895SeOCHvA==",
      "dev": true
    },
    "node_modules/array-flatten": {
      "version": "2.1.2",
      "resolved": "https://registry.npmjs.org/array-flatten/-/array-flatten-2.1.2.tgz",
      "integrity": "sha512-hNfzcOV8W4NdualtqBFPyVO+54DSJuZGY9qT4pRroB6S9e3iiido2ISIC5h9R2sPJ8H3FHCIiEnsv1lPXO3KtQ==",
      "dev": true
    },
    "node_modules/asynckit": {
      "version": "0.4.0",
      "resolved": "https://registry.npmjs.org/asynckit/-/asynckit-0.4.0.tgz",
      "integrity": "sha512-Oei9OH4tRh0YqU3GxhX79dM/mwVgvbZJaSNaRk+bshkj0S5cfHcgYakreBjrHwatXKbz+IoIdYLxrKim2MjW0Q=="
    },
    "node_modules/axios": {
      "version": "1.6.7",
      "resolved": "https://registry.npmjs.org/axios/-/axios-1.6.7.tgz",
      "integrity": "sha512-/hDJGff6/c7u0hDkvkGxR/oy6CbCs8ziCsC7SqmhjfozqiJGc8Z11wrv9z9lYfY4K8l+H9TpjcMDX0xOZmx+RA==",
      "dependencies": {
        "follow-redirects": "^1.15.4",
        "form-data": "^4.0.0",
        "proxy-from-env": "^1.1.0"
      }
    },
    "node_modules/balanced-match": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/balanced-match/-/balanced-match-1.0.2.tgz",
      "integrity": "sha512-3oSeUO0TMV67hN1AmbXsK4yaqU7tjiHlbxRDZOpH0KW9+CeX4bRAaX0Anxt0tx2MrpRpWwQaPwIlISEJhYU5Pw==",
      "dev": true
    },
    "node_modules/batch": {
      "version": "0.6.1",
      "resolved": "https://registry.npmjs.org/batch/-/batch-0.6.1.tgz",
      "integrity": "sha512-x+VAiMRL6UPkx+kudNvxTl6hB2XNNCG2r+7wixVfIYwu/2HKRXimwQyaumLjMveWvT2Hkd/cAJw+QBMfJ/EKVw==",
      "dev": true
    },
    "node_modules/binary-extensions": {
      "version": "2.2.0",
      "resolved": "https://registry.npmjs.org/binary-extensions/-/binary-extensions-2.2.0.tgz",
      "integrity": "sha512-jDctJ/IVQbZoJykoeHbhXpOlNBqGNcwXJKJog42E5HDPUwQTSdjCHdihjj0DlnheQ7blbT6dHOafNAiS8ooQKA==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/body-parser": {
      "version": "1.20.2",
      "resolved": "https://registry.npmjs.org/body-parser/-/body-parser-1.20.2.tgz",
      "integrity": "sha512-ml9pReCu3M61kGlqoTm2umSXTlRTuGTx0bfYj+uIUKKYycG5NtSbeetV3faSU6R7ajOPw0g/J1PvK4qNy7s5bA==",
      "dev": true,
      "dependencies": {
        "bytes": "3.1.2",
        "content-type": "~1.0.5",
        "debug": "2.6.9",
        "depd": "2.0.0",
        "destroy": "1.2.0",
        "http-errors": "2.0.0",
        "iconv-lite": "0.4.24",
        "on-finished": "2.4.1",
        "qs": "6.11.0",
        "raw-body": "2.5.2",
        "type-is": "~1.6.18",
        "unpipe": "1.0.0"
      },
      "engines": {
        "node": ">= 0.8",
        "npm": "1.2.8000 || >= 1.4.16"
      }
    },
    "node_modules/body-parser/node_modules/bytes": {
      "version": "3.1.2",
      "resolved": "https://registry.npmjs.org/bytes/-/bytes-3.1.2.tgz",
      "integrity": "sha512-/Nf7TyzTx6S3yRJObOAV7956r8cr2+Oj8AC5dt8wSP3BQAoeX58NoHyCU8P8zGkNXStjTSi6fzO6F0pBdcYbEg==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/body-parser/node_modules/iconv-lite": {
      "version": "0.4.24",
      "resolved": "https://registry.npmjs.org/iconv-lite/-/iconv-lite-0.4.24.tgz",
      "integrity": "sha512-v3MXnZAcvnywkTUEZomIActle7RXXeedOR31wwl7VlyoXO4Qi9arvSenNQWne1TcRwhCL1HwLI21bEqdpj8/rA==",
      "dev": true,
      "dependencies": {
        "safer-buffer": ">= 2.1.2 < 3"
      },
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/bonjour-service": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/bonjour-service/-/bonjour-service-1.1.1.tgz",
      "integrity": "sha512-Z/5lQRMOG9k7W+FkeGTNjh7htqn/2LMnfOvBZ8pynNZCM9MwkQkI3zeI4oz09uWdcgmgHugVvBqxGg4VQJ5PCg==",
      "dev": true,
      "dependencies": {
        "array-flatten": "^2.1.2",
        "dns-equal": "^1.0.0",
        "fast-deep-equal": "^3.1.3",
        "multicast-dns": "^7.2.5"
      }
    },
    "node_modules/boolbase": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/boolbase/-/boolbase-1.0.0.tgz",
      "integrity": "sha512-JZOSA7Mo9sNGB8+UjSgzdLtokWAky1zbztM3WRLCbZ70/3cTANmQmOdR7y2g+J0e2WXywy1yS468tY+IruqEww==",
      "dev": true
    },
    "node_modules/bootstrap": {
      "version": "5.3.2",
      "resolved": "https://registry.npmjs.org/bootstrap/-/bootstrap-5.3.2.tgz",
      "integrity": "sha512-D32nmNWiQHo94BKHLmOrdjlL05q1c8oxbtBphQFb9Z5to6eGRDCm0QgeaZ4zFBHzfg2++rqa2JkqCcxDy0sH0g==",
      "funding": [
        {
          "type": "github",
          "url": "https://github.com/sponsors/twbs"
        },
        {
          "type": "opencollective",
          "url": "https://opencollective.com/bootstrap"
        }
      ],
      "peerDependencies": {
        "@popperjs/core": "^2.11.8"
      }
    },
    "node_modules/brace-expansion": {
      "version": "1.1.11",
      "resolved": "https://registry.npmjs.org/brace-expansion/-/brace-expansion-1.1.11.tgz",
      "integrity": "sha512-iCuPHDFgrHX7H2vEI/5xpz07zSHB00TpugqhmYtVmMO6518mCuRMoOYFldEBl0g187ufozdaHgWKcYFb61qGiA==",
      "dev": true,
      "dependencies": {
        "balanced-match": "^1.0.0",
        "concat-map": "0.0.1"
      }
    },
    "node_modules/braces": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/braces/-/braces-3.0.2.tgz",
      "integrity": "sha512-b8um+L1RzM3WDSzvhm6gIz1yfTbBt6YTlcEKAvsmqCZZFw46z626lVj9j1yEPW33H5H+lBQpZMP1k8l+78Ha0A==",
      "dev": true,
      "dependencies": {
        "fill-range": "^7.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/browserslist": {
      "version": "4.22.2",
      "resolved": "https://registry.npmjs.org/browserslist/-/browserslist-4.22.2.tgz",
      "integrity": "sha512-0UgcrvQmBDvZHFGdYUehrCNIazki7/lUP3kkoi/r3YB2amZbFM9J43ZRkJTXBUZK4gmx56+Sqk9+Vs9mwZx9+A==",
      "dev": true,
      "funding": [
        {
          "type": "opencollective",
          "url": "https://opencollective.com/browserslist"
        },
        {
          "type": "tidelift",
          "url": "https://tidelift.com/funding/github/npm/browserslist"
        },
        {
          "type": "github",
          "url": "https://github.com/sponsors/ai"
        }
      ],
      "dependencies": {
        "caniuse-lite": "^1.0.30001565",
        "electron-to-chromium": "^1.4.601",
        "node-releases": "^2.0.14",
        "update-browserslist-db": "^1.0.13"
      },
      "bin": {
        "browserslist": "cli.js"
      },
      "engines": {
        "node": "^6 || ^7 || ^8 || ^9 || ^10 || ^11 || ^12 || >=13.7"
      }
    },
    "node_modules/buffer-from": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/buffer-from/-/buffer-from-1.1.2.tgz",
      "integrity": "sha512-E+XQCRwSbaaiChtv6k6Dwgc+bx+Bs6vuKJHHl5kox/BaKbhiXzqQOwK4cO22yElGp2OCmjwVhT3HmxgyPGnJfQ==",
      "dev": true
    },
    "node_modules/bytes": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/bytes/-/bytes-3.0.0.tgz",
      "integrity": "sha512-pMhOfFDPiv9t5jjIXkHosWmkSyQbvsgEVNkz0ERHbuLh2T/7j4Mqqpz523Fe8MVY89KC6Sh/QfS2sM+SjgFDcw==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/call-bind": {
      "version": "1.0.5",
      "resolved": "https://registry.npmjs.org/call-bind/-/call-bind-1.0.5.tgz",
      "integrity": "sha512-C3nQxfFZxFRVoJoGKKI8y3MOEo129NQ+FgQ08iye+Mk4zNZZGdjfs06bVTr+DBSlA66Q2VEcMki/cUCP4SercQ==",
      "dev": true,
      "dependencies": {
        "function-bind": "^1.1.2",
        "get-intrinsic": "^1.2.1",
        "set-function-length": "^1.1.1"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/camel-case": {
      "version": "4.1.2",
      "resolved": "https://registry.npmjs.org/camel-case/-/camel-case-4.1.2.tgz",
      "integrity": "sha512-gxGWBrTT1JuMx6R+o5PTXMmUnhnVzLQ9SNutD4YqKtI6ap897t3tKECYla6gCWEkplXnlNybEkZg9GEGxKFCgw==",
      "dev": true,
      "dependencies": {
        "pascal-case": "^3.1.2",
        "tslib": "^2.0.3"
      }
    },
    "node_modules/caniuse-lite": {
      "version": "1.0.30001570",
      "resolved": "https://registry.npmjs.org/caniuse-lite/-/caniuse-lite-1.0.30001570.tgz",
      "integrity": "sha512-+3e0ASu4sw1SWaoCtvPeyXp+5PsjigkSt8OXZbF9StH5pQWbxEjLAZE3n8Aup5udop1uRiKA7a4utUk/uoSpUw==",
      "dev": true,
      "funding": [
        {
          "type": "opencollective",
          "url": "https://opencollective.com/browserslist"
        },
        {
          "type": "tidelift",
          "url": "https://tidelift.com/funding/github/npm/caniuse-lite"
        },
        {
          "type": "github",
          "url": "https://github.com/sponsors/ai"
        }
      ]
    },
    "node_modules/chalk": {
      "version": "4.1.2",
      "resolved": "https://registry.npmjs.org/chalk/-/chalk-4.1.2.tgz",
      "integrity": "sha512-oKnbhFyRIXpUuez8iBMmyEa4nbj4IOQyuhc/wy9kY7/WVPcwIO9VA668Pu8RkO7+0G76SLROeyw9CpQ061i4mA==",
      "dev": true,
      "dependencies": {
        "ansi-styles": "^4.1.0",
        "supports-color": "^7.1.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/chalk/chalk?sponsor=1"
      }
    },
    "node_modules/chokidar": {
      "version": "3.5.3",
      "resolved": "https://registry.npmjs.org/chokidar/-/chokidar-3.5.3.tgz",
      "integrity": "sha512-Dr3sfKRP6oTcjf2JmUmFJfeVMvXBdegxB0iVQ5eb2V10uFJUCAS8OByZdVAyVb8xXNz3GjjTgj9kLWsZTqE6kw==",
      "dev": true,
      "funding": [
        {
          "type": "individual",
          "url": "https://paulmillr.com/funding/"
        }
      ],
      "dependencies": {
        "anymatch": "~3.1.2",
        "braces": "~3.0.2",
        "glob-parent": "~5.1.2",
        "is-binary-path": "~2.1.0",
        "is-glob": "~4.0.1",
        "normalize-path": "~3.0.0",
        "readdirp": "~3.6.0"
      },
      "engines": {
        "node": ">= 8.10.0"
      },
      "optionalDependencies": {
        "fsevents": "~2.3.2"
      }
    },
    "node_modules/chrome-trace-event": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/chrome-trace-event/-/chrome-trace-event-1.0.3.tgz",
      "integrity": "sha512-p3KULyQg4S7NIHixdwbGX+nFHkoBiA4YQmyWtjb8XngSKV124nJmRysgAeujbUVb15vh+RvFUfCPqU7rXk+hZg==",
      "dev": true,
      "engines": {
        "node": ">=6.0"
      }
    },
    "node_modules/clean-css": {
      "version": "5.3.3",
      "resolved": "https://registry.npmjs.org/clean-css/-/clean-css-5.3.3.tgz",
      "integrity": "sha512-D5J+kHaVb/wKSFcyyV75uCn8fiY4sV38XJoe4CUyGQ+mOU/fMVYUdH1hJC+CJQ5uY3EnW27SbJYS4X8BiLrAFg==",
      "dev": true,
      "dependencies": {
        "source-map": "~0.6.0"
      },
      "engines": {
        "node": ">= 10.0"
      }
    },
    "node_modules/clone-deep": {
      "version": "4.0.1",
      "resolved": "https://registry.npmjs.org/clone-deep/-/clone-deep-4.0.1.tgz",
      "integrity": "sha512-neHB9xuzh/wk0dIHweyAXv2aPGZIVk3pLMe+/RNzINf17fe0OG96QroktYAUm7SM1PBnzTabaLboqqxDyMU+SQ==",
      "dev": true,
      "dependencies": {
        "is-plain-object": "^2.0.4",
        "kind-of": "^6.0.2",
        "shallow-clone": "^3.0.0"
      },
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/color-convert": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/color-convert/-/color-convert-2.0.1.tgz",
      "integrity": "sha512-RRECPsj7iu/xb5oKYcsFHSppFNnsj/52OVTRKb4zP5onXwVF3zVmmToNcOfGC+CRDpfK/U584fMg38ZHCaElKQ==",
      "dev": true,
      "dependencies": {
        "color-name": "~1.1.4"
      },
      "engines": {
        "node": ">=7.0.0"
      }
    },
    "node_modules/color-name": {
      "version": "1.1.4",
      "resolved": "https://registry.npmjs.org/color-name/-/color-name-1.1.4.tgz",
      "integrity": "sha512-dOy+3AuW3a2wNbZHIuMZpTcgjGuLU/uBL/ubcZF9OXbDo8ff4O8yVp5Bf0efS8uEoYo5q4Fx7dY9OgQGXgAsQA==",
      "dev": true
    },
    "node_modules/colorette": {
      "version": "2.0.20",
      "resolved": "https://registry.npmjs.org/colorette/-/colorette-2.0.20.tgz",
      "integrity": "sha512-IfEDxwoWIjkeXL1eXcDiow4UbKjhLdq6/EuSVR9GMN7KVH3r9gQ83e73hsz1Nd1T3ijd5xv1wcWRYO+D6kCI2w==",
      "dev": true
    },
    "node_modules/combined-stream": {
      "version": "1.0.8",
      "resolved": "https://registry.npmjs.org/combined-stream/-/combined-stream-1.0.8.tgz",
      "integrity": "sha512-FQN4MRfuJeHf7cBbBMJFXhKSDq+2kAArBlmRBvcvFE5BB1HZKXtSFASDhdlz9zOYwxh8lDdnvmMOe/+5cdoEdg==",
      "dependencies": {
        "delayed-stream": "~1.0.0"
      },
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/commander": {
      "version": "7.2.0",
      "resolved": "https://registry.npmjs.org/commander/-/commander-7.2.0.tgz",
      "integrity": "sha512-QrWXB+ZQSVPmIWIhtEO9H+gwHaMGYiF5ChvoJ+K9ZGHG/sVsa6yiesAD1GC/x46sET00Xlwo1u49RVVVzvcSkw==",
      "engines": {
        "node": ">= 10"
      }
    },
    "node_modules/compressible": {
      "version": "2.0.18",
      "resolved": "https://registry.npmjs.org/compressible/-/compressible-2.0.18.tgz",
      "integrity": "sha512-AF3r7P5dWxL8MxyITRMlORQNaOA2IkAFaTr4k7BUumjPtRpGDTZpl0Pb1XCO6JeDCBdp126Cgs9sMxqSjgYyRg==",
      "dev": true,
      "dependencies": {
        "mime-db": ">= 1.43.0 < 2"
      },
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/compression": {
      "version": "1.7.4",
      "resolved": "https://registry.npmjs.org/compression/-/compression-1.7.4.tgz",
      "integrity": "sha512-jaSIDzP9pZVS4ZfQ+TzvtiWhdpFhE2RDHz8QJkpX9SIpLq88VueF5jJw6t+6CUQcAoA6t+x89MLrWAqpfDE8iQ==",
      "dev": true,
      "dependencies": {
        "accepts": "~1.3.5",
        "bytes": "3.0.0",
        "compressible": "~2.0.16",
        "debug": "2.6.9",
        "on-headers": "~1.0.2",
        "safe-buffer": "5.1.2",
        "vary": "~1.1.2"
      },
      "engines": {
        "node": ">= 0.8.0"
      }
    },
    "node_modules/compression/node_modules/safe-buffer": {
      "version": "5.1.2",
      "resolved": "https://registry.npmjs.org/safe-buffer/-/safe-buffer-5.1.2.tgz",
      "integrity": "sha512-Gd2UZBJDkXlY7GbJxfsE8/nvKkUEU1G38c1siN6QP6a9PT9MmHB8GnpscSmMJSoF8LOIrt8ud/wPtojys4G6+g==",
      "dev": true
    },
    "node_modules/concat-map": {
      "version": "0.0.1",
      "resolved": "https://registry.npmjs.org/concat-map/-/concat-map-0.0.1.tgz",
      "integrity": "sha512-/Srv4dswyQNBfohGpz9o6Yb3Gz3SrUDqBH5rTuhGR7ahtlbYKnVxw2bCFMRljaA7EXHaXZ8wsHdodFvbkhKmqg==",
      "dev": true
    },
    "node_modules/connect-history-api-fallback": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/connect-history-api-fallback/-/connect-history-api-fallback-2.0.0.tgz",
      "integrity": "sha512-U73+6lQFmfiNPrYbXqr6kZ1i1wiRqXnp2nhMsINseWXO8lDau0LGEffJ8kQi4EjLZympVgRdvqjAgiZ1tgzDDA==",
      "dev": true,
      "engines": {
        "node": ">=0.8"
      }
    },
    "node_modules/content-disposition": {
      "version": "0.5.4",
      "resolved": "https://registry.npmjs.org/content-disposition/-/content-disposition-0.5.4.tgz",
      "integrity": "sha512-FveZTNuGw04cxlAiWbzi6zTAL/lhehaWbTtgluJh4/E95DqMwTmha3KZN1aAWA8cFIhHzMZUvLevkw5Rqk+tSQ==",
      "dev": true,
      "dependencies": {
        "safe-buffer": "5.2.1"
      },
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/content-type": {
      "version": "1.0.5",
      "resolved": "https://registry.npmjs.org/content-type/-/content-type-1.0.5.tgz",
      "integrity": "sha512-nTjqfcBFEipKdXCv4YDQWCfmcLZKm81ldF0pAopTvyrFGVbcR6P/VAAd5G7N+0tTr8QqiU0tFadD6FK4NtJwOA==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/cookie": {
      "version": "0.6.0",
      "resolved": "https://registry.npmjs.org/cookie/-/cookie-0.6.0.tgz",
      "integrity": "sha512-U71cyTamuh1CRNCfpGY6to28lxvNwPG4Guz/EVjgf3Jmzv0vlDp1atT9eS5dDjMYHucpHbWns6Lwf3BKz6svdw==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/cookie-signature": {
      "version": "1.0.6",
      "resolved": "https://registry.npmjs.org/cookie-signature/-/cookie-signature-1.0.6.tgz",
      "integrity": "sha512-QADzlaHc8icV8I7vbaJXJwod9HWYp8uCqf1xa4OfNu1T7JVxQIrUgOWtHdNDtPiywmFbiS12VjotIXLrKM3orQ==",
      "dev": true
    },
    "node_modules/core-util-is": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/core-util-is/-/core-util-is-1.0.3.tgz",
      "integrity": "sha512-ZQBvi1DcpJ4GDqanjucZ2Hj3wEO5pZDS89BWbkcrvdxksJorwUDDZamX9ldFkp9aw2lmBDLgkObEA4DWNJ9FYQ==",
      "dev": true
    },
    "node_modules/create-require": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/create-require/-/create-require-1.1.1.tgz",
      "integrity": "sha512-dcKFX3jn0MpIaXjisoRvexIJVEKzaq7z2rZKxf+MSr9TkdmHmsU4m2lcLojrj/FHl8mk5VxMmYA+ftRkP/3oKQ==",
      "dev": true
    },
    "node_modules/cross-spawn": {
      "version": "7.0.3",
      "resolved": "https://registry.npmjs.org/cross-spawn/-/cross-spawn-7.0.3.tgz",
      "integrity": "sha512-iRDPJKUPVEND7dHPO8rkbOnPpyDygcDFtWjpeWNCgy8WP2rXcxXL8TskReQl6OrB2G7+UJrags1q15Fudc7G6w==",
      "dev": true,
      "dependencies": {
        "path-key": "^3.1.0",
        "shebang-command": "^2.0.0",
        "which": "^2.0.1"
      },
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/css-select": {
      "version": "4.3.0",
      "resolved": "https://registry.npmjs.org/css-select/-/css-select-4.3.0.tgz",
      "integrity": "sha512-wPpOYtnsVontu2mODhA19JrqWxNsfdatRKd64kmpRbQgh1KtItko5sTnEpPdpSaJszTOhEMlF/RPz28qj4HqhQ==",
      "dev": true,
      "dependencies": {
        "boolbase": "^1.0.0",
        "css-what": "^6.0.1",
        "domhandler": "^4.3.1",
        "domutils": "^2.8.0",
        "nth-check": "^2.0.1"
      },
      "funding": {
        "url": "https://github.com/sponsors/fb55"
      }
    },
    "node_modules/css-what": {
      "version": "6.1.0",
      "resolved": "https://registry.npmjs.org/css-what/-/css-what-6.1.0.tgz",
      "integrity": "sha512-HTUrgRJ7r4dsZKU6GjmpfRK1O76h97Z8MfS1G0FozR+oF2kG6Vfe8JE6zwrkbxigziPHinCJ+gCPjA9EaBDtRw==",
      "dev": true,
      "engines": {
        "node": ">= 6"
      },
      "funding": {
        "url": "https://github.com/sponsors/fb55"
      }
    },
    "node_modules/d3": {
      "version": "7.8.5",
      "resolved": "https://registry.npmjs.org/d3/-/d3-7.8.5.tgz",
      "integrity": "sha512-JgoahDG51ncUfJu6wX/1vWQEqOflgXyl4MaHqlcSruTez7yhaRKR9i8VjjcQGeS2en/jnFivXuaIMnseMMt0XA==",
      "dependencies": {
        "d3-array": "3",
        "d3-axis": "3",
        "d3-brush": "3",
        "d3-chord": "3",
        "d3-color": "3",
        "d3-contour": "4",
        "d3-delaunay": "6",
        "d3-dispatch": "3",
        "d3-drag": "3",
        "d3-dsv": "3",
        "d3-ease": "3",
        "d3-fetch": "3",
        "d3-force": "3",
        "d3-format": "3",
        "d3-geo": "3",
        "d3-hierarchy": "3",
        "d3-interpolate": "3",
        "d3-path": "3",
        "d3-polygon": "3",
        "d3-quadtree": "3",
        "d3-random": "3",
        "d3-scale": "4",
        "d3-scale-chromatic": "3",
        "d3-selection": "3",
        "d3-shape": "3",
        "d3-time": "3",
        "d3-time-format": "4",
        "d3-timer": "3",
        "d3-transition": "3",
        "d3-zoom": "3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-array": {
      "version": "3.2.4",
      "resolved": "https://registry.npmjs.org/d3-array/-/d3-array-3.2.4.tgz",
      "integrity": "sha512-tdQAmyA18i4J7wprpYq8ClcxZy3SC31QMeByyCFyRt7BVHdREQZ5lpzoe5mFEYZUWe+oq8HBvk9JjpibyEV4Jg==",
      "dependencies": {
        "internmap": "1 - 2"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-axis": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-axis/-/d3-axis-3.0.0.tgz",
      "integrity": "sha512-IH5tgjV4jE/GhHkRV0HiVYPDtvfjHQlQfJHs0usq7M30XcSBvOotpmH1IgkcXsO/5gEQZD43B//fc7SRT5S+xw==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-brush": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-brush/-/d3-brush-3.0.0.tgz",
      "integrity": "sha512-ALnjWlVYkXsVIGlOsuWH1+3udkYFI48Ljihfnh8FZPF2QS9o+PzGLBslO0PjzVoHLZ2KCVgAM8NVkXPJB2aNnQ==",
      "dependencies": {
        "d3-dispatch": "1 - 3",
        "d3-drag": "2 - 3",
        "d3-interpolate": "1 - 3",
        "d3-selection": "3",
        "d3-transition": "3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-chord": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-chord/-/d3-chord-3.0.1.tgz",
      "integrity": "sha512-VE5S6TNa+j8msksl7HwjxMHDM2yNK3XCkusIlpX5kwauBfXuyLAtNg9jCp/iHH61tgI4sb6R/EIMWCqEIdjT/g==",
      "dependencies": {
        "d3-path": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-color": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/d3-color/-/d3-color-3.1.0.tgz",
      "integrity": "sha512-zg/chbXyeBtMQ1LbD/WSoW2DpC3I0mpmPdW+ynRTj/x2DAWYrIY7qeZIHidozwV24m4iavr15lNwIwLxRmOxhA==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-contour": {
      "version": "4.0.2",
      "resolved": "https://registry.npmjs.org/d3-contour/-/d3-contour-4.0.2.tgz",
      "integrity": "sha512-4EzFTRIikzs47RGmdxbeUvLWtGedDUNkTcmzoeyg4sP/dvCexO47AaQL7VKy/gul85TOxw+IBgA8US2xwbToNA==",
      "dependencies": {
        "d3-array": "^3.2.0"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-delaunay": {
      "version": "6.0.4",
      "resolved": "https://registry.npmjs.org/d3-delaunay/-/d3-delaunay-6.0.4.tgz",
      "integrity": "sha512-mdjtIZ1XLAM8bm/hx3WwjfHt6Sggek7qH043O8KEjDXN40xi3vx/6pYSVTwLjEgiXQTbvaouWKynLBiUZ6SK6A==",
      "dependencies": {
        "delaunator": "5"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-dispatch": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-dispatch/-/d3-dispatch-3.0.1.tgz",
      "integrity": "sha512-rzUyPU/S7rwUflMyLc1ETDeBj0NRuHKKAcvukozwhshr6g6c5d8zh4c2gQjY2bZ0dXeGLWc1PF174P2tVvKhfg==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-drag": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-drag/-/d3-drag-3.0.0.tgz",
      "integrity": "sha512-pWbUJLdETVA8lQNJecMxoXfH6x+mO2UQo8rSmZ+QqxcbyA3hfeprFgIT//HW2nlHChWeIIMwS2Fq+gEARkhTkg==",
      "dependencies": {
        "d3-dispatch": "1 - 3",
        "d3-selection": "3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-dsv": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-dsv/-/d3-dsv-3.0.1.tgz",
      "integrity": "sha512-UG6OvdI5afDIFP9w4G0mNq50dSOsXHJaRE8arAS5o9ApWnIElp8GZw1Dun8vP8OyHOZ/QJUKUJwxiiCCnUwm+Q==",
      "dependencies": {
        "commander": "7",
        "iconv-lite": "0.6",
        "rw": "1"
      },
      "bin": {
        "csv2json": "bin/dsv2json.js",
        "csv2tsv": "bin/dsv2dsv.js",
        "dsv2dsv": "bin/dsv2dsv.js",
        "dsv2json": "bin/dsv2json.js",
        "json2csv": "bin/json2dsv.js",
        "json2dsv": "bin/json2dsv.js",
        "json2tsv": "bin/json2dsv.js",
        "tsv2csv": "bin/dsv2dsv.js",
        "tsv2json": "bin/dsv2json.js"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-ease": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-ease/-/d3-ease-3.0.1.tgz",
      "integrity": "sha512-wR/XK3D3XcLIZwpbvQwQ5fK+8Ykds1ip7A2Txe0yxncXSdq1L9skcG7blcedkOX+ZcgxGAmLX1FrRGbADwzi0w==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-fetch": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-fetch/-/d3-fetch-3.0.1.tgz",
      "integrity": "sha512-kpkQIM20n3oLVBKGg6oHrUchHM3xODkTzjMoj7aWQFq5QEM+R6E4WkzT5+tojDY7yjez8KgCBRoj4aEr99Fdqw==",
      "dependencies": {
        "d3-dsv": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-flextree": {
      "version": "2.1.2",
      "resolved": "https://registry.npmjs.org/d3-flextree/-/d3-flextree-2.1.2.tgz",
      "integrity": "sha512-gJiHrx5uTTHq44bjyIb3xpbmmdZcWLYPKeO9EPVOq8EylMFOiH2+9sWqKAiQ4DcFuOZTAxPOQyv0Rnmji/g15A==",
      "dependencies": {
        "d3-hierarchy": "^1.1.5"
      }
    },
    "node_modules/d3-flextree/node_modules/d3-hierarchy": {
      "version": "1.1.9",
      "resolved": "https://registry.npmjs.org/d3-hierarchy/-/d3-hierarchy-1.1.9.tgz",
      "integrity": "sha512-j8tPxlqh1srJHAtxfvOUwKNYJkQuBFdM1+JAUfq6xqH5eAqf93L7oG1NVqDa4CpFZNvnNKtCYEUC8KY9yEn9lQ=="
    },
    "node_modules/d3-force": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-force/-/d3-force-3.0.0.tgz",
      "integrity": "sha512-zxV/SsA+U4yte8051P4ECydjD/S+qeYtnaIyAs9tgHCqfguma/aAQDjo85A9Z6EKhBirHRJHXIgJUlffT4wdLg==",
      "dependencies": {
        "d3-dispatch": "1 - 3",
        "d3-quadtree": "1 - 3",
        "d3-timer": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-format": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/d3-format/-/d3-format-3.1.0.tgz",
      "integrity": "sha512-YyUI6AEuY/Wpt8KWLgZHsIU86atmikuoOmCfommt0LYHiQSPjvX2AcFc38PX0CBpr2RCyZhjex+NS/LPOv6YqA==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-geo": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/d3-geo/-/d3-geo-3.1.0.tgz",
      "integrity": "sha512-JEo5HxXDdDYXCaWdwLRt79y7giK8SbhZJbFWXqbRTolCHFI5jRqteLzCsq51NKbUoX0PjBVSohxrx+NoOUujYA==",
      "dependencies": {
        "d3-array": "2.5.0 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-hierarchy": {
      "version": "3.1.2",
      "resolved": "https://registry.npmjs.org/d3-hierarchy/-/d3-hierarchy-3.1.2.tgz",
      "integrity": "sha512-FX/9frcub54beBdugHjDCdikxThEqjnR93Qt7PvQTOHxyiNCAlvMrHhclk3cD5VeAaq9fxmfRp+CnWw9rEMBuA==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-interpolate": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-interpolate/-/d3-interpolate-3.0.1.tgz",
      "integrity": "sha512-3bYs1rOD33uo8aqJfKP3JWPAibgw8Zm2+L9vBKEHJ2Rg+viTR7o5Mmv5mZcieN+FRYaAOWX5SJATX6k1PWz72g==",
      "dependencies": {
        "d3-color": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-path": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/d3-path/-/d3-path-3.1.0.tgz",
      "integrity": "sha512-p3KP5HCf/bvjBSSKuXid6Zqijx7wIfNW+J/maPs+iwR35at5JCbLUT0LzF1cnjbCHWhqzQTIN2Jpe8pRebIEFQ==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-polygon": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-polygon/-/d3-polygon-3.0.1.tgz",
      "integrity": "sha512-3vbA7vXYwfe1SYhED++fPUQlWSYTTGmFmQiany/gdbiWgU/iEyQzyymwL9SkJjFFuCS4902BSzewVGsHHmHtXg==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-quadtree": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-quadtree/-/d3-quadtree-3.0.1.tgz",
      "integrity": "sha512-04xDrxQTDTCFwP5H6hRhsRcb9xxv2RzkcsygFzmkSIOJy3PeRJP7sNk3VRIbKXcog561P9oU0/rVH6vDROAgUw==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-random": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-random/-/d3-random-3.0.1.tgz",
      "integrity": "sha512-FXMe9GfxTxqd5D6jFsQ+DJ8BJS4E/fT5mqqdjovykEB2oFbTMDVdg1MGFxfQW+FBOGoB++k8swBrgwSHT1cUXQ==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-scale": {
      "version": "4.0.2",
      "resolved": "https://registry.npmjs.org/d3-scale/-/d3-scale-4.0.2.tgz",
      "integrity": "sha512-GZW464g1SH7ag3Y7hXjf8RoUuAFIqklOAq3MRl4OaWabTFJY9PN/E1YklhXLh+OQ3fM9yS2nOkCoS+WLZ6kvxQ==",
      "dependencies": {
        "d3-array": "2.10.0 - 3",
        "d3-format": "1 - 3",
        "d3-interpolate": "1.2.0 - 3",
        "d3-time": "2.1.1 - 3",
        "d3-time-format": "2 - 4"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-scale-chromatic": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-scale-chromatic/-/d3-scale-chromatic-3.0.0.tgz",
      "integrity": "sha512-Lx9thtxAKrO2Pq6OO2Ua474opeziKr279P/TKZsMAhYyNDD3EnCffdbgeSYN5O7m2ByQsxtuP2CSDczNUIZ22g==",
      "dependencies": {
        "d3-color": "1 - 3",
        "d3-interpolate": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-selection": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-selection/-/d3-selection-3.0.0.tgz",
      "integrity": "sha512-fmTRWbNMmsmWq6xJV8D19U/gw/bwrHfNXxrIN+HfZgnzqTHp9jOmKMhsTUjXOJnZOdZY9Q28y4yebKzqDKlxlQ==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-shape": {
      "version": "3.2.0",
      "resolved": "https://registry.npmjs.org/d3-shape/-/d3-shape-3.2.0.tgz",
      "integrity": "sha512-SaLBuwGm3MOViRq2ABk3eLoxwZELpH6zhl3FbAoJ7Vm1gofKx6El1Ib5z23NUEhF9AsGl7y+dzLe5Cw2AArGTA==",
      "dependencies": {
        "d3-path": "^3.1.0"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-time": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/d3-time/-/d3-time-3.1.0.tgz",
      "integrity": "sha512-VqKjzBLejbSMT4IgbmVgDjpkYrNWUYJnbCGo874u7MMKIWsILRX+OpX/gTk8MqjpT1A/c6HY2dCA77ZN0lkQ2Q==",
      "dependencies": {
        "d3-array": "2 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-time-format": {
      "version": "4.1.0",
      "resolved": "https://registry.npmjs.org/d3-time-format/-/d3-time-format-4.1.0.tgz",
      "integrity": "sha512-dJxPBlzC7NugB2PDLwo9Q8JiTR3M3e4/XANkreKSUxF8vvXKqm1Yfq4Q5dl8budlunRVlUUaDUgFt7eA8D6NLg==",
      "dependencies": {
        "d3-time": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-timer": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-timer/-/d3-timer-3.0.1.tgz",
      "integrity": "sha512-ndfJ/JxxMd3nw31uyKoY2naivF+r29V+Lc0svZxe1JvvIRmi8hUsrMvdOwgS1o6uBHmiz91geQ0ylPP0aj1VUA==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/d3-transition": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/d3-transition/-/d3-transition-3.0.1.tgz",
      "integrity": "sha512-ApKvfjsSR6tg06xrL434C0WydLr7JewBB3V+/39RMHsaXTOG0zmt/OAXeng5M5LBm0ojmxJrpomQVZ1aPvBL4w==",
      "dependencies": {
        "d3-color": "1 - 3",
        "d3-dispatch": "1 - 3",
        "d3-ease": "1 - 3",
        "d3-interpolate": "1 - 3",
        "d3-timer": "1 - 3"
      },
      "engines": {
        "node": ">=12"
      },
      "peerDependencies": {
        "d3-selection": "2 - 3"
      }
    },
    "node_modules/d3-zoom": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/d3-zoom/-/d3-zoom-3.0.0.tgz",
      "integrity": "sha512-b8AmV3kfQaqWAuacbPuNbL6vahnOJflOhexLzMMNLga62+/nh0JzvJ0aO/5a5MVgUFGS7Hu1P9P03o3fJkDCyw==",
      "dependencies": {
        "d3-dispatch": "1 - 3",
        "d3-drag": "2 - 3",
        "d3-interpolate": "1 - 3",
        "d3-selection": "2 - 3",
        "d3-transition": "2 - 3"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/debug": {
      "version": "2.6.9",
      "resolved": "https://registry.npmjs.org/debug/-/debug-2.6.9.tgz",
      "integrity": "sha512-bC7ElrdJaJnPbAP+1EotYvqZsb3ecl5wi6Bfi6BJTUcNowp6cvspg0jXznRTKDjm/E7AdgFBVeAPVMNcKGsHMA==",
      "dev": true,
      "dependencies": {
        "ms": "2.0.0"
      }
    },
    "node_modules/default-gateway": {
      "version": "6.0.3",
      "resolved": "https://registry.npmjs.org/default-gateway/-/default-gateway-6.0.3.tgz",
      "integrity": "sha512-fwSOJsbbNzZ/CUFpqFBqYfYNLj1NbMPm8MMCIzHjC83iSJRBEGmDUxU+WP661BaBQImeC2yHwXtz+P/O9o+XEg==",
      "dev": true,
      "dependencies": {
        "execa": "^5.0.0"
      },
      "engines": {
        "node": ">= 10"
      }
    },
    "node_modules/define-data-property": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/define-data-property/-/define-data-property-1.1.1.tgz",
      "integrity": "sha512-E7uGkTzkk1d0ByLeSc6ZsFS79Axg+m1P/VsgYsxHgiuc3tFSj+MjMIwe90FC4lOAZzNBdY7kkO2P2wKdsQ1vgQ==",
      "dev": true,
      "dependencies": {
        "get-intrinsic": "^1.2.1",
        "gopd": "^1.0.1",
        "has-property-descriptors": "^1.0.0"
      },
      "engines": {
        "node": ">= 0.4"
      }
    },
    "node_modules/define-lazy-prop": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/define-lazy-prop/-/define-lazy-prop-2.0.0.tgz",
      "integrity": "sha512-Ds09qNh8yw3khSjiJjiUInaGX9xlqZDY7JVryGxdxV7NPeuqQfplOpQ66yJFZut3jLa5zOwkXw1g9EI2uKh4Og==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/delaunator": {
      "version": "5.0.0",
      "resolved": "https://registry.npmjs.org/delaunator/-/delaunator-5.0.0.tgz",
      "integrity": "sha512-AyLvtyJdbv/U1GkiS6gUUzclRoAY4Gs75qkMygJJhU75LW4DNuSF2RMzpxs9jw9Oz1BobHjTdkG3zdP55VxAqw==",
      "dependencies": {
        "robust-predicates": "^3.0.0"
      }
    },
    "node_modules/delayed-stream": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/delayed-stream/-/delayed-stream-1.0.0.tgz",
      "integrity": "sha512-ZySD7Nf91aLB0RxL4KGrKHBXl7Eds1DAmEdcoVawXnLD7SDhpNgtuII2aAkg7a7QS41jxPSZ17p4VdGnMHk3MQ==",
      "engines": {
        "node": ">=0.4.0"
      }
    },
    "node_modules/depd": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/depd/-/depd-2.0.0.tgz",
      "integrity": "sha512-g7nH6P6dyDioJogAAGprGpCtVImJhpPk/roCzdb3fIh61/s/nPsfR6onyMwkCAR/OlC3yBC0lESvUoQEAssIrw==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/destroy": {
      "version": "1.2.0",
      "resolved": "https://registry.npmjs.org/destroy/-/destroy-1.2.0.tgz",
      "integrity": "sha512-2sJGJTaXIIaR1w4iJSNoN0hnMY7Gpc/n8D4qSCJw8QqFWXf7cuAgnEHxBpweaVcPevC2l3KpjYCx3NypQQgaJg==",
      "dev": true,
      "engines": {
        "node": ">= 0.8",
        "npm": "1.2.8000 || >= 1.4.16"
      }
    },
    "node_modules/detect-node": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/detect-node/-/detect-node-2.1.0.tgz",
      "integrity": "sha512-T0NIuQpnTvFDATNuHN5roPwSBG83rFsuO+MXXH9/3N1eFbn4wcPjttvjMLEPWJ0RGUYgQE7cGgS3tNxbqCGM7g==",
      "dev": true
    },
    "node_modules/diff": {
      "version": "4.0.2",
      "resolved": "https://registry.npmjs.org/diff/-/diff-4.0.2.tgz",
      "integrity": "sha512-58lmxKSA4BNyLz+HHMUzlOEpg09FV+ev6ZMe3vJihgdxzgcwZ8VoEEPmALCZG9LmqfVoNMMKpttIYTVG6uDY7A==",
      "dev": true,
      "engines": {
        "node": ">=0.3.1"
      }
    },
    "node_modules/dns-equal": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/dns-equal/-/dns-equal-1.0.0.tgz",
      "integrity": "sha512-z+paD6YUQsk+AbGCEM4PrOXSss5gd66QfcVBFTKR/HpFL9jCqikS94HYwKww6fQyO7IxrIIyUu+g0Ka9tUS2Cg==",
      "dev": true
    },
    "node_modules/dns-packet": {
      "version": "5.6.1",
      "resolved": "https://registry.npmjs.org/dns-packet/-/dns-packet-5.6.1.tgz",
      "integrity": "sha512-l4gcSouhcgIKRvyy99RNVOgxXiicE+2jZoNmaNmZ6JXiGajBOJAesk1OBlJuM5k2c+eudGdLxDqXuPCKIj6kpw==",
      "dev": true,
      "dependencies": {
        "@leichtgewicht/ip-codec": "^2.0.1"
      },
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/dom-converter": {
      "version": "0.2.0",
      "resolved": "https://registry.npmjs.org/dom-converter/-/dom-converter-0.2.0.tgz",
      "integrity": "sha512-gd3ypIPfOMr9h5jIKq8E3sHOTCjeirnl0WK5ZdS1AW0Odt0b1PaWaHdJ4Qk4klv+YB9aJBS7mESXjFoDQPu6DA==",
      "dev": true,
      "dependencies": {
        "utila": "~0.4"
      }
    },
    "node_modules/dom-serializer": {
      "version": "1.4.1",
      "resolved": "https://registry.npmjs.org/dom-serializer/-/dom-serializer-1.4.1.tgz",
      "integrity": "sha512-VHwB3KfrcOOkelEG2ZOfxqLZdfkil8PtJi4P8N2MMXucZq2yLp75ClViUlOVwyoHEDjYU433Aq+5zWP61+RGag==",
      "dev": true,
      "dependencies": {
        "domelementtype": "^2.0.1",
        "domhandler": "^4.2.0",
        "entities": "^2.0.0"
      },
      "funding": {
        "url": "https://github.com/cheeriojs/dom-serializer?sponsor=1"
      }
    },
    "node_modules/domelementtype": {
      "version": "2.3.0",
      "resolved": "https://registry.npmjs.org/domelementtype/-/domelementtype-2.3.0.tgz",
      "integrity": "sha512-OLETBj6w0OsagBwdXnPdN0cnMfF9opN69co+7ZrbfPGrdpPVNBUj02spi6B1N7wChLQiPn4CSH/zJvXw56gmHw==",
      "dev": true,
      "funding": [
        {
          "type": "github",
          "url": "https://github.com/sponsors/fb55"
        }
      ]
    },
    "node_modules/domhandler": {
      "version": "4.3.1",
      "resolved": "https://registry.npmjs.org/domhandler/-/domhandler-4.3.1.tgz",
      "integrity": "sha512-GrwoxYN+uWlzO8uhUXRl0P+kHE4GtVPfYzVLcUxPL7KNdHKj66vvlhiweIHqYYXWlw+T8iLMp42Lm67ghw4WMQ==",
      "dev": true,
      "dependencies": {
        "domelementtype": "^2.2.0"
      },
      "engines": {
        "node": ">= 4"
      },
      "funding": {
        "url": "https://github.com/fb55/domhandler?sponsor=1"
      }
    },
    "node_modules/domutils": {
      "version": "2.8.0",
      "resolved": "https://registry.npmjs.org/domutils/-/domutils-2.8.0.tgz",
      "integrity": "sha512-w96Cjofp72M5IIhpjgobBimYEfoPjx1Vx0BSX9P30WBdZW2WIKU0T1Bd0kz2eNZ9ikjKgHbEyKx8BB6H1L3h3A==",
      "dev": true,
      "dependencies": {
        "dom-serializer": "^1.0.1",
        "domelementtype": "^2.2.0",
        "domhandler": "^4.2.0"
      },
      "funding": {
        "url": "https://github.com/fb55/domutils?sponsor=1"
      }
    },
    "node_modules/dot-case": {
      "version": "3.0.4",
      "resolved": "https://registry.npmjs.org/dot-case/-/dot-case-3.0.4.tgz",
      "integrity": "sha512-Kv5nKlh6yRrdrGvxeJ2e5y2eRUpkUosIW4A2AS38zwSz27zu7ufDwQPi5Jhs3XAlGNetl3bmnGhQsMtkKJnj3w==",
      "dev": true,
      "dependencies": {
        "no-case": "^3.0.4",
        "tslib": "^2.0.3"
      }
    },
    "node_modules/earcut": {
      "version": "2.2.4",
      "resolved": "https://registry.npmjs.org/earcut/-/earcut-2.2.4.tgz",
      "integrity": "sha512-/pjZsA1b4RPHbeWZQn66SWS8nZZWLQQ23oE3Eam7aroEFGEvwKAsJfZ9ytiEMycfzXWpca4FA9QIOehf7PocBQ=="
    },
    "node_modules/ee-first": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/ee-first/-/ee-first-1.1.1.tgz",
      "integrity": "sha512-WMwm9LhRUo+WUaRN+vRuETqG89IgZphVSNkdFgeb6sS/E4OrDIN7t48CAewSHXc6C8lefD8KKfr5vY61brQlow==",
      "dev": true
    },
    "node_modules/electron-to-chromium": {
      "version": "1.4.615",
      "resolved": "https://registry.npmjs.org/electron-to-chromium/-/electron-to-chromium-1.4.615.tgz",
      "integrity": "sha512-/bKPPcgZVUziECqDc+0HkT87+0zhaWSZHNXqF8FLd2lQcptpmUFwoCSWjCdOng9Gdq+afKArPdEg/0ZW461Eng==",
      "dev": true
    },
    "node_modules/encodeurl": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/encodeurl/-/encodeurl-1.0.2.tgz",
      "integrity": "sha512-TPJXq8JqFaVYm2CWmPvnP2Iyo4ZSM7/QKcSmuMLDObfpH5fi7RUGmd/rTDf+rut/saiDiQEeVTNgAmJEdAOx0w==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/enhanced-resolve": {
      "version": "5.15.0",
      "resolved": "https://registry.npmjs.org/enhanced-resolve/-/enhanced-resolve-5.15.0.tgz",
      "integrity": "sha512-LXYT42KJ7lpIKECr2mAXIaMldcNCh/7E0KBKOu4KSfkHmP+mZmSs+8V5gBAqisWBy0OO4W5Oyys0GO1Y8KtdKg==",
      "dev": true,
      "dependencies": {
        "graceful-fs": "^4.2.4",
        "tapable": "^2.2.0"
      },
      "engines": {
        "node": ">=10.13.0"
      }
    },
    "node_modules/entities": {
      "version": "2.2.0",
      "resolved": "https://registry.npmjs.org/entities/-/entities-2.2.0.tgz",
      "integrity": "sha512-p92if5Nz619I0w+akJrLZH0MX0Pb5DX39XOwQTtXSdQQOaYH03S1uIQp4mhOZtAXrxq4ViO67YTiLBo2638o9A==",
      "dev": true,
      "funding": {
        "url": "https://github.com/fb55/entities?sponsor=1"
      }
    },
    "node_modules/envinfo": {
      "version": "7.11.0",
      "resolved": "https://registry.npmjs.org/envinfo/-/envinfo-7.11.0.tgz",
      "integrity": "sha512-G9/6xF1FPbIw0TtalAMaVPpiq2aDEuKLXM314jPVAO9r2fo2a4BLqMNkmRS7O/xPPZ+COAhGIz3ETvHEV3eUcg==",
      "dev": true,
      "bin": {
        "envinfo": "dist/cli.js"
      },
      "engines": {
        "node": ">=4"
      }
    },
    "node_modules/es-module-lexer": {
      "version": "1.4.1",
      "resolved": "https://registry.npmjs.org/es-module-lexer/-/es-module-lexer-1.4.1.tgz",
      "integrity": "sha512-cXLGjP0c4T3flZJKQSuziYoq7MlT+rnvfZjfp7h+I7K9BNX54kP9nyWvdbwjQ4u1iWbOL4u96fgeZLToQlZC7w==",
      "dev": true
    },
    "node_modules/escalade": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/escalade/-/escalade-3.1.1.tgz",
      "integrity": "sha512-k0er2gUkLf8O0zKJiAhmkTnJlTvINGv7ygDNPbeIsX/TJjGJZHuh9B2UxbsaEkmlEo9MfhrSzmhIlhRlI2GXnw==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/escape-html": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/escape-html/-/escape-html-1.0.3.tgz",
      "integrity": "sha512-NiSupZ4OeuGwr68lGIeym/ksIZMJodUGOSCZ/FSnTxcrekbvqrgdUxlJOMpijaKZVjAJrWrGs/6Jy8OMuyj9ow==",
      "dev": true
    },
    "node_modules/eslint-scope": {
      "version": "5.1.1",
      "resolved": "https://registry.npmjs.org/eslint-scope/-/eslint-scope-5.1.1.tgz",
      "integrity": "sha512-2NxwbF/hZ0KpepYN0cNbo+FN6XoK7GaHlQhgx/hIZl6Va0bF45RQOOwhLIy8lQDbuCiadSLCBnH2CFYquit5bw==",
      "dev": true,
      "dependencies": {
        "esrecurse": "^4.3.0",
        "estraverse": "^4.1.1"
      },
      "engines": {
        "node": ">=8.0.0"
      }
    },
    "node_modules/esrecurse": {
      "version": "4.3.0",
      "resolved": "https://registry.npmjs.org/esrecurse/-/esrecurse-4.3.0.tgz",
      "integrity": "sha512-KmfKL3b6G+RXvP8N1vr3Tq1kL/oCFgn2NYXEtqP8/L3pKapUA4G8cFVaoF3SU323CD4XypR/ffioHmkti6/Tag==",
      "dev": true,
      "dependencies": {
        "estraverse": "^5.2.0"
      },
      "engines": {
        "node": ">=4.0"
      }
    },
    "node_modules/esrecurse/node_modules/estraverse": {
      "version": "5.3.0",
      "resolved": "https://registry.npmjs.org/estraverse/-/estraverse-5.3.0.tgz",
      "integrity": "sha512-MMdARuVEQziNTeJD8DgMqmhwR11BRQ/cBP+pLtYdSTnf3MIO8fFeiINEbX36ZdNlfU/7A9f3gUw49B3oQsvwBA==",
      "dev": true,
      "engines": {
        "node": ">=4.0"
      }
    },
    "node_modules/estraverse": {
      "version": "4.3.0",
      "resolved": "https://registry.npmjs.org/estraverse/-/estraverse-4.3.0.tgz",
      "integrity": "sha512-39nnKffWz8xN1BU/2c79n9nB9HDzo0niYUqx6xyqUnyoAnQyyWpOTdZEeiCch8BBu515t4wp9ZmgVfVhn9EBpw==",
      "dev": true,
      "engines": {
        "node": ">=4.0"
      }
    },
    "node_modules/etag": {
      "version": "1.8.1",
      "resolved": "https://registry.npmjs.org/etag/-/etag-1.8.1.tgz",
      "integrity": "sha512-aIL5Fx7mawVa300al2BnEE4iNvo1qETxLrPI/o05L7z6go7fCw1J6EQmbK4FmJ2AS7kgVF/KEZWufBfdClMcPg==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/eventemitter3": {
      "version": "4.0.7",
      "resolved": "https://registry.npmjs.org/eventemitter3/-/eventemitter3-4.0.7.tgz",
      "integrity": "sha512-8guHBZCwKnFhYdHr2ysuRWErTwhoN2X8XELRlrRwpmfeY2jjuUN4taQMsULKUVo1K4DvZl+0pgfyoysHxvmvEw==",
      "dev": true
    },
    "node_modules/events": {
      "version": "3.3.0",
      "resolved": "https://registry.npmjs.org/events/-/events-3.3.0.tgz",
      "integrity": "sha512-mQw+2fkQbALzQ7V0MY0IqdnXNOeTtP4r0lN9z7AAawCXgqea7bDii20AYrIBrFd/Hx0M2Ocz6S111CaFkUcb0Q==",
      "dev": true,
      "engines": {
        "node": ">=0.8.x"
      }
    },
    "node_modules/execa": {
      "version": "5.1.1",
      "resolved": "https://registry.npmjs.org/execa/-/execa-5.1.1.tgz",
      "integrity": "sha512-8uSpZZocAZRBAPIEINJj3Lo9HyGitllczc27Eh5YYojjMFMn8yHMDMaUHE2Jqfq05D/wucwI4JGURyXt1vchyg==",
      "dev": true,
      "dependencies": {
        "cross-spawn": "^7.0.3",
        "get-stream": "^6.0.0",
        "human-signals": "^2.1.0",
        "is-stream": "^2.0.0",
        "merge-stream": "^2.0.0",
        "npm-run-path": "^4.0.1",
        "onetime": "^5.1.2",
        "signal-exit": "^3.0.3",
        "strip-final-newline": "^2.0.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sindresorhus/execa?sponsor=1"
      }
    },
    "node_modules/express": {
      "version": "4.19.2",
      "resolved": "https://registry.npmjs.org/express/-/express-4.19.2.tgz",
      "integrity": "sha512-5T6nhjsT+EOMzuck8JjBHARTHfMht0POzlA60WV2pMD3gyXw2LZnZ+ueGdNxG+0calOJcWKbpFcuzLZ91YWq9Q==",
      "dev": true,
      "dependencies": {
        "accepts": "~1.3.8",
        "array-flatten": "1.1.1",
        "body-parser": "1.20.2",
        "content-disposition": "0.5.4",
        "content-type": "~1.0.4",
        "cookie": "0.6.0",
        "cookie-signature": "1.0.6",
        "debug": "2.6.9",
        "depd": "2.0.0",
        "encodeurl": "~1.0.2",
        "escape-html": "~1.0.3",
        "etag": "~1.8.1",
        "finalhandler": "1.2.0",
        "fresh": "0.5.2",
        "http-errors": "2.0.0",
        "merge-descriptors": "1.0.1",
        "methods": "~1.1.2",
        "on-finished": "2.4.1",
        "parseurl": "~1.3.3",
        "path-to-regexp": "0.1.7",
        "proxy-addr": "~2.0.7",
        "qs": "6.11.0",
        "range-parser": "~1.2.1",
        "safe-buffer": "5.2.1",
        "send": "0.18.0",
        "serve-static": "1.15.0",
        "setprototypeof": "1.2.0",
        "statuses": "2.0.1",
        "type-is": "~1.6.18",
        "utils-merge": "1.0.1",
        "vary": "~1.1.2"
      },
      "engines": {
        "node": ">= 0.10.0"
      }
    },
    "node_modules/express/node_modules/array-flatten": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/array-flatten/-/array-flatten-1.1.1.tgz",
      "integrity": "sha512-PCVAQswWemu6UdxsDFFX/+gVeYqKAod3D3UVm91jHwynguOwAvYPhx8nNlM++NqRcK6CxxpUafjmhIdKiHibqg==",
      "dev": true
    },
    "node_modules/fast-deep-equal": {
      "version": "3.1.3",
      "resolved": "https://registry.npmjs.org/fast-deep-equal/-/fast-deep-equal-3.1.3.tgz",
      "integrity": "sha512-f3qQ9oQy9j2AhBe/H9VC91wLmKBCCU/gDOnKNAYG5hswO7BLKj09Hc5HYNz9cGI++xlpDCIgDaitVs03ATR84Q==",
      "dev": true
    },
    "node_modules/fast-json-stable-stringify": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/fast-json-stable-stringify/-/fast-json-stable-stringify-2.1.0.tgz",
      "integrity": "sha512-lhd/wF+Lk98HZoTCtlVraHtfh5XYijIjalXck7saUtuanSDyLMxnHhSXEDJqHxD7msR8D0uCmqlkwjCV8xvwHw==",
      "dev": true
    },
    "node_modules/fastest-levenshtein": {
      "version": "1.0.16",
      "resolved": "https://registry.npmjs.org/fastest-levenshtein/-/fastest-levenshtein-1.0.16.tgz",
      "integrity": "sha512-eRnCtTTtGZFpQCwhJiUOuxPQWRXVKYDn0b2PeHfXL6/Zi53SLAzAHfVhVWK2AryC/WH05kGfxhFIPvTF0SXQzg==",
      "dev": true,
      "engines": {
        "node": ">= 4.9.1"
      }
    },
    "node_modules/faye-websocket": {
      "version": "0.11.4",
      "resolved": "https://registry.npmjs.org/faye-websocket/-/faye-websocket-0.11.4.tgz",
      "integrity": "sha512-CzbClwlXAuiRQAlUyfqPgvPoNKTckTPGfwZV4ZdAhVcP2lh9KUxJg2b5GkE7XbjKQ3YJnQ9z6D9ntLAlB+tP8g==",
      "dev": true,
      "dependencies": {
        "websocket-driver": ">=0.5.1"
      },
      "engines": {
        "node": ">=0.8.0"
      }
    },
    "node_modules/fill-range": {
      "version": "7.0.1",
      "resolved": "https://registry.npmjs.org/fill-range/-/fill-range-7.0.1.tgz",
      "integrity": "sha512-qOo9F+dMUmC2Lcb4BbVvnKJxTPjCm+RRpe4gDuGrzkL7mEVl/djYSu2OdQ2Pa302N4oqkSg9ir6jaLWJ2USVpQ==",
      "dev": true,
      "dependencies": {
        "to-regex-range": "^5.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/finalhandler": {
      "version": "1.2.0",
      "resolved": "https://registry.npmjs.org/finalhandler/-/finalhandler-1.2.0.tgz",
      "integrity": "sha512-5uXcUVftlQMFnWC9qu/svkWv3GTd2PfUhK/3PLkYNAe7FbqJMt3515HaxE6eRL74GdsriiwujiawdaB1BpEISg==",
      "dev": true,
      "dependencies": {
        "debug": "2.6.9",
        "encodeurl": "~1.0.2",
        "escape-html": "~1.0.3",
        "on-finished": "2.4.1",
        "parseurl": "~1.3.3",
        "statuses": "2.0.1",
        "unpipe": "~1.0.0"
      },
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/find-up": {
      "version": "4.1.0",
      "resolved": "https://registry.npmjs.org/find-up/-/find-up-4.1.0.tgz",
      "integrity": "sha512-PpOwAdQ/YlXQ2vj8a3h8IipDuYRi3wceVQQGYWxNINccq40Anw7BlsEXCMbt1Zt+OLA6Fq9suIpIWD0OsnISlw==",
      "dev": true,
      "dependencies": {
        "locate-path": "^5.0.0",
        "path-exists": "^4.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/flat": {
      "version": "5.0.2",
      "resolved": "https://registry.npmjs.org/flat/-/flat-5.0.2.tgz",
      "integrity": "sha512-b6suED+5/3rTpUBdG1gupIl8MPFCAMA0QXwmljLhvCUKcUvdE4gWky9zpuGCcXHOsz4J9wPGNWq6OKpmIzz3hQ==",
      "dev": true,
      "bin": {
        "flat": "cli.js"
      }
    },
    "node_modules/follow-redirects": {
      "version": "1.15.6",
      "resolved": "https://registry.npmjs.org/follow-redirects/-/follow-redirects-1.15.6.tgz",
      "integrity": "sha512-wWN62YITEaOpSK584EZXJafH1AGpO8RVgElfkuXbTOrPX4fIfOyEpW/CsiNd8JdYrAoOvafRTOEnvsO++qCqFA==",
      "funding": [
        {
          "type": "individual",
          "url": "https://github.com/sponsors/RubenVerborgh"
        }
      ],
      "engines": {
        "node": ">=4.0"
      },
      "peerDependenciesMeta": {
        "debug": {
          "optional": true
        }
      }
    },
    "node_modules/form-data": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/form-data/-/form-data-4.0.0.tgz",
      "integrity": "sha512-ETEklSGi5t0QMZuiXoA/Q6vcnxcLQP5vdugSpuAyi6SVGi2clPPp+xgEhuMaHC+zGgn31Kd235W35f7Hykkaww==",
      "dependencies": {
        "asynckit": "^0.4.0",
        "combined-stream": "^1.0.8",
        "mime-types": "^2.1.12"
      },
      "engines": {
        "node": ">= 6"
      }
    },
    "node_modules/forwarded": {
      "version": "0.2.0",
      "resolved": "https://registry.npmjs.org/forwarded/-/forwarded-0.2.0.tgz",
      "integrity": "sha512-buRG0fpBtRHSTCOASe6hD258tEubFoRLb4ZNA6NxMVHNw2gOcwHo9wyablzMzOA5z9xA9L1KNjk/Nt6MT9aYow==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/fresh": {
      "version": "0.5.2",
      "resolved": "https://registry.npmjs.org/fresh/-/fresh-0.5.2.tgz",
      "integrity": "sha512-zJ2mQYM18rEFOudeV4GShTGIQ7RbzA7ozbU9I/XBpm7kqgMywgmylMwXHxZJmkVoYkna9d2pVXVXPdYTP9ej8Q==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/fs-monkey": {
      "version": "1.0.5",
      "resolved": "https://registry.npmjs.org/fs-monkey/-/fs-monkey-1.0.5.tgz",
      "integrity": "sha512-8uMbBjrhzW76TYgEV27Y5E//W2f/lTFmx78P2w19FZSxarhI/798APGQyuGCwmkNxgwGRhrLfvWyLBvNtuOmew==",
      "dev": true
    },
    "node_modules/fs.realpath": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/fs.realpath/-/fs.realpath-1.0.0.tgz",
      "integrity": "sha512-OO0pH2lK6a0hZnAdau5ItzHPI6pUlvI7jMVnxUQRtw4owF2wk8lOSabtGDCTP4Ggrg2MbGnWO9X8K1t4+fGMDw==",
      "dev": true
    },
    "node_modules/fsevents": {
      "version": "2.3.3",
      "resolved": "https://registry.npmjs.org/fsevents/-/fsevents-2.3.3.tgz",
      "integrity": "sha512-5xoDfX+fL7faATnagmWPpbFtwh/R77WmMMqqHGS65C3vvB0YHrgF+B1YmZ3441tMj5n63k0212XNoJwzlhffQw==",
      "dev": true,
      "hasInstallScript": true,
      "optional": true,
      "os": [
        "darwin"
      ],
      "engines": {
        "node": "^8.16.0 || ^10.6.0 || >=11.0.0"
      }
    },
    "node_modules/function-bind": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/function-bind/-/function-bind-1.1.2.tgz",
      "integrity": "sha512-7XHNxH7qX9xG5mIwxkhumTox/MIRNcOgDrxWsMt2pAr23WHp6MrRlN7FBSFpCpr+oVO0F744iUgR82nJMfG2SA==",
      "dev": true,
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/get-intrinsic": {
      "version": "1.2.2",
      "resolved": "https://registry.npmjs.org/get-intrinsic/-/get-intrinsic-1.2.2.tgz",
      "integrity": "sha512-0gSo4ml/0j98Y3lngkFEot/zhiCeWsbYIlZ+uZOVgzLyLaUw7wxUL+nCTP0XJvJg1AXulJRI3UJi8GsbDuxdGA==",
      "dev": true,
      "dependencies": {
        "function-bind": "^1.1.2",
        "has-proto": "^1.0.1",
        "has-symbols": "^1.0.3",
        "hasown": "^2.0.0"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/get-stream": {
      "version": "6.0.1",
      "resolved": "https://registry.npmjs.org/get-stream/-/get-stream-6.0.1.tgz",
      "integrity": "sha512-ts6Wi+2j3jQjqi70w5AlN8DFnkSwC+MqmxEzdEALB2qXZYV3X/b1CTfgPLGJNMeAWxdPfU8FO1ms3NUfaHCPYg==",
      "dev": true,
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/glob": {
      "version": "7.2.3",
      "resolved": "https://registry.npmjs.org/glob/-/glob-7.2.3.tgz",
      "integrity": "sha512-nFR0zLpU2YCaRxwoCJvL6UvCH2JFyFVIvwTLsIf21AuHlMskA1hhTdk+LlYJtOlYt9v6dvszD2BGRqBL+iQK9Q==",
      "dev": true,
      "dependencies": {
        "fs.realpath": "^1.0.0",
        "inflight": "^1.0.4",
        "inherits": "2",
        "minimatch": "^3.1.1",
        "once": "^1.3.0",
        "path-is-absolute": "^1.0.0"
      },
      "engines": {
        "node": "*"
      },
      "funding": {
        "url": "https://github.com/sponsors/isaacs"
      }
    },
    "node_modules/glob-parent": {
      "version": "5.1.2",
      "resolved": "https://registry.npmjs.org/glob-parent/-/glob-parent-5.1.2.tgz",
      "integrity": "sha512-AOIgSQCepiJYwP3ARnGx+5VnTu2HBYdzbGP45eLw1vr3zB3vZLeyed1sC9hnbcOc9/SrMyM5RPQrkGz4aS9Zow==",
      "dev": true,
      "dependencies": {
        "is-glob": "^4.0.1"
      },
      "engines": {
        "node": ">= 6"
      }
    },
    "node_modules/glob-to-regexp": {
      "version": "0.4.1",
      "resolved": "https://registry.npmjs.org/glob-to-regexp/-/glob-to-regexp-0.4.1.tgz",
      "integrity": "sha512-lkX1HJXwyMcprw/5YUZc2s7DrpAiHB21/V+E1rHUrVNokkvB6bqMzT0VfV6/86ZNabt1k14YOIaT7nDvOX3Iiw==",
      "dev": true
    },
    "node_modules/gopd": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/gopd/-/gopd-1.0.1.tgz",
      "integrity": "sha512-d65bNlIadxvpb/A2abVdlqKqV563juRnZ1Wtk6s1sIR8uNsXR70xqIzVqxVf1eTqDunwT2MkczEeaezCKTZhwA==",
      "dev": true,
      "dependencies": {
        "get-intrinsic": "^1.1.3"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/graceful-fs": {
      "version": "4.2.11",
      "resolved": "https://registry.npmjs.org/graceful-fs/-/graceful-fs-4.2.11.tgz",
      "integrity": "sha512-RbJ5/jmFcNNCcDV5o9eTnBLJ/HszWV0P73bc+Ff4nS/rJj+YaS6IGyiOL0VoBYX+l1Wrl3k63h/KrH+nhJ0XvQ==",
      "dev": true
    },
    "node_modules/handle-thing": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/handle-thing/-/handle-thing-2.0.1.tgz",
      "integrity": "sha512-9Qn4yBxelxoh2Ow62nP+Ka/kMnOXRi8BXnRaUwezLNhqelnN49xKz4F/dPP8OYLxLxq6JDtZb2i9XznUQbNPTg==",
      "dev": true
    },
    "node_modules/has-flag": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/has-flag/-/has-flag-4.0.0.tgz",
      "integrity": "sha512-EykJT/Q1KjTWctppgIAgfSO0tKVuZUjhgMr17kqTumMl6Afv3EISleU7qZUzoXDFTAHTDC4NOoG/ZxU3EvlMPQ==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/has-property-descriptors": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/has-property-descriptors/-/has-property-descriptors-1.0.1.tgz",
      "integrity": "sha512-VsX8eaIewvas0xnvinAe9bw4WfIeODpGYikiWYLH+dma0Jw6KHYqWiWfhQlgOVK8D6PvjubK5Uc4P0iIhIcNVg==",
      "dev": true,
      "dependencies": {
        "get-intrinsic": "^1.2.2"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/has-proto": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/has-proto/-/has-proto-1.0.1.tgz",
      "integrity": "sha512-7qE+iP+O+bgF9clE5+UoBFzE65mlBiVj3tKCrlNQ0Ogwm0BjpT/gK4SlLYDMybDh5I3TCTKnPPa0oMG7JDYrhg==",
      "dev": true,
      "engines": {
        "node": ">= 0.4"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/has-symbols": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/has-symbols/-/has-symbols-1.0.3.tgz",
      "integrity": "sha512-l3LCuF6MgDNwTDKkdYGEihYjt5pRPbEg46rtlmnSPlUbgmB8LOIrKJbYYFBSbnPaJexMKtiPO8hmeRjRz2Td+A==",
      "dev": true,
      "engines": {
        "node": ">= 0.4"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/hasown": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/hasown/-/hasown-2.0.0.tgz",
      "integrity": "sha512-vUptKVTpIJhcczKBbgnS+RtcuYMB8+oNzPK2/Hp3hanz8JmpATdmmgLgSaadVREkDm+e2giHwY3ZRkyjSIDDFA==",
      "dev": true,
      "dependencies": {
        "function-bind": "^1.1.2"
      },
      "engines": {
        "node": ">= 0.4"
      }
    },
    "node_modules/he": {
      "version": "1.2.0",
      "resolved": "https://registry.npmjs.org/he/-/he-1.2.0.tgz",
      "integrity": "sha512-F/1DnUGPopORZi0ni+CvrCgHQ5FyEAHRLSApuYWMmrbSwoN2Mn/7k+Gl38gJnR7yyDZk6WLXwiGod1JOWNDKGw==",
      "dev": true,
      "bin": {
        "he": "bin/he"
      }
    },
    "node_modules/hpack.js": {
      "version": "2.1.6",
      "resolved": "https://registry.npmjs.org/hpack.js/-/hpack.js-2.1.6.tgz",
      "integrity": "sha512-zJxVehUdMGIKsRaNt7apO2Gqp0BdqW5yaiGHXXmbpvxgBYVZnAql+BJb4RO5ad2MgpbZKn5G6nMnegrH1FcNYQ==",
      "dev": true,
      "dependencies": {
        "inherits": "^2.0.1",
        "obuf": "^1.0.0",
        "readable-stream": "^2.0.1",
        "wbuf": "^1.1.0"
      }
    },
    "node_modules/hpack.js/node_modules/readable-stream": {
      "version": "2.3.8",
      "resolved": "https://registry.npmjs.org/readable-stream/-/readable-stream-2.3.8.tgz",
      "integrity": "sha512-8p0AUk4XODgIewSi0l8Epjs+EVnWiK7NoDIEGU0HhE7+ZyY8D1IMY7odu5lRrFXGg71L15KG8QrPmum45RTtdA==",
      "dev": true,
      "dependencies": {
        "core-util-is": "~1.0.0",
        "inherits": "~2.0.3",
        "isarray": "~1.0.0",
        "process-nextick-args": "~2.0.0",
        "safe-buffer": "~5.1.1",
        "string_decoder": "~1.1.1",
        "util-deprecate": "~1.0.1"
      }
    },
    "node_modules/hpack.js/node_modules/safe-buffer": {
      "version": "5.1.2",
      "resolved": "https://registry.npmjs.org/safe-buffer/-/safe-buffer-5.1.2.tgz",
      "integrity": "sha512-Gd2UZBJDkXlY7GbJxfsE8/nvKkUEU1G38c1siN6QP6a9PT9MmHB8GnpscSmMJSoF8LOIrt8ud/wPtojys4G6+g==",
      "dev": true
    },
    "node_modules/hpack.js/node_modules/string_decoder": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/string_decoder/-/string_decoder-1.1.1.tgz",
      "integrity": "sha512-n/ShnvDi6FHbbVfviro+WojiFzv+s8MPMHBczVePfUpDJLwoLT0ht1l4YwBCbi8pJAveEEdnkHyPyTP/mzRfwg==",
      "dev": true,
      "dependencies": {
        "safe-buffer": "~5.1.0"
      }
    },
    "node_modules/html-entities": {
      "version": "2.4.0",
      "resolved": "https://registry.npmjs.org/html-entities/-/html-entities-2.4.0.tgz",
      "integrity": "sha512-igBTJcNNNhvZFRtm8uA6xMY6xYleeDwn3PeBCkDz7tHttv4F2hsDI2aPgNERWzvRcNYHNT3ymRaQzllmXj4YsQ==",
      "dev": true,
      "funding": [
        {
          "type": "github",
          "url": "https://github.com/sponsors/mdevils"
        },
        {
          "type": "patreon",
          "url": "https://patreon.com/mdevils"
        }
      ]
    },
    "node_modules/html-minifier-terser": {
      "version": "6.1.0",
      "resolved": "https://registry.npmjs.org/html-minifier-terser/-/html-minifier-terser-6.1.0.tgz",
      "integrity": "sha512-YXxSlJBZTP7RS3tWnQw74ooKa6L9b9i9QYXY21eUEvhZ3u9XLfv6OnFsQq6RxkhHygsaUMvYsZRV5rU/OVNZxw==",
      "dev": true,
      "dependencies": {
        "camel-case": "^4.1.2",
        "clean-css": "^5.2.2",
        "commander": "^8.3.0",
        "he": "^1.2.0",
        "param-case": "^3.0.4",
        "relateurl": "^0.2.7",
        "terser": "^5.10.0"
      },
      "bin": {
        "html-minifier-terser": "cli.js"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/html-minifier-terser/node_modules/commander": {
      "version": "8.3.0",
      "resolved": "https://registry.npmjs.org/commander/-/commander-8.3.0.tgz",
      "integrity": "sha512-OkTL9umf+He2DZkUq8f8J9of7yL6RJKI24dVITBmNfZBmri9zYZQrKkuXiKhyfPSu8tUhnVBB1iKXevvnlR4Ww==",
      "dev": true,
      "engines": {
        "node": ">= 12"
      }
    },
    "node_modules/html-webpack-plugin": {
      "version": "5.6.0",
      "resolved": "https://registry.npmjs.org/html-webpack-plugin/-/html-webpack-plugin-5.6.0.tgz",
      "integrity": "sha512-iwaY4wzbe48AfKLZ/Cc8k0L+FKG6oSNRaZ8x5A/T/IVDGyXcbHncM9TdDa93wn0FsSm82FhTKW7f3vS61thXAw==",
      "dev": true,
      "dependencies": {
        "@types/html-minifier-terser": "^6.0.0",
        "html-minifier-terser": "^6.0.2",
        "lodash": "^4.17.21",
        "pretty-error": "^4.0.0",
        "tapable": "^2.0.0"
      },
      "engines": {
        "node": ">=10.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/html-webpack-plugin"
      },
      "peerDependencies": {
        "@rspack/core": "0.x || 1.x",
        "webpack": "^5.20.0"
      },
      "peerDependenciesMeta": {
        "@rspack/core": {
          "optional": true
        },
        "webpack": {
          "optional": true
        }
      }
    },
    "node_modules/htmlparser2": {
      "version": "6.1.0",
      "resolved": "https://registry.npmjs.org/htmlparser2/-/htmlparser2-6.1.0.tgz",
      "integrity": "sha512-gyyPk6rgonLFEDGoeRgQNaEUvdJ4ktTmmUh/h2t7s+M8oPpIPxgNACWa+6ESR57kXstwqPiCut0V8NRpcwgU7A==",
      "dev": true,
      "funding": [
        "https://github.com/fb55/htmlparser2?sponsor=1",
        {
          "type": "github",
          "url": "https://github.com/sponsors/fb55"
        }
      ],
      "dependencies": {
        "domelementtype": "^2.0.1",
        "domhandler": "^4.0.0",
        "domutils": "^2.5.2",
        "entities": "^2.0.0"
      }
    },
    "node_modules/http-deceiver": {
      "version": "1.2.7",
      "resolved": "https://registry.npmjs.org/http-deceiver/-/http-deceiver-1.2.7.tgz",
      "integrity": "sha512-LmpOGxTfbpgtGVxJrj5k7asXHCgNZp5nLfp+hWc8QQRqtb7fUy6kRY3BO1h9ddF6yIPYUARgxGOwB42DnxIaNw==",
      "dev": true
    },
    "node_modules/http-errors": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/http-errors/-/http-errors-2.0.0.tgz",
      "integrity": "sha512-FtwrG/euBzaEjYeRqOgly7G0qviiXoJWnvEH2Z1plBdXgbyjv34pHTSb9zoeHMyDy33+DWy5Wt9Wo+TURtOYSQ==",
      "dev": true,
      "dependencies": {
        "depd": "2.0.0",
        "inherits": "2.0.4",
        "setprototypeof": "1.2.0",
        "statuses": "2.0.1",
        "toidentifier": "1.0.1"
      },
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/http-parser-js": {
      "version": "0.5.8",
      "resolved": "https://registry.npmjs.org/http-parser-js/-/http-parser-js-0.5.8.tgz",
      "integrity": "sha512-SGeBX54F94Wgu5RH3X5jsDtf4eHyRogWX1XGT3b4HuW3tQPM4AaBzoUji/4AAJNXCEOWZ5O0DgZmJw1947gD5Q==",
      "dev": true
    },
    "node_modules/http-proxy": {
      "version": "1.18.1",
      "resolved": "https://registry.npmjs.org/http-proxy/-/http-proxy-1.18.1.tgz",
      "integrity": "sha512-7mz/721AbnJwIVbnaSv1Cz3Am0ZLT/UBwkC92VlxhXv/k/BBQfM2fXElQNC27BVGr0uwUpplYPQM9LnaBMR5NQ==",
      "dev": true,
      "dependencies": {
        "eventemitter3": "^4.0.0",
        "follow-redirects": "^1.0.0",
        "requires-port": "^1.0.0"
      },
      "engines": {
        "node": ">=8.0.0"
      }
    },
    "node_modules/http-proxy-middleware": {
      "version": "2.0.6",
      "resolved": "https://registry.npmjs.org/http-proxy-middleware/-/http-proxy-middleware-2.0.6.tgz",
      "integrity": "sha512-ya/UeJ6HVBYxrgYotAZo1KvPWlgB48kUJLDePFeneHsVujFaW5WNj2NgWCAE//B1Dl02BIfYlpNgBy8Kf8Rjmw==",
      "dev": true,
      "dependencies": {
        "@types/http-proxy": "^1.17.8",
        "http-proxy": "^1.18.1",
        "is-glob": "^4.0.1",
        "is-plain-obj": "^3.0.0",
        "micromatch": "^4.0.2"
      },
      "engines": {
        "node": ">=12.0.0"
      },
      "peerDependencies": {
        "@types/express": "^4.17.13"
      },
      "peerDependenciesMeta": {
        "@types/express": {
          "optional": true
        }
      }
    },
    "node_modules/human-signals": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/human-signals/-/human-signals-2.1.0.tgz",
      "integrity": "sha512-B4FFZ6q/T2jhhksgkbEW3HBvWIfDW85snkQgawt07S7J5QXTk6BkNV+0yAeZrM5QpMAdYlocGoljn0sJ/WQkFw==",
      "dev": true,
      "engines": {
        "node": ">=10.17.0"
      }
    },
    "node_modules/iconv-lite": {
      "version": "0.6.3",
      "resolved": "https://registry.npmjs.org/iconv-lite/-/iconv-lite-0.6.3.tgz",
      "integrity": "sha512-4fCk79wshMdzMp2rH06qWrJE4iolqLhCUH+OiuIgU++RB0+94NlDL81atO7GX55uUKueo0txHNtvEyI6D7WdMw==",
      "dependencies": {
        "safer-buffer": ">= 2.1.2 < 3.0.0"
      },
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/import-local": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/import-local/-/import-local-3.1.0.tgz",
      "integrity": "sha512-ASB07uLtnDs1o6EHjKpX34BKYDSqnFerfTOJL2HvMqF70LnxpjkzDB8J44oT9pu4AMPkQwf8jl6szgvNd2tRIg==",
      "dev": true,
      "dependencies": {
        "pkg-dir": "^4.2.0",
        "resolve-cwd": "^3.0.0"
      },
      "bin": {
        "import-local-fixture": "fixtures/cli.js"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/inflight": {
      "version": "1.0.6",
      "resolved": "https://registry.npmjs.org/inflight/-/inflight-1.0.6.tgz",
      "integrity": "sha512-k92I/b08q4wvFscXCLvqfsHCrjrF7yiXsQuIVvVE7N82W3+aqpzuUdBbfhWcy/FZR3/4IgflMgKLOsvPDrGCJA==",
      "dev": true,
      "dependencies": {
        "once": "^1.3.0",
        "wrappy": "1"
      }
    },
    "node_modules/inherits": {
      "version": "2.0.4",
      "resolved": "https://registry.npmjs.org/inherits/-/inherits-2.0.4.tgz",
      "integrity": "sha512-k/vGaX4/Yla3WzyMCvTQOXYeIHvqOKtnqBduzTHpzpQZzAskKMhZ2K+EnBiSM9zGSoIFeMpXKxa4dYeZIQqewQ==",
      "dev": true
    },
    "node_modules/internmap": {
      "version": "2.0.3",
      "resolved": "https://registry.npmjs.org/internmap/-/internmap-2.0.3.tgz",
      "integrity": "sha512-5Hh7Y1wQbvY5ooGgPbDaL5iYLAPzMTUrjMulskHLH6wnv/A+1q5rgEaiuqEjB+oxGXIVZs1FF+R/KPN3ZSQYYg==",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/interpret": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/interpret/-/interpret-3.1.1.tgz",
      "integrity": "sha512-6xwYfHbajpoF0xLW+iwLkhwgvLoZDfjYfoFNu8ftMoXINzwuymNLd9u/KmwtdT2GbR+/Cz66otEGEVVUHX9QLQ==",
      "dev": true,
      "engines": {
        "node": ">=10.13.0"
      }
    },
    "node_modules/ipaddr.js": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/ipaddr.js/-/ipaddr.js-2.1.0.tgz",
      "integrity": "sha512-LlbxQ7xKzfBusov6UMi4MFpEg0m+mAm9xyNGEduwXMEDuf4WfzB/RZwMVYEd7IKGvh4IUkEXYxtAVu9T3OelJQ==",
      "dev": true,
      "engines": {
        "node": ">= 10"
      }
    },
    "node_modules/is-binary-path": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/is-binary-path/-/is-binary-path-2.1.0.tgz",
      "integrity": "sha512-ZMERYes6pDydyuGidse7OsHxtbI7WVeUEozgR/g7rd0xUimYNlvZRE/K2MgZTjWy725IfelLeVcEM97mmtRGXw==",
      "dev": true,
      "dependencies": {
        "binary-extensions": "^2.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/is-core-module": {
      "version": "2.13.1",
      "resolved": "https://registry.npmjs.org/is-core-module/-/is-core-module-2.13.1.tgz",
      "integrity": "sha512-hHrIjvZsftOsvKSn2TRYl63zvxsgE0K+0mYMoH6gD4omR5IWB2KynivBQczo3+wF1cCkjzvptnI9Q0sPU66ilw==",
      "dev": true,
      "dependencies": {
        "hasown": "^2.0.0"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/is-docker": {
      "version": "2.2.1",
      "resolved": "https://registry.npmjs.org/is-docker/-/is-docker-2.2.1.tgz",
      "integrity": "sha512-F+i2BKsFrH66iaUFc0woD8sLy8getkwTwtOBjvs56Cx4CgJDeKQeqfz8wAYiSb8JOprWhHH5p77PbmYCvvUuXQ==",
      "dev": true,
      "bin": {
        "is-docker": "cli.js"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/is-extglob": {
      "version": "2.1.1",
      "resolved": "https://registry.npmjs.org/is-extglob/-/is-extglob-2.1.1.tgz",
      "integrity": "sha512-SbKbANkN603Vi4jEZv49LeVJMn4yGwsbzZworEoyEiutsN3nJYdbO36zfhGJ6QEDpOZIFkDtnq5JRxmvl3jsoQ==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/is-glob": {
      "version": "4.0.3",
      "resolved": "https://registry.npmjs.org/is-glob/-/is-glob-4.0.3.tgz",
      "integrity": "sha512-xelSayHH36ZgE7ZWhli7pW34hNbNl8Ojv5KVmkJD4hBdD3th8Tfk9vYasLM+mXWOZhFkgZfxhLSnrwRr4elSSg==",
      "dev": true,
      "dependencies": {
        "is-extglob": "^2.1.1"
      },
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/is-number": {
      "version": "7.0.0",
      "resolved": "https://registry.npmjs.org/is-number/-/is-number-7.0.0.tgz",
      "integrity": "sha512-41Cifkg6e8TylSpdtTpeLVMqvSBEVzTttHvERD741+pnZ8ANv0004MRL43QKPDlK9cGvNp6NZWZUBlbGXYxxng==",
      "dev": true,
      "engines": {
        "node": ">=0.12.0"
      }
    },
    "node_modules/is-plain-obj": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/is-plain-obj/-/is-plain-obj-3.0.0.tgz",
      "integrity": "sha512-gwsOE28k+23GP1B6vFl1oVh/WOzmawBrKwo5Ev6wMKzPkaXaCDIQKzLnvsA42DRlbVTWorkgTKIviAKCWkfUwA==",
      "dev": true,
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/is-plain-object": {
      "version": "2.0.4",
      "resolved": "https://registry.npmjs.org/is-plain-object/-/is-plain-object-2.0.4.tgz",
      "integrity": "sha512-h5PpgXkWitc38BBMYawTYMWJHFZJVnBquFE57xFpjB8pJFiF6gZ+bU+WyI/yqXiFR5mdLsgYNaPe8uao6Uv9Og==",
      "dev": true,
      "dependencies": {
        "isobject": "^3.0.1"
      },
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/is-stream": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/is-stream/-/is-stream-2.0.1.tgz",
      "integrity": "sha512-hFoiJiTl63nn+kstHGBtewWSKnQLpyb155KHheA1l39uvtO9nWIop1p3udqPcUd/xbF1VLMO4n7OI6p7RbngDg==",
      "dev": true,
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/is-wsl": {
      "version": "2.2.0",
      "resolved": "https://registry.npmjs.org/is-wsl/-/is-wsl-2.2.0.tgz",
      "integrity": "sha512-fKzAra0rGJUUBwGBgNkHZuToZcn+TtXHpeCgmkMJMMYx1sQDYaCSyjJBSCa2nH1DGm7s3n1oBnohoVTBaN7Lww==",
      "dev": true,
      "dependencies": {
        "is-docker": "^2.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/isarray": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/isarray/-/isarray-1.0.0.tgz",
      "integrity": "sha512-VLghIWNM6ELQzo7zwmcg0NmTVyWKYjvIeM83yjp0wRDTmUnrM678fQbcKBo6n2CJEF0szoG//ytg+TKla89ALQ==",
      "dev": true
    },
    "node_modules/isexe": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/isexe/-/isexe-2.0.0.tgz",
      "integrity": "sha512-RHxMLp9lnKHGHRng9QFhRCMbYAcVpn69smSGcq3f36xjgVVWThj4qqLbTLlq7Ssj8B+fIQ1EuCEGI2lKsyQeIw==",
      "dev": true
    },
    "node_modules/ismobilejs": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/ismobilejs/-/ismobilejs-1.1.1.tgz",
      "integrity": "sha512-VaFW53yt8QO61k2WJui0dHf4SlL8lxBofUuUmwBo0ljPk0Drz2TiuDW4jo3wDcv41qy/SxrJ+VAzJ/qYqsmzRw=="
    },
    "node_modules/isobject": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/isobject/-/isobject-3.0.1.tgz",
      "integrity": "sha512-WhB9zCku7EGTj/HQQRz5aUQEUeoQZH2bWcltRErOpymJ4boYE6wL9Tbr23krRPSZ+C5zqNSrSw+Cc7sZZ4b7vg==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/jest-worker": {
      "version": "27.5.1",
      "resolved": "https://registry.npmjs.org/jest-worker/-/jest-worker-27.5.1.tgz",
      "integrity": "sha512-7vuh85V5cdDofPyxn58nrPjBktZo0u9x1g8WtjQol+jZDaE+fhN+cIvTj11GndBnMnyfrUOG1sZQxCdjKh+DKg==",
      "dev": true,
      "dependencies": {
        "@types/node": "*",
        "merge-stream": "^2.0.0",
        "supports-color": "^8.0.0"
      },
      "engines": {
        "node": ">= 10.13.0"
      }
    },
    "node_modules/jest-worker/node_modules/supports-color": {
      "version": "8.1.1",
      "resolved": "https://registry.npmjs.org/supports-color/-/supports-color-8.1.1.tgz",
      "integrity": "sha512-MpUEN2OodtUzxvKQl72cUF7RQ5EiHsGvSsVG0ia9c5RbWGL2CI4C7EpPS8UTBIplnlzZiNuV56w+FuNxy3ty2Q==",
      "dev": true,
      "dependencies": {
        "has-flag": "^4.0.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/chalk/supports-color?sponsor=1"
      }
    },
    "node_modules/json-parse-even-better-errors": {
      "version": "2.3.1",
      "resolved": "https://registry.npmjs.org/json-parse-even-better-errors/-/json-parse-even-better-errors-2.3.1.tgz",
      "integrity": "sha512-xyFwyhro/JEof6Ghe2iz2NcXoj2sloNsWr/XsERDK/oiPCfaNhl5ONfp+jQdAZRQQ0IJWNzH9zIZF7li91kh2w==",
      "dev": true
    },
    "node_modules/json-schema-traverse": {
      "version": "0.4.1",
      "resolved": "https://registry.npmjs.org/json-schema-traverse/-/json-schema-traverse-0.4.1.tgz",
      "integrity": "sha512-xbbCH5dCYU5T8LcEhhuh7HJ88HXuW3qsI3Y0zOZFKfZEHcpWiHU/Jxzk629Brsab/mMiHQti9wMP+845RPe3Vg==",
      "dev": true
    },
    "node_modules/kind-of": {
      "version": "6.0.3",
      "resolved": "https://registry.npmjs.org/kind-of/-/kind-of-6.0.3.tgz",
      "integrity": "sha512-dcS1ul+9tmeD95T+x28/ehLgd9mENa3LsvDTtzm3vyBEO7RPptvAD+t44WVXaUjTBRcrpFeFlC8WCruUR456hw==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/launch-editor": {
      "version": "2.6.1",
      "resolved": "https://registry.npmjs.org/launch-editor/-/launch-editor-2.6.1.tgz",
      "integrity": "sha512-eB/uXmFVpY4zezmGp5XtU21kwo7GBbKB+EQ+UZeWtGb9yAM5xt/Evk+lYH3eRNAtId+ej4u7TYPFZ07w4s7rRw==",
      "dev": true,
      "dependencies": {
        "picocolors": "^1.0.0",
        "shell-quote": "^1.8.1"
      }
    },
    "node_modules/loader-runner": {
      "version": "4.3.0",
      "resolved": "https://registry.npmjs.org/loader-runner/-/loader-runner-4.3.0.tgz",
      "integrity": "sha512-3R/1M+yS3j5ou80Me59j7F9IMs4PXs3VqRrm0TU3AbKPxlmpoY1TNscJV/oGJXo8qCatFGTfDbY6W6ipGOYXfg==",
      "dev": true,
      "engines": {
        "node": ">=6.11.5"
      }
    },
    "node_modules/locate-path": {
      "version": "5.0.0",
      "resolved": "https://registry.npmjs.org/locate-path/-/locate-path-5.0.0.tgz",
      "integrity": "sha512-t7hw9pI+WvuwNJXwk5zVHpyhIqzg2qTlklJOf0mVxGSbe3Fp2VieZcduNYjaLDoy6p9uGpQEGWG87WpMKlNq8g==",
      "dev": true,
      "dependencies": {
        "p-locate": "^4.1.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/lodash": {
      "version": "4.17.21",
      "resolved": "https://registry.npmjs.org/lodash/-/lodash-4.17.21.tgz",
      "integrity": "sha512-v2kDEe57lecTulaDIuNTPy3Ry4gLGJ6Z1O3vE1krgXZNrsQ+LFTGHVxVjcXPs17LhbZVGedAJv8XZ1tvj5FvSg==",
      "dev": true
    },
    "node_modules/lower-case": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/lower-case/-/lower-case-2.0.2.tgz",
      "integrity": "sha512-7fm3l3NAF9WfN6W3JOmf5drwpVqX78JtoGJ3A6W0a6ZnldM41w2fV5D490psKFTpMds8TJse/eHLFFsNHHjHgg==",
      "dev": true,
      "dependencies": {
        "tslib": "^2.0.3"
      }
    },
    "node_modules/lru-cache": {
      "version": "6.0.0",
      "resolved": "https://registry.npmjs.org/lru-cache/-/lru-cache-6.0.0.tgz",
      "integrity": "sha512-Jo6dJ04CmSjuznwJSS3pUeWmd/H0ffTlkXXgwZi+eq1UCmqQwCh+eLsYOYCwY991i2Fah4h1BEMCx4qThGbsiA==",
      "dev": true,
      "dependencies": {
        "yallist": "^4.0.0"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/make-error": {
      "version": "1.3.6",
      "resolved": "https://registry.npmjs.org/make-error/-/make-error-1.3.6.tgz",
      "integrity": "sha512-s8UhlNe7vPKomQhC1qFelMokr/Sc3AgNbso3n74mVPA5LTZwkB9NlXf4XPamLxJE8h0gh73rM94xvwRT2CVInw==",
      "dev": true
    },
    "node_modules/media-typer": {
      "version": "0.3.0",
      "resolved": "https://registry.npmjs.org/media-typer/-/media-typer-0.3.0.tgz",
      "integrity": "sha512-dq+qelQ9akHpcOl/gUVRTxVIOkAJ1wR3QAvb4RsVjS8oVoFjDGTc679wJYmUmknUF5HwMLOgb5O+a3KxfWapPQ==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/memfs": {
      "version": "3.5.3",
      "resolved": "https://registry.npmjs.org/memfs/-/memfs-3.5.3.tgz",
      "integrity": "sha512-UERzLsxzllchadvbPs5aolHh65ISpKpM+ccLbOJ8/vvpBKmAWf+la7dXFy7Mr0ySHbdHrFv5kGFCUHHe6GFEmw==",
      "dev": true,
      "dependencies": {
        "fs-monkey": "^1.0.4"
      },
      "engines": {
        "node": ">= 4.0.0"
      }
    },
    "node_modules/merge-descriptors": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/merge-descriptors/-/merge-descriptors-1.0.1.tgz",
      "integrity": "sha512-cCi6g3/Zr1iqQi6ySbseM1Xvooa98N0w31jzUYrXPX2xqObmFGHJ0tQ5u74H3mVh7wLouTseZyYIq39g8cNp1w==",
      "dev": true
    },
    "node_modules/merge-stream": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/merge-stream/-/merge-stream-2.0.0.tgz",
      "integrity": "sha512-abv/qOcuPfk3URPfDzmZU1LKmuw8kT+0nIHvKrKgFrwifol/doWcdA4ZqsWQ8ENrFKkd67Mfpo/LovbIUsbt3w==",
      "dev": true
    },
    "node_modules/methods": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/methods/-/methods-1.1.2.tgz",
      "integrity": "sha512-iclAHeNqNm68zFtnZ0e+1L2yUIdvzNoauKU4WBA3VvH/vPFieF7qfRlwUZU+DA9P9bPXIS90ulxoUoCH23sV2w==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/micromatch": {
      "version": "4.0.5",
      "resolved": "https://registry.npmjs.org/micromatch/-/micromatch-4.0.5.tgz",
      "integrity": "sha512-DMy+ERcEW2q8Z2Po+WNXuw3c5YaUSFjAO5GsJqfEl7UjvtIuFKO6ZrKvcItdy98dwFI2N1tg3zNIdKaQT+aNdA==",
      "dev": true,
      "dependencies": {
        "braces": "^3.0.2",
        "picomatch": "^2.3.1"
      },
      "engines": {
        "node": ">=8.6"
      }
    },
    "node_modules/mime": {
      "version": "1.6.0",
      "resolved": "https://registry.npmjs.org/mime/-/mime-1.6.0.tgz",
      "integrity": "sha512-x0Vn8spI+wuJ1O6S7gnbaQg8Pxh4NNHb7KSINmEWKiPE4RKOplvijn+NkmYmmRgP68mc70j2EbeTFRsrswaQeg==",
      "dev": true,
      "bin": {
        "mime": "cli.js"
      },
      "engines": {
        "node": ">=4"
      }
    },
    "node_modules/mime-db": {
      "version": "1.52.0",
      "resolved": "https://registry.npmjs.org/mime-db/-/mime-db-1.52.0.tgz",
      "integrity": "sha512-sPU4uV7dYlvtWJxwwxHD0PuihVNiE7TyAbQ5SWxDCB9mUYvOgroQOwYQQOKPJ8CIbE+1ETVlOoK1UC2nU3gYvg==",
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/mime-types": {
      "version": "2.1.35",
      "resolved": "https://registry.npmjs.org/mime-types/-/mime-types-2.1.35.tgz",
      "integrity": "sha512-ZDY+bPm5zTTF+YpCrAU9nK0UgICYPT0QtT1NZWFv4s++TNkcgVaT0g6+4R2uI4MjQjzysHB1zxuWL50hzaeXiw==",
      "dependencies": {
        "mime-db": "1.52.0"
      },
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/mimic-fn": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/mimic-fn/-/mimic-fn-2.1.0.tgz",
      "integrity": "sha512-OqbOk5oEQeAZ8WXWydlu9HJjz9WVdEIvamMCcXmuqUYjTknH/sqsWvhQ3vgwKFRR1HpjvNBKQ37nbJgYzGqGcg==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/minimalistic-assert": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/minimalistic-assert/-/minimalistic-assert-1.0.1.tgz",
      "integrity": "sha512-UtJcAD4yEaGtjPezWuO9wC4nwUnVH/8/Im3yEHQP4b67cXlD/Qr9hdITCU1xDbSEXg2XKNaP8jsReV7vQd00/A==",
      "dev": true
    },
    "node_modules/minimatch": {
      "version": "3.1.2",
      "resolved": "https://registry.npmjs.org/minimatch/-/minimatch-3.1.2.tgz",
      "integrity": "sha512-J7p63hRiAjw1NDEww1W7i37+ByIrOWO5XQQAzZ3VOcL0PNybwpfmV/N05zFAzwQ9USyEcX6t3UO+K5aqBQOIHw==",
      "dev": true,
      "dependencies": {
        "brace-expansion": "^1.1.7"
      },
      "engines": {
        "node": "*"
      }
    },
    "node_modules/ms": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/ms/-/ms-2.0.0.tgz",
      "integrity": "sha512-Tpp60P6IUJDTuOq/5Z8cdskzJujfwqfOTkrwIwj7IRISpnkJnT6SyJ4PCPnGMoFjC9ddhal5KVIYtAt97ix05A==",
      "dev": true
    },
    "node_modules/multicast-dns": {
      "version": "7.2.5",
      "resolved": "https://registry.npmjs.org/multicast-dns/-/multicast-dns-7.2.5.tgz",
      "integrity": "sha512-2eznPJP8z2BFLX50tf0LuODrpINqP1RVIm/CObbTcBRITQgmC/TjcREF1NeTBzIcR5XO/ukWo+YHOjBbFwIupg==",
      "dev": true,
      "dependencies": {
        "dns-packet": "^5.2.2",
        "thunky": "^1.0.2"
      },
      "bin": {
        "multicast-dns": "cli.js"
      }
    },
    "node_modules/negotiator": {
      "version": "0.6.3",
      "resolved": "https://registry.npmjs.org/negotiator/-/negotiator-0.6.3.tgz",
      "integrity": "sha512-+EUsqGPLsM+j/zdChZjsnX51g4XrHFOIXwfnCVPGlQk/k5giakcKsuxCObBRu6DSm9opw/O6slWbJdghQM4bBg==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/neo-async": {
      "version": "2.6.2",
      "resolved": "https://registry.npmjs.org/neo-async/-/neo-async-2.6.2.tgz",
      "integrity": "sha512-Yd3UES5mWCSqR+qNT93S3UoYUkqAZ9lLg8a7g9rimsWmYGK8cVToA4/sF3RrshdyV3sAGMXVUmpMYOw+dLpOuw==",
      "dev": true
    },
    "node_modules/no-case": {
      "version": "3.0.4",
      "resolved": "https://registry.npmjs.org/no-case/-/no-case-3.0.4.tgz",
      "integrity": "sha512-fgAN3jGAh+RoxUGZHTSOLJIqUc2wmoBwGR4tbpNAKmmovFoWq0OdRkb0VkldReO2a2iBT/OEulG9XSUc10r3zg==",
      "dev": true,
      "dependencies": {
        "lower-case": "^2.0.2",
        "tslib": "^2.0.3"
      }
    },
    "node_modules/node-forge": {
      "version": "1.3.1",
      "resolved": "https://registry.npmjs.org/node-forge/-/node-forge-1.3.1.tgz",
      "integrity": "sha512-dPEtOeMvF9VMcYV/1Wb8CPoVAXtp6MKMlcbAt4ddqmGqUJ6fQZFXkNZNkNlfevtNkGtaSoXf/vNNNSvgrdXwtA==",
      "dev": true,
      "engines": {
        "node": ">= 6.13.0"
      }
    },
    "node_modules/node-releases": {
      "version": "2.0.14",
      "resolved": "https://registry.npmjs.org/node-releases/-/node-releases-2.0.14.tgz",
      "integrity": "sha512-y10wOWt8yZpqXmOgRo77WaHEmhYQYGNA6y421PKsKYWEK8aW+cqAphborZDhqfyKrbZEN92CN1X2KbafY2s7Yw==",
      "dev": true
    },
    "node_modules/normalize-path": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/normalize-path/-/normalize-path-3.0.0.tgz",
      "integrity": "sha512-6eZs5Ls3WtCisHWp9S2GUy8dqkpGi4BVSz3GaqiE6ezub0512ESztXUwUB6C6IKbQkY2Pnb/mD4WYojCRwcwLA==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/npm-run-path": {
      "version": "4.0.1",
      "resolved": "https://registry.npmjs.org/npm-run-path/-/npm-run-path-4.0.1.tgz",
      "integrity": "sha512-S48WzZW777zhNIrn7gxOlISNAqi9ZC/uQFnRdbeIHhZhCA6UqpkOT8T1G7BvfdgP4Er8gF4sUbaS0i7QvIfCWw==",
      "dev": true,
      "dependencies": {
        "path-key": "^3.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/nth-check": {
      "version": "2.1.1",
      "resolved": "https://registry.npmjs.org/nth-check/-/nth-check-2.1.1.tgz",
      "integrity": "sha512-lqjrjmaOoAnWfMmBPL+XNnynZh2+swxiX3WUE0s4yEHI6m+AwrK2UZOimIRl3X/4QctVqS8AiZjFqyOGrMXb/w==",
      "dev": true,
      "dependencies": {
        "boolbase": "^1.0.0"
      },
      "funding": {
        "url": "https://github.com/fb55/nth-check?sponsor=1"
      }
    },
    "node_modules/object-inspect": {
      "version": "1.13.1",
      "resolved": "https://registry.npmjs.org/object-inspect/-/object-inspect-1.13.1.tgz",
      "integrity": "sha512-5qoj1RUiKOMsCCNLV1CBiPYE10sziTsnmNxkAI/rZhiD63CF7IqdFGC/XzjWjpSgLf0LxXX3bDFIh0E18f6UhQ==",
      "dev": true,
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/obuf": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/obuf/-/obuf-1.1.2.tgz",
      "integrity": "sha512-PX1wu0AmAdPqOL1mWhqmlOd8kOIZQwGZw6rh7uby9fTc5lhaOWFLX3I6R1hrF9k3zUY40e6igsLGkDXK92LJNg==",
      "dev": true
    },
    "node_modules/on-finished": {
      "version": "2.4.1",
      "resolved": "https://registry.npmjs.org/on-finished/-/on-finished-2.4.1.tgz",
      "integrity": "sha512-oVlzkg3ENAhCk2zdv7IJwd/QUD4z2RxRwpkcGY8psCVcCYZNq4wYnVWALHM+brtuJjePWiYF/ClmuDr8Ch5+kg==",
      "dev": true,
      "dependencies": {
        "ee-first": "1.1.1"
      },
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/on-headers": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/on-headers/-/on-headers-1.0.2.tgz",
      "integrity": "sha512-pZAE+FJLoyITytdqK0U5s+FIpjN0JP3OzFi/u8Rx+EV5/W+JTWGXG8xFzevE7AjBfDqHv/8vL8qQsIhHnqRkrA==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/once": {
      "version": "1.4.0",
      "resolved": "https://registry.npmjs.org/once/-/once-1.4.0.tgz",
      "integrity": "sha512-lNaJgI+2Q5URQBkccEKHTQOPaXdUxnZZElQTZY0MFUAuaEqe1E+Nyvgdz/aIyNi6Z9MzO5dv1H8n58/GELp3+w==",
      "dev": true,
      "dependencies": {
        "wrappy": "1"
      }
    },
    "node_modules/onetime": {
      "version": "5.1.2",
      "resolved": "https://registry.npmjs.org/onetime/-/onetime-5.1.2.tgz",
      "integrity": "sha512-kbpaSSGJTWdAY5KPVeMOKXSrPtr8C8C7wodJbcsd51jRnmD+GZu8Y0VoU6Dm5Z4vWr0Ig/1NKuWRKf7j5aaYSg==",
      "dev": true,
      "dependencies": {
        "mimic-fn": "^2.1.0"
      },
      "engines": {
        "node": ">=6"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/open": {
      "version": "8.4.2",
      "resolved": "https://registry.npmjs.org/open/-/open-8.4.2.tgz",
      "integrity": "sha512-7x81NCL719oNbsq/3mh+hVrAWmFuEYUqrq/Iw3kUzH8ReypT9QQ0BLoJS7/G9k6N81XjW4qHWtjWwe/9eLy1EQ==",
      "dev": true,
      "dependencies": {
        "define-lazy-prop": "^2.0.0",
        "is-docker": "^2.1.1",
        "is-wsl": "^2.2.0"
      },
      "engines": {
        "node": ">=12"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/p-limit": {
      "version": "2.3.0",
      "resolved": "https://registry.npmjs.org/p-limit/-/p-limit-2.3.0.tgz",
      "integrity": "sha512-//88mFWSJx8lxCzwdAABTJL2MyWB12+eIY7MDL2SqLmAkeKU9qxRvWuSyTjm3FUmpBEMuFfckAIqEaVGUDxb6w==",
      "dev": true,
      "dependencies": {
        "p-try": "^2.0.0"
      },
      "engines": {
        "node": ">=6"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/p-locate": {
      "version": "4.1.0",
      "resolved": "https://registry.npmjs.org/p-locate/-/p-locate-4.1.0.tgz",
      "integrity": "sha512-R79ZZ/0wAxKGu3oYMlz8jy/kbhsNrS7SKZ7PxEHBgJ5+F2mtFW2fK2cOtBh1cHYkQsbzFV7I+EoRKe6Yt0oK7A==",
      "dev": true,
      "dependencies": {
        "p-limit": "^2.2.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/p-retry": {
      "version": "4.6.2",
      "resolved": "https://registry.npmjs.org/p-retry/-/p-retry-4.6.2.tgz",
      "integrity": "sha512-312Id396EbJdvRONlngUx0NydfrIQ5lsYu0znKVUzVvArzEIt08V1qhtyESbGVd1FGX7UKtiFp5uwKZdM8wIuQ==",
      "dev": true,
      "dependencies": {
        "@types/retry": "0.12.0",
        "retry": "^0.13.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/p-try": {
      "version": "2.2.0",
      "resolved": "https://registry.npmjs.org/p-try/-/p-try-2.2.0.tgz",
      "integrity": "sha512-R4nPAVTAU0B9D35/Gk3uJf/7XYbQcyohSKdvAxIRSNghFl4e71hVoGnBNQz9cWaXxO2I10KTC+3jMdvvoKw6dQ==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/param-case": {
      "version": "3.0.4",
      "resolved": "https://registry.npmjs.org/param-case/-/param-case-3.0.4.tgz",
      "integrity": "sha512-RXlj7zCYokReqWpOPH9oYivUzLYZ5vAPIfEmCTNViosC78F8F0H9y7T7gG2M39ymgutxF5gcFEsyZQSph9Bp3A==",
      "dev": true,
      "dependencies": {
        "dot-case": "^3.0.4",
        "tslib": "^2.0.3"
      }
    },
    "node_modules/parse-svg-path": {
      "version": "0.1.2",
      "resolved": "https://registry.npmjs.org/parse-svg-path/-/parse-svg-path-0.1.2.tgz",
      "integrity": "sha512-JyPSBnkTJ0AI8GGJLfMXvKq42cj5c006fnLz6fXy6zfoVjJizi8BNTpu8on8ziI1cKy9d9DGNuY17Ce7wuejpQ=="
    },
    "node_modules/parseurl": {
      "version": "1.3.3",
      "resolved": "https://registry.npmjs.org/parseurl/-/parseurl-1.3.3.tgz",
      "integrity": "sha512-CiyeOxFT/JZyN5m0z9PfXw4SCBJ6Sygz1Dpl0wqjlhDEGGBP1GnsUVEL0p63hoG1fcj3fHynXi9NYO4nWOL+qQ==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/pascal-case": {
      "version": "3.1.2",
      "resolved": "https://registry.npmjs.org/pascal-case/-/pascal-case-3.1.2.tgz",
      "integrity": "sha512-uWlGT3YSnK9x3BQJaOdcZwrnV6hPpd8jFH1/ucpiLRPh/2zCVJKS19E4GvYHvaCcACn3foXZ0cLB9Wrx1KGe5g==",
      "dev": true,
      "dependencies": {
        "no-case": "^3.0.4",
        "tslib": "^2.0.3"
      }
    },
    "node_modules/path-exists": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/path-exists/-/path-exists-4.0.0.tgz",
      "integrity": "sha512-ak9Qy5Q7jYb2Wwcey5Fpvg2KoAc/ZIhLSLOSBmRmygPsGwkVVt0fZa0qrtMz+m6tJTAHfZQ8FnmB4MG4LWy7/w==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/path-is-absolute": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/path-is-absolute/-/path-is-absolute-1.0.1.tgz",
      "integrity": "sha512-AVbw3UJ2e9bq64vSaS9Am0fje1Pa8pbGqTTsmXfaIiMpnr5DlDhfJOuLj9Sf95ZPVDAUerDfEk88MPmPe7UCQg==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/path-key": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/path-key/-/path-key-3.1.1.tgz",
      "integrity": "sha512-ojmeN0qd+y0jszEtoY48r0Peq5dwMEkIlCOu6Q5f41lfkswXuKtYrhgoTpLnyIcHm24Uhqx+5Tqm2InSwLhE6Q==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/path-parse": {
      "version": "1.0.7",
      "resolved": "https://registry.npmjs.org/path-parse/-/path-parse-1.0.7.tgz",
      "integrity": "sha512-LDJzPVEEEPR+y48z93A0Ed0yXb8pAByGWo/k5YYdYgpY2/2EsOsksJrq7lOHxryrVOn1ejG6oAp8ahvOIQD8sw==",
      "dev": true
    },
    "node_modules/path-to-regexp": {
      "version": "0.1.7",
      "resolved": "https://registry.npmjs.org/path-to-regexp/-/path-to-regexp-0.1.7.tgz",
      "integrity": "sha512-5DFkuoqlv1uYQKxy8omFBeJPQcdoE07Kv2sferDCrAq1ohOU+MSDswDIbnx3YAM60qIOnYa53wBhXW0EbMonrQ==",
      "dev": true
    },
    "node_modules/picocolors": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/picocolors/-/picocolors-1.0.0.tgz",
      "integrity": "sha512-1fygroTLlHu66zi26VoTDv8yRgm0Fccecssto+MhsZ0D/DGW2sm8E8AjW7NU5VVTRt5GxbeZ5qBuJr+HyLYkjQ==",
      "dev": true
    },
    "node_modules/picomatch": {
      "version": "2.3.1",
      "resolved": "https://registry.npmjs.org/picomatch/-/picomatch-2.3.1.tgz",
      "integrity": "sha512-JU3teHTNjmE2VCGFzuY8EXzCDVwEqB2a8fsIvwaStHhAWJEeVd1o1QD80CU6+ZdEXXSLbSsuLwJjkCBWqRQUVA==",
      "dev": true,
      "engines": {
        "node": ">=8.6"
      },
      "funding": {
        "url": "https://github.com/sponsors/jonschlinkert"
      }
    },
    "node_modules/pixi-viewport": {
      "version": "5.0.3",
      "resolved": "https://registry.npmjs.org/pixi-viewport/-/pixi-viewport-5.0.3.tgz",
      "integrity": "sha512-DGG7cg2vUltAiL2fanzYPLR+L6qBeoskPfbUXxN6CYKW+fkni5cF9J1t2WBTmyBnC3kVq3ATFE2KDi7zy2FY8A=="
    },
    "node_modules/pixi.js": {
      "version": "8.5.2",
      "resolved": "https://registry.npmjs.org/pixi.js/-/pixi.js-8.5.2.tgz",
      "integrity": "sha512-TOt9g8ifOj4R9DN9ST1M8t2nvnuhr5oWL5YW9ywFLbnOVgFMDcEz+Xek5Mo8Xr64D+QU3qre3IFgreBlsHxTNw==",
      "dependencies": {
        "@pixi/colord": "^2.9.6",
        "@types/css-font-loading-module": "^0.0.12",
        "@types/earcut": "^2.1.4",
        "@webgpu/types": "^0.1.40",
        "@xmldom/xmldom": "^0.8.10",
        "earcut": "^2.2.4",
        "eventemitter3": "^5.0.1",
        "ismobilejs": "^1.1.1",
        "parse-svg-path": "^0.1.2"
      }
    },
    "node_modules/pixi.js/node_modules/eventemitter3": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/eventemitter3/-/eventemitter3-5.0.1.tgz",
      "integrity": "sha512-GWkBvjiSZK87ELrYOSESUYeVIc9mvLLf/nXalMOS5dYrgZq9o5OVkbZAVM06CVxYsCwH9BDZFPlQTlPA1j4ahA=="
    },
    "node_modules/pkg-dir": {
      "version": "4.2.0",
      "resolved": "https://registry.npmjs.org/pkg-dir/-/pkg-dir-4.2.0.tgz",
      "integrity": "sha512-HRDzbaKjC+AOWVXxAU/x54COGeIv9eb+6CkDSQoNTt4XyWoIJvuPsXizxu/Fr23EiekbtZwmh1IcIG/l/a10GQ==",
      "dev": true,
      "dependencies": {
        "find-up": "^4.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/pretty-error": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/pretty-error/-/pretty-error-4.0.0.tgz",
      "integrity": "sha512-AoJ5YMAcXKYxKhuJGdcvse+Voc6v1RgnsR3nWcYU7q4t6z0Q6T86sv5Zq8VIRbOWWFpvdGE83LtdSMNd+6Y0xw==",
      "dev": true,
      "dependencies": {
        "lodash": "^4.17.20",
        "renderkid": "^3.0.0"
      }
    },
    "node_modules/process-nextick-args": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/process-nextick-args/-/process-nextick-args-2.0.1.tgz",
      "integrity": "sha512-3ouUOpQhtgrbOa17J7+uxOTpITYWaGP7/AhoR3+A+/1e9skrzelGi/dXzEYyvbxubEF6Wn2ypscTKiKJFFn1ag==",
      "dev": true
    },
    "node_modules/proxy-addr": {
      "version": "2.0.7",
      "resolved": "https://registry.npmjs.org/proxy-addr/-/proxy-addr-2.0.7.tgz",
      "integrity": "sha512-llQsMLSUDUPT44jdrU/O37qlnifitDP+ZwrmmZcoSKyLKvtZxpyV0n2/bD/N4tBAAZ/gJEdZU7KMraoK1+XYAg==",
      "dev": true,
      "dependencies": {
        "forwarded": "0.2.0",
        "ipaddr.js": "1.9.1"
      },
      "engines": {
        "node": ">= 0.10"
      }
    },
    "node_modules/proxy-addr/node_modules/ipaddr.js": {
      "version": "1.9.1",
      "resolved": "https://registry.npmjs.org/ipaddr.js/-/ipaddr.js-1.9.1.tgz",
      "integrity": "sha512-0KI/607xoxSToH7GjN1FfSbLoU0+btTicjsQSWQlh/hZykN8KpmMf7uYwPW3R+akZ6R/w18ZlXSHBYXiYUPO3g==",
      "dev": true,
      "engines": {
        "node": ">= 0.10"
      }
    },
    "node_modules/proxy-from-env": {
      "version": "1.1.0",
      "resolved": "https://registry.npmjs.org/proxy-from-env/-/proxy-from-env-1.1.0.tgz",
      "integrity": "sha512-D+zkORCbA9f1tdWRK0RaCR3GPv50cMxcrz4X8k5LTSUD1Dkw47mKJEZQNunItRTkWwgtaUSo1RVFRIG9ZXiFYg=="
    },
    "node_modules/punycode": {
      "version": "2.3.1",
      "resolved": "https://registry.npmjs.org/punycode/-/punycode-2.3.1.tgz",
      "integrity": "sha512-vYt7UD1U9Wg6138shLtLOvdAu+8DsC/ilFtEVHcH+wydcSpNE20AfSOduf6MkRFahL5FY7X1oU7nKVZFtfq8Fg==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/qs": {
      "version": "6.11.0",
      "resolved": "https://registry.npmjs.org/qs/-/qs-6.11.0.tgz",
      "integrity": "sha512-MvjoMCJwEarSbUYk5O+nmoSzSutSsTwF85zcHPQ9OrlFoZOYIjaqBAJIqIXjptyD5vThxGq52Xu/MaJzRkIk4Q==",
      "dev": true,
      "dependencies": {
        "side-channel": "^1.0.4"
      },
      "engines": {
        "node": ">=0.6"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/randombytes": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/randombytes/-/randombytes-2.1.0.tgz",
      "integrity": "sha512-vYl3iOX+4CKUWuxGi9Ukhie6fsqXqS9FE2Zaic4tNFD2N2QQaXOMFbuKK4QmDHC0JO6B1Zp41J0LpT0oR68amQ==",
      "dev": true,
      "dependencies": {
        "safe-buffer": "^5.1.0"
      }
    },
    "node_modules/range-parser": {
      "version": "1.2.1",
      "resolved": "https://registry.npmjs.org/range-parser/-/range-parser-1.2.1.tgz",
      "integrity": "sha512-Hrgsx+orqoygnmhFbKaHE6c296J+HTAQXoxEF6gNupROmmGJRoyzfG3ccAveqCBrwr/2yxQ5BVd/GTl5agOwSg==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/raw-body": {
      "version": "2.5.2",
      "resolved": "https://registry.npmjs.org/raw-body/-/raw-body-2.5.2.tgz",
      "integrity": "sha512-8zGqypfENjCIqGhgXToC8aB2r7YrBX+AQAfIPs/Mlk+BtPTztOvTS01NRW/3Eh60J+a48lt8qsCzirQ6loCVfA==",
      "dev": true,
      "dependencies": {
        "bytes": "3.1.2",
        "http-errors": "2.0.0",
        "iconv-lite": "0.4.24",
        "unpipe": "1.0.0"
      },
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/raw-body/node_modules/bytes": {
      "version": "3.1.2",
      "resolved": "https://registry.npmjs.org/bytes/-/bytes-3.1.2.tgz",
      "integrity": "sha512-/Nf7TyzTx6S3yRJObOAV7956r8cr2+Oj8AC5dt8wSP3BQAoeX58NoHyCU8P8zGkNXStjTSi6fzO6F0pBdcYbEg==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/raw-body/node_modules/iconv-lite": {
      "version": "0.4.24",
      "resolved": "https://registry.npmjs.org/iconv-lite/-/iconv-lite-0.4.24.tgz",
      "integrity": "sha512-v3MXnZAcvnywkTUEZomIActle7RXXeedOR31wwl7VlyoXO4Qi9arvSenNQWne1TcRwhCL1HwLI21bEqdpj8/rA==",
      "dev": true,
      "dependencies": {
        "safer-buffer": ">= 2.1.2 < 3"
      },
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/readable-stream": {
      "version": "3.6.2",
      "resolved": "https://registry.npmjs.org/readable-stream/-/readable-stream-3.6.2.tgz",
      "integrity": "sha512-9u/sniCrY3D5WdsERHzHE4G2YCXqoG5FTHUiCC4SIbr6XcLZBY05ya9EKjYek9O5xOAwjGq+1JdGBAS7Q9ScoA==",
      "dev": true,
      "dependencies": {
        "inherits": "^2.0.3",
        "string_decoder": "^1.1.1",
        "util-deprecate": "^1.0.1"
      },
      "engines": {
        "node": ">= 6"
      }
    },
    "node_modules/readdirp": {
      "version": "3.6.0",
      "resolved": "https://registry.npmjs.org/readdirp/-/readdirp-3.6.0.tgz",
      "integrity": "sha512-hOS089on8RduqdbhvQ5Z37A0ESjsqz6qnRcffsMU3495FuTdqSm+7bhJ29JvIOsBDEEnan5DPu9t3To9VRlMzA==",
      "dev": true,
      "dependencies": {
        "picomatch": "^2.2.1"
      },
      "engines": {
        "node": ">=8.10.0"
      }
    },
    "node_modules/rechoir": {
      "version": "0.8.0",
      "resolved": "https://registry.npmjs.org/rechoir/-/rechoir-0.8.0.tgz",
      "integrity": "sha512-/vxpCXddiX8NGfGO/mTafwjq4aFa/71pvamip0++IQk3zG8cbCj0fifNPrjjF1XMXUne91jL9OoxmdykoEtifQ==",
      "dev": true,
      "dependencies": {
        "resolve": "^1.20.0"
      },
      "engines": {
        "node": ">= 10.13.0"
      }
    },
    "node_modules/relateurl": {
      "version": "0.2.7",
      "resolved": "https://registry.npmjs.org/relateurl/-/relateurl-0.2.7.tgz",
      "integrity": "sha512-G08Dxvm4iDN3MLM0EsP62EDV9IuhXPR6blNz6Utcp7zyV3tr4HVNINt6MpaRWbxoOHT3Q7YN2P+jaHX8vUbgog==",
      "dev": true,
      "engines": {
        "node": ">= 0.10"
      }
    },
    "node_modules/renderkid": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/renderkid/-/renderkid-3.0.0.tgz",
      "integrity": "sha512-q/7VIQA8lmM1hF+jn+sFSPWGlMkSAeNYcPLmDQx2zzuiDfaLrOmumR8iaUKlenFgh0XRPIUeSPlH3A+AW3Z5pg==",
      "dev": true,
      "dependencies": {
        "css-select": "^4.1.3",
        "dom-converter": "^0.2.0",
        "htmlparser2": "^6.1.0",
        "lodash": "^4.17.21",
        "strip-ansi": "^6.0.1"
      }
    },
    "node_modules/require-from-string": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/require-from-string/-/require-from-string-2.0.2.tgz",
      "integrity": "sha512-Xf0nWe6RseziFMu+Ap9biiUbmplq6S9/p+7w7YXP/JBHhrUDDUhwa+vANyubuqfZWTveU//DYVGsDG7RKL/vEw==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/requires-port": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/requires-port/-/requires-port-1.0.0.tgz",
      "integrity": "sha512-KigOCHcocU3XODJxsu8i/j8T9tzT4adHiecwORRQ0ZZFcp7ahwXuRU1m+yuO90C5ZUyGeGfocHDI14M3L3yDAQ==",
      "dev": true
    },
    "node_modules/resolve": {
      "version": "1.22.8",
      "resolved": "https://registry.npmjs.org/resolve/-/resolve-1.22.8.tgz",
      "integrity": "sha512-oKWePCxqpd6FlLvGV1VU0x7bkPmmCNolxzjMf4NczoDnQcIWrAF+cPtZn5i6n+RfD2d9i0tzpKnG6Yk168yIyw==",
      "dev": true,
      "dependencies": {
        "is-core-module": "^2.13.0",
        "path-parse": "^1.0.7",
        "supports-preserve-symlinks-flag": "^1.0.0"
      },
      "bin": {
        "resolve": "bin/resolve"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/resolve-cwd": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/resolve-cwd/-/resolve-cwd-3.0.0.tgz",
      "integrity": "sha512-OrZaX2Mb+rJCpH/6CpSqt9xFVpN++x01XnN2ie9g6P5/3xelLAkXWVADpdz1IHD/KFfEXyE6V0U01OQ3UO2rEg==",
      "dev": true,
      "dependencies": {
        "resolve-from": "^5.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/resolve-from": {
      "version": "5.0.0",
      "resolved": "https://registry.npmjs.org/resolve-from/-/resolve-from-5.0.0.tgz",
      "integrity": "sha512-qYg9KP24dD5qka9J47d0aVky0N+b4fTU89LN9iDnjB5waksiC49rvMB0PrUJQGoTmH50XPiqOvAjDfaijGxYZw==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/retry": {
      "version": "0.13.1",
      "resolved": "https://registry.npmjs.org/retry/-/retry-0.13.1.tgz",
      "integrity": "sha512-XQBQ3I8W1Cge0Seh+6gjj03LbmRFWuoszgK9ooCpwYIrhhoO80pfq4cUkU5DkknwfOfFteRwlZ56PYOGYyFWdg==",
      "dev": true,
      "engines": {
        "node": ">= 4"
      }
    },
    "node_modules/rimraf": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/rimraf/-/rimraf-3.0.2.tgz",
      "integrity": "sha512-JZkJMZkAGFFPP2YqXZXPbMlMBgsxzE8ILs4lMIX/2o0L9UBw9O/Y3o6wFw/i9YLapcUJWwqbi3kdxIPdC62TIA==",
      "dev": true,
      "dependencies": {
        "glob": "^7.1.3"
      },
      "bin": {
        "rimraf": "bin.js"
      },
      "funding": {
        "url": "https://github.com/sponsors/isaacs"
      }
    },
    "node_modules/robust-predicates": {
      "version": "3.0.2",
      "resolved": "https://registry.npmjs.org/robust-predicates/-/robust-predicates-3.0.2.tgz",
      "integrity": "sha512-IXgzBWvWQwE6PrDI05OvmXUIruQTcoMDzRsOd5CDvHCVLcLHMTSYvOK5Cm46kWqlV3yAbuSpBZdJ5oP5OUoStg=="
    },
    "node_modules/rw": {
      "version": "1.3.3",
      "resolved": "https://registry.npmjs.org/rw/-/rw-1.3.3.tgz",
      "integrity": "sha512-PdhdWy89SiZogBLaw42zdeqtRJ//zFd2PgQavcICDUgJT5oW10QCRKbJ6bg4r0/UY2M6BWd5tkxuGFRvCkgfHQ=="
    },
    "node_modules/safe-buffer": {
      "version": "5.2.1",
      "resolved": "https://registry.npmjs.org/safe-buffer/-/safe-buffer-5.2.1.tgz",
      "integrity": "sha512-rp3So07KcdmmKbGvgaNxQSJr7bGVSVk5S9Eq1F+ppbRo70+YeaDxkw5Dd8NPN+GD6bjnYm2VuPuCXmpuYvmCXQ==",
      "dev": true,
      "funding": [
        {
          "type": "github",
          "url": "https://github.com/sponsors/feross"
        },
        {
          "type": "patreon",
          "url": "https://www.patreon.com/feross"
        },
        {
          "type": "consulting",
          "url": "https://feross.org/support"
        }
      ]
    },
    "node_modules/safer-buffer": {
      "version": "2.1.2",
      "resolved": "https://registry.npmjs.org/safer-buffer/-/safer-buffer-2.1.2.tgz",
      "integrity": "sha512-YZo3K82SD7Riyi0E1EQPojLz7kpepnSQI9IyPbHHg1XXXevb5dJI7tpyN2ADxGcQbHG7vcyRHk0cbwqcQriUtg=="
    },
    "node_modules/schema-utils": {
      "version": "3.3.0",
      "resolved": "https://registry.npmjs.org/schema-utils/-/schema-utils-3.3.0.tgz",
      "integrity": "sha512-pN/yOAvcC+5rQ5nERGuwrjLlYvLTbCibnZ1I7B1LaiAz9BRBlE9GMgE/eqV30P7aJQUf7Ddimy/RsbYO/GrVGg==",
      "dev": true,
      "dependencies": {
        "@types/json-schema": "^7.0.8",
        "ajv": "^6.12.5",
        "ajv-keywords": "^3.5.2"
      },
      "engines": {
        "node": ">= 10.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      }
    },
    "node_modules/select-hose": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/select-hose/-/select-hose-2.0.0.tgz",
      "integrity": "sha512-mEugaLK+YfkijB4fx0e6kImuJdCIt2LxCRcbEYPqRGCs4F2ogyfZU5IAZRdjCP8JPq2AtdNoC/Dux63d9Kiryg==",
      "dev": true
    },
    "node_modules/selfsigned": {
      "version": "2.4.1",
      "resolved": "https://registry.npmjs.org/selfsigned/-/selfsigned-2.4.1.tgz",
      "integrity": "sha512-th5B4L2U+eGLq1TVh7zNRGBapioSORUeymIydxgFpwww9d2qyKvtuPU2jJuHvYAwwqi2Y596QBL3eEqcPEYL8Q==",
      "dev": true,
      "dependencies": {
        "@types/node-forge": "^1.3.0",
        "node-forge": "^1"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/semver": {
      "version": "7.5.4",
      "resolved": "https://registry.npmjs.org/semver/-/semver-7.5.4.tgz",
      "integrity": "sha512-1bCSESV6Pv+i21Hvpxp3Dx+pSD8lIPt8uVjRrxAUt/nbswYc+tK6Y2btiULjd4+fnq15PX+nqQDC7Oft7WkwcA==",
      "dev": true,
      "dependencies": {
        "lru-cache": "^6.0.0"
      },
      "bin": {
        "semver": "bin/semver.js"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/send": {
      "version": "0.18.0",
      "resolved": "https://registry.npmjs.org/send/-/send-0.18.0.tgz",
      "integrity": "sha512-qqWzuOjSFOuqPjFe4NOsMLafToQQwBSOEpS+FwEt3A2V3vKubTquT3vmLTQpFgMXp8AlFWFuP1qKaJZOtPpVXg==",
      "dev": true,
      "dependencies": {
        "debug": "2.6.9",
        "depd": "2.0.0",
        "destroy": "1.2.0",
        "encodeurl": "~1.0.2",
        "escape-html": "~1.0.3",
        "etag": "~1.8.1",
        "fresh": "0.5.2",
        "http-errors": "2.0.0",
        "mime": "1.6.0",
        "ms": "2.1.3",
        "on-finished": "2.4.1",
        "range-parser": "~1.2.1",
        "statuses": "2.0.1"
      },
      "engines": {
        "node": ">= 0.8.0"
      }
    },
    "node_modules/send/node_modules/ms": {
      "version": "2.1.3",
      "resolved": "https://registry.npmjs.org/ms/-/ms-2.1.3.tgz",
      "integrity": "sha512-6FlzubTLZG3J2a/NVCAleEhjzq5oxgHyaCU9yYXvcLsvoVaHJq/s5xXI6/XXP6tz7R9xAOtHnSO/tXtF3WRTlA==",
      "dev": true
    },
    "node_modules/serialize-javascript": {
      "version": "6.0.2",
      "resolved": "https://registry.npmjs.org/serialize-javascript/-/serialize-javascript-6.0.2.tgz",
      "integrity": "sha512-Saa1xPByTTq2gdeFZYLLo+RFE35NHZkAbqZeWNd3BpzppeVisAqpDjcp8dyf6uIvEqJRd46jemmyA4iFIeVk8g==",
      "dev": true,
      "dependencies": {
        "randombytes": "^2.1.0"
      }
    },
    "node_modules/serve-index": {
      "version": "1.9.1",
      "resolved": "https://registry.npmjs.org/serve-index/-/serve-index-1.9.1.tgz",
      "integrity": "sha512-pXHfKNP4qujrtteMrSBb0rc8HJ9Ms/GrXwcUtUtD5s4ewDJI8bT3Cz2zTVRMKtri49pLx2e0Ya8ziP5Ya2pZZw==",
      "dev": true,
      "dependencies": {
        "accepts": "~1.3.4",
        "batch": "0.6.1",
        "debug": "2.6.9",
        "escape-html": "~1.0.3",
        "http-errors": "~1.6.2",
        "mime-types": "~2.1.17",
        "parseurl": "~1.3.2"
      },
      "engines": {
        "node": ">= 0.8.0"
      }
    },
    "node_modules/serve-index/node_modules/depd": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/depd/-/depd-1.1.2.tgz",
      "integrity": "sha512-7emPTl6Dpo6JRXOXjLRxck+FlLRX5847cLKEn00PLAgc3g2hTZZgr+e4c2v6QpSmLeFP3n5yUo7ft6avBK/5jQ==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/serve-index/node_modules/http-errors": {
      "version": "1.6.3",
      "resolved": "https://registry.npmjs.org/http-errors/-/http-errors-1.6.3.tgz",
      "integrity": "sha512-lks+lVC8dgGyh97jxvxeYTWQFvh4uw4yC12gVl63Cg30sjPX4wuGcdkICVXDAESr6OJGjqGA8Iz5mkeN6zlD7A==",
      "dev": true,
      "dependencies": {
        "depd": "~1.1.2",
        "inherits": "2.0.3",
        "setprototypeof": "1.1.0",
        "statuses": ">= 1.4.0 < 2"
      },
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/serve-index/node_modules/inherits": {
      "version": "2.0.3",
      "resolved": "https://registry.npmjs.org/inherits/-/inherits-2.0.3.tgz",
      "integrity": "sha512-x00IRNXNy63jwGkJmzPigoySHbaqpNuzKbBOmzK+g2OdZpQ9w+sxCN+VSB3ja7IAge2OP2qpfxTjeNcyjmW1uw==",
      "dev": true
    },
    "node_modules/serve-index/node_modules/setprototypeof": {
      "version": "1.1.0",
      "resolved": "https://registry.npmjs.org/setprototypeof/-/setprototypeof-1.1.0.tgz",
      "integrity": "sha512-BvE/TwpZX4FXExxOxZyRGQQv651MSwmWKZGqvmPcRIjDqWub67kTKuIMx43cZZrS/cBBzwBcNDWoFxt2XEFIpQ==",
      "dev": true
    },
    "node_modules/serve-index/node_modules/statuses": {
      "version": "1.5.0",
      "resolved": "https://registry.npmjs.org/statuses/-/statuses-1.5.0.tgz",
      "integrity": "sha512-OpZ3zP+jT1PI7I8nemJX4AKmAX070ZkYPVWV/AaKTJl+tXCTGyVdC1a4SL8RUQYEwk/f34ZX8UTykN68FwrqAA==",
      "dev": true,
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/serve-static": {
      "version": "1.15.0",
      "resolved": "https://registry.npmjs.org/serve-static/-/serve-static-1.15.0.tgz",
      "integrity": "sha512-XGuRDNjXUijsUL0vl6nSD7cwURuzEgglbOaFuZM9g3kwDXOWVTck0jLzjPzGD+TazWbboZYu52/9/XPdUgne9g==",
      "dev": true,
      "dependencies": {
        "encodeurl": "~1.0.2",
        "escape-html": "~1.0.3",
        "parseurl": "~1.3.3",
        "send": "0.18.0"
      },
      "engines": {
        "node": ">= 0.8.0"
      }
    },
    "node_modules/set-function-length": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/set-function-length/-/set-function-length-1.1.1.tgz",
      "integrity": "sha512-VoaqjbBJKiWtg4yRcKBQ7g7wnGnLV3M8oLvVWwOk2PdYY6PEFegR1vezXR0tw6fZGF9csVakIRjrJiy2veSBFQ==",
      "dev": true,
      "dependencies": {
        "define-data-property": "^1.1.1",
        "get-intrinsic": "^1.2.1",
        "gopd": "^1.0.1",
        "has-property-descriptors": "^1.0.0"
      },
      "engines": {
        "node": ">= 0.4"
      }
    },
    "node_modules/setprototypeof": {
      "version": "1.2.0",
      "resolved": "https://registry.npmjs.org/setprototypeof/-/setprototypeof-1.2.0.tgz",
      "integrity": "sha512-E5LDX7Wrp85Kil5bhZv46j8jOeboKq5JMmYM3gVGdGH8xFpPWXUMsNrlODCrkoxMEeNi/XZIwuRvY4XNwYMJpw==",
      "dev": true
    },
    "node_modules/shallow-clone": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/shallow-clone/-/shallow-clone-3.0.1.tgz",
      "integrity": "sha512-/6KqX+GVUdqPuPPd2LxDDxzX6CAbjJehAAOKlNpqqUpAqPM6HeL8f+o3a+JsyGjn2lv0WY8UsTgUJjU9Ok55NA==",
      "dev": true,
      "dependencies": {
        "kind-of": "^6.0.2"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/shebang-command": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/shebang-command/-/shebang-command-2.0.0.tgz",
      "integrity": "sha512-kHxr2zZpYtdmrN1qDjrrX/Z1rR1kG8Dx+gkpK1G4eXmvXswmcE1hTWBWYUzlraYw1/yZp6YuDY77YtvbN0dmDA==",
      "dev": true,
      "dependencies": {
        "shebang-regex": "^3.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/shebang-regex": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/shebang-regex/-/shebang-regex-3.0.0.tgz",
      "integrity": "sha512-7++dFhtcx3353uBaq8DDR4NuxBetBzC7ZQOhmTQInHEd6bSrXdiEyzCvG07Z44UYdLShWUyXt5M/yhz8ekcb1A==",
      "dev": true,
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/shell-quote": {
      "version": "1.8.1",
      "resolved": "https://registry.npmjs.org/shell-quote/-/shell-quote-1.8.1.tgz",
      "integrity": "sha512-6j1W9l1iAs/4xYBI1SYOVZyFcCis9b4KCLQ8fgAGG07QvzaRLVVRQvAy85yNmmZSjYjg4MWh4gNvlPujU/5LpA==",
      "dev": true,
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/side-channel": {
      "version": "1.0.4",
      "resolved": "https://registry.npmjs.org/side-channel/-/side-channel-1.0.4.tgz",
      "integrity": "sha512-q5XPytqFEIKHkGdiMIrY10mvLRvnQh42/+GoBlFW3b2LXLE2xxJpZFdm94we0BaoV3RwJyGqg5wS7epxTv0Zvw==",
      "dev": true,
      "dependencies": {
        "call-bind": "^1.0.0",
        "get-intrinsic": "^1.0.2",
        "object-inspect": "^1.9.0"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/signal-exit": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/signal-exit/-/signal-exit-3.0.7.tgz",
      "integrity": "sha512-wnD2ZE+l+SPC/uoS0vXeE9L1+0wuaMqKlfz9AMUo38JsyLSBWSFcHR1Rri62LZc12vLr1gb3jl7iwQhgwpAbGQ==",
      "dev": true
    },
    "node_modules/sockjs": {
      "version": "0.3.24",
      "resolved": "https://registry.npmjs.org/sockjs/-/sockjs-0.3.24.tgz",
      "integrity": "sha512-GJgLTZ7vYb/JtPSSZ10hsOYIvEYsjbNU+zPdIHcUaWVNUEPivzxku31865sSSud0Da0W4lEeOPlmw93zLQchuQ==",
      "dev": true,
      "dependencies": {
        "faye-websocket": "^0.11.3",
        "uuid": "^8.3.2",
        "websocket-driver": "^0.7.4"
      }
    },
    "node_modules/source-map": {
      "version": "0.6.1",
      "resolved": "https://registry.npmjs.org/source-map/-/source-map-0.6.1.tgz",
      "integrity": "sha512-UjgapumWlbMhkBgzT7Ykc5YXUT46F0iKu8SGXq0bcwP5dz/h0Plj6enJqjz1Zbq2l5WaqYnrVbwWOWMyF3F47g==",
      "dev": true,
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/source-map-support": {
      "version": "0.5.21",
      "resolved": "https://registry.npmjs.org/source-map-support/-/source-map-support-0.5.21.tgz",
      "integrity": "sha512-uBHU3L3czsIyYXKX88fdrGovxdSCoTGDRZ6SYXtSRxLZUzHg5P/66Ht6uoUlHu9EZod+inXhKo3qQgwXUT/y1w==",
      "dev": true,
      "dependencies": {
        "buffer-from": "^1.0.0",
        "source-map": "^0.6.0"
      }
    },
    "node_modules/spdy": {
      "version": "4.0.2",
      "resolved": "https://registry.npmjs.org/spdy/-/spdy-4.0.2.tgz",
      "integrity": "sha512-r46gZQZQV+Kl9oItvl1JZZqJKGr+oEkB08A6BzkiR7593/7IbtuncXHd2YoYeTsG4157ZssMu9KYvUHLcjcDoA==",
      "dev": true,
      "dependencies": {
        "debug": "^4.1.0",
        "handle-thing": "^2.0.0",
        "http-deceiver": "^1.2.7",
        "select-hose": "^2.0.0",
        "spdy-transport": "^3.0.0"
      },
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/spdy-transport": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/spdy-transport/-/spdy-transport-3.0.0.tgz",
      "integrity": "sha512-hsLVFE5SjA6TCisWeJXFKniGGOpBgMLmerfO2aCyCU5s7nJ/rpAepqmFifv/GCbSbueEeAJJnmSQ2rKC/g8Fcw==",
      "dev": true,
      "dependencies": {
        "debug": "^4.1.0",
        "detect-node": "^2.0.4",
        "hpack.js": "^2.1.6",
        "obuf": "^1.1.2",
        "readable-stream": "^3.0.6",
        "wbuf": "^1.7.3"
      }
    },
    "node_modules/spdy-transport/node_modules/debug": {
      "version": "4.3.4",
      "resolved": "https://registry.npmjs.org/debug/-/debug-4.3.4.tgz",
      "integrity": "sha512-PRWFHuSU3eDtQJPvnNY7Jcket1j0t5OuOsFzPPzsekD52Zl8qUfFIPEiswXqIvHWGVHOgX+7G/vCNNhehwxfkQ==",
      "dev": true,
      "dependencies": {
        "ms": "2.1.2"
      },
      "engines": {
        "node": ">=6.0"
      },
      "peerDependenciesMeta": {
        "supports-color": {
          "optional": true
        }
      }
    },
    "node_modules/spdy-transport/node_modules/ms": {
      "version": "2.1.2",
      "resolved": "https://registry.npmjs.org/ms/-/ms-2.1.2.tgz",
      "integrity": "sha512-sGkPx+VjMtmA6MX27oA4FBFELFCZZ4S4XqeGOXCv68tT+jb3vk/RyaKWP0PTKyWtmLSM0b+adUTEvbs1PEaH2w==",
      "dev": true
    },
    "node_modules/spdy/node_modules/debug": {
      "version": "4.3.4",
      "resolved": "https://registry.npmjs.org/debug/-/debug-4.3.4.tgz",
      "integrity": "sha512-PRWFHuSU3eDtQJPvnNY7Jcket1j0t5OuOsFzPPzsekD52Zl8qUfFIPEiswXqIvHWGVHOgX+7G/vCNNhehwxfkQ==",
      "dev": true,
      "dependencies": {
        "ms": "2.1.2"
      },
      "engines": {
        "node": ">=6.0"
      },
      "peerDependenciesMeta": {
        "supports-color": {
          "optional": true
        }
      }
    },
    "node_modules/spdy/node_modules/ms": {
      "version": "2.1.2",
      "resolved": "https://registry.npmjs.org/ms/-/ms-2.1.2.tgz",
      "integrity": "sha512-sGkPx+VjMtmA6MX27oA4FBFELFCZZ4S4XqeGOXCv68tT+jb3vk/RyaKWP0PTKyWtmLSM0b+adUTEvbs1PEaH2w==",
      "dev": true
    },
    "node_modules/split.js": {
      "version": "1.6.5",
      "resolved": "https://registry.npmjs.org/split.js/-/split.js-1.6.5.tgz",
      "integrity": "sha512-mPTnGCiS/RiuTNsVhCm9De9cCAUsrNFFviRbADdKiiV+Kk8HKp/0fWu7Kr8pi3/yBmsqLFHuXGT9UUZ+CNLwFw=="
    },
    "node_modules/statuses": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/statuses/-/statuses-2.0.1.tgz",
      "integrity": "sha512-RwNA9Z/7PrK06rYLIzFMlaF+l73iwpzsqRIFgbMLbTcLD6cOao82TaWefPXQvB2fOC4AjuYSEndS7N/mTCbkdQ==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/string_decoder": {
      "version": "1.3.0",
      "resolved": "https://registry.npmjs.org/string_decoder/-/string_decoder-1.3.0.tgz",
      "integrity": "sha512-hkRX8U1WjJFd8LsDJ2yQ/wWWxaopEsABU1XfkM8A+j0+85JAGppt16cr1Whg6KIbb4okU6Mql6BOj+uup/wKeA==",
      "dev": true,
      "dependencies": {
        "safe-buffer": "~5.2.0"
      }
    },
    "node_modules/strip-ansi": {
      "version": "6.0.1",
      "resolved": "https://registry.npmjs.org/strip-ansi/-/strip-ansi-6.0.1.tgz",
      "integrity": "sha512-Y38VPSHcqkFrCpFnQ9vuSXmquuv5oXOKpGeT6aGrr3o3Gc9AlVa6JBfUSOCnbxGGZF+/0ooI7KrPuUSztUdU5A==",
      "dev": true,
      "dependencies": {
        "ansi-regex": "^5.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/strip-final-newline": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/strip-final-newline/-/strip-final-newline-2.0.0.tgz",
      "integrity": "sha512-BrpvfNAE3dcvq7ll3xVumzjKjZQ5tI1sEUIKr3Uoks0XUl45St3FlatVqef9prk4jRDzhW6WZg+3bk93y6pLjA==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/supports-color": {
      "version": "7.2.0",
      "resolved": "https://registry.npmjs.org/supports-color/-/supports-color-7.2.0.tgz",
      "integrity": "sha512-qpCAvRl9stuOHveKsn7HncJRvv501qIacKzQlO/+Lwxc9+0q2wLyv4Dfvt80/DPn2pqOBsJdDiogXGR9+OvwRw==",
      "dev": true,
      "dependencies": {
        "has-flag": "^4.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/supports-preserve-symlinks-flag": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/supports-preserve-symlinks-flag/-/supports-preserve-symlinks-flag-1.0.0.tgz",
      "integrity": "sha512-ot0WnXS9fgdkgIcePe6RHNk1WA8+muPa6cSjeR3V8K27q9BB1rTE3R1p7Hv0z1ZyAc8s6Vvv8DIyWf681MAt0w==",
      "dev": true,
      "engines": {
        "node": ">= 0.4"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/tapable": {
      "version": "2.2.1",
      "resolved": "https://registry.npmjs.org/tapable/-/tapable-2.2.1.tgz",
      "integrity": "sha512-GNzQvQTOIP6RyTfE2Qxb8ZVlNmw0n88vp1szwWRimP02mnTsx3Wtn5qRdqY9w2XduFNUgvOwhNnQsjwCp+kqaQ==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/terser": {
      "version": "5.26.0",
      "resolved": "https://registry.npmjs.org/terser/-/terser-5.26.0.tgz",
      "integrity": "sha512-dytTGoE2oHgbNV9nTzgBEPaqAWvcJNl66VZ0BkJqlvp71IjO8CxdBx/ykCNb47cLnCmCvRZ6ZR0tLkqvZCdVBQ==",
      "dev": true,
      "dependencies": {
        "@jridgewell/source-map": "^0.3.3",
        "acorn": "^8.8.2",
        "commander": "^2.20.0",
        "source-map-support": "~0.5.20"
      },
      "bin": {
        "terser": "bin/terser"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/terser-webpack-plugin": {
      "version": "5.3.10",
      "resolved": "https://registry.npmjs.org/terser-webpack-plugin/-/terser-webpack-plugin-5.3.10.tgz",
      "integrity": "sha512-BKFPWlPDndPs+NGGCr1U59t0XScL5317Y0UReNrHaw9/FwhPENlq6bfgs+4yPfyP51vqC1bQ4rp1EfXW5ZSH9w==",
      "dev": true,
      "dependencies": {
        "@jridgewell/trace-mapping": "^0.3.20",
        "jest-worker": "^27.4.5",
        "schema-utils": "^3.1.1",
        "serialize-javascript": "^6.0.1",
        "terser": "^5.26.0"
      },
      "engines": {
        "node": ">= 10.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      },
      "peerDependencies": {
        "webpack": "^5.1.0"
      },
      "peerDependenciesMeta": {
        "@swc/core": {
          "optional": true
        },
        "esbuild": {
          "optional": true
        },
        "uglify-js": {
          "optional": true
        }
      }
    },
    "node_modules/terser/node_modules/commander": {
      "version": "2.20.3",
      "resolved": "https://registry.npmjs.org/commander/-/commander-2.20.3.tgz",
      "integrity": "sha512-GpVkmM8vF2vQUkj2LvZmD35JxeJOLCwJ9cUkugyk2nuhbv3+mJvpLYYt+0+USMxE+oj+ey/lJEnhZw75x/OMcQ==",
      "dev": true
    },
    "node_modules/thunky": {
      "version": "1.1.0",
      "resolved": "https://registry.npmjs.org/thunky/-/thunky-1.1.0.tgz",
      "integrity": "sha512-eHY7nBftgThBqOyHGVN+l8gF0BucP09fMo0oO/Lb0w1OF80dJv+lDVpXG60WMQvkcxAkNybKsrEIE3ZtKGmPrA==",
      "dev": true
    },
    "node_modules/to-regex-range": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/to-regex-range/-/to-regex-range-5.0.1.tgz",
      "integrity": "sha512-65P7iz6X5yEr1cwcgvQxbbIw7Uk3gOy5dIdtZ4rDveLqhrdJP+Li/Hx6tyK0NEb+2GCyneCMJiGqrADCSNk8sQ==",
      "dev": true,
      "dependencies": {
        "is-number": "^7.0.0"
      },
      "engines": {
        "node": ">=8.0"
      }
    },
    "node_modules/toidentifier": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/toidentifier/-/toidentifier-1.0.1.tgz",
      "integrity": "sha512-o5sSPKEkg/DIQNmH43V0/uerLrpzVedkUh8tGNvaeXpfpuwjKenlSox/2O/BTlZUtEe+JG7s5YhEz608PlAHRA==",
      "dev": true,
      "engines": {
        "node": ">=0.6"
      }
    },
    "node_modules/ts-loader": {
      "version": "9.5.1",
      "resolved": "https://registry.npmjs.org/ts-loader/-/ts-loader-9.5.1.tgz",
      "integrity": "sha512-rNH3sK9kGZcH9dYzC7CewQm4NtxJTjSEVRJ2DyBZR7f8/wcta+iV44UPCXc5+nzDzivKtlzV6c9P4e+oFhDLYg==",
      "dev": true,
      "dependencies": {
        "chalk": "^4.1.0",
        "enhanced-resolve": "^5.0.0",
        "micromatch": "^4.0.0",
        "semver": "^7.3.4",
        "source-map": "^0.7.4"
      },
      "engines": {
        "node": ">=12.0.0"
      },
      "peerDependencies": {
        "typescript": "*",
        "webpack": "^5.0.0"
      }
    },
    "node_modules/ts-loader/node_modules/source-map": {
      "version": "0.7.4",
      "resolved": "https://registry.npmjs.org/source-map/-/source-map-0.7.4.tgz",
      "integrity": "sha512-l3BikUxvPOcn5E74dZiq5BGsTb5yEwhaTSzccU6t4sDOH8NWJCstKO5QT2CvtFoK6F0saL7p9xHAqHOlCPJygA==",
      "dev": true,
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/ts-node": {
      "version": "10.9.2",
      "resolved": "https://registry.npmjs.org/ts-node/-/ts-node-10.9.2.tgz",
      "integrity": "sha512-f0FFpIdcHgn8zcPSbf1dRevwt047YMnaiJM3u2w2RewrB+fob/zePZcrOyQoLMMO7aBIddLcQIEK5dYjkLnGrQ==",
      "dev": true,
      "dependencies": {
        "@cspotcode/source-map-support": "^0.8.0",
        "@tsconfig/node10": "^1.0.7",
        "@tsconfig/node12": "^1.0.7",
        "@tsconfig/node14": "^1.0.0",
        "@tsconfig/node16": "^1.0.2",
        "acorn": "^8.4.1",
        "acorn-walk": "^8.1.1",
        "arg": "^4.1.0",
        "create-require": "^1.1.0",
        "diff": "^4.0.1",
        "make-error": "^1.1.1",
        "v8-compile-cache-lib": "^3.0.1",
        "yn": "3.1.1"
      },
      "bin": {
        "ts-node": "dist/bin.js",
        "ts-node-cwd": "dist/bin-cwd.js",
        "ts-node-esm": "dist/bin-esm.js",
        "ts-node-script": "dist/bin-script.js",
        "ts-node-transpile-only": "dist/bin-transpile.js",
        "ts-script": "dist/bin-script-deprecated.js"
      },
      "peerDependencies": {
        "@swc/core": ">=1.2.50",
        "@swc/wasm": ">=1.2.50",
        "@types/node": "*",
        "typescript": ">=2.7"
      },
      "peerDependenciesMeta": {
        "@swc/core": {
          "optional": true
        },
        "@swc/wasm": {
          "optional": true
        }
      }
    },
    "node_modules/tslib": {
      "version": "2.6.2",
      "resolved": "https://registry.npmjs.org/tslib/-/tslib-2.6.2.tgz",
      "integrity": "sha512-AEYxH93jGFPn/a2iVAwW87VuUIkR1FVUKB77NwMF7nBTDkDrrT/Hpt/IrCJ0QXhW27jTBDcf5ZY7w6RiqTMw2Q==",
      "dev": true
    },
    "node_modules/type-is": {
      "version": "1.6.18",
      "resolved": "https://registry.npmjs.org/type-is/-/type-is-1.6.18.tgz",
      "integrity": "sha512-TkRKr9sUTxEH8MdfuCSP7VizJyzRNMjj2J2do2Jr3Kym598JVdEksuzPQCnlFPW4ky9Q+iA+ma9BGm06XQBy8g==",
      "dev": true,
      "dependencies": {
        "media-typer": "0.3.0",
        "mime-types": "~2.1.24"
      },
      "engines": {
        "node": ">= 0.6"
      }
    },
    "node_modules/typescript": {
      "version": "5.3.3",
      "resolved": "https://registry.npmjs.org/typescript/-/typescript-5.3.3.tgz",
      "integrity": "sha512-pXWcraxM0uxAS+tN0AG/BF2TyqmHO014Z070UsJ+pFvYuRSq8KH8DmWpnbXe0pEPDHXZV3FcAbJkijJ5oNEnWw==",
      "dev": true,
      "bin": {
        "tsc": "bin/tsc",
        "tsserver": "bin/tsserver"
      },
      "engines": {
        "node": ">=14.17"
      }
    },
    "node_modules/undici-types": {
      "version": "5.26.5",
      "resolved": "https://registry.npmjs.org/undici-types/-/undici-types-5.26.5.tgz",
      "integrity": "sha512-JlCMO+ehdEIKqlFxk6IfVoAUVmgz7cU7zD/h9XZ0qzeosSHmUJVOzSQvvYSYWXkFXC+IfLKSIffhv0sVZup6pA==",
      "dev": true
    },
    "node_modules/unpipe": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/unpipe/-/unpipe-1.0.0.tgz",
      "integrity": "sha512-pjy2bYhSsufwWlKwPc+l3cN7+wuJlK6uz0YdJEOlQDbl6jo/YlPi4mb8agUkVC8BF7V8NuzeyPNqRksA3hztKQ==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/update-browserslist-db": {
      "version": "1.0.13",
      "resolved": "https://registry.npmjs.org/update-browserslist-db/-/update-browserslist-db-1.0.13.tgz",
      "integrity": "sha512-xebP81SNcPuNpPP3uzeW1NYXxI3rxyJzF3pD6sH4jE7o/IX+WtSpwnVU+qIsDPyk0d3hmFQ7mjqc6AtV604hbg==",
      "dev": true,
      "funding": [
        {
          "type": "opencollective",
          "url": "https://opencollective.com/browserslist"
        },
        {
          "type": "tidelift",
          "url": "https://tidelift.com/funding/github/npm/browserslist"
        },
        {
          "type": "github",
          "url": "https://github.com/sponsors/ai"
        }
      ],
      "dependencies": {
        "escalade": "^3.1.1",
        "picocolors": "^1.0.0"
      },
      "bin": {
        "update-browserslist-db": "cli.js"
      },
      "peerDependencies": {
        "browserslist": ">= 4.21.0"
      }
    },
    "node_modules/uri-js": {
      "version": "4.4.1",
      "resolved": "https://registry.npmjs.org/uri-js/-/uri-js-4.4.1.tgz",
      "integrity": "sha512-7rKUyy33Q1yc98pQ1DAmLtwX109F7TIfWlW1Ydo8Wl1ii1SeHieeh0HHfPeL2fMXK6z0s8ecKs9frCuLJvndBg==",
      "dev": true,
      "dependencies": {
        "punycode": "^2.1.0"
      }
    },
    "node_modules/util-deprecate": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/util-deprecate/-/util-deprecate-1.0.2.tgz",
      "integrity": "sha512-EPD5q1uXyFxJpCrLnCc1nHnq3gOa6DZBocAIiI2TaSCA7VCJ1UJDMagCzIkXNsUYfD1daK//LTEQ8xiIbrHtcw==",
      "dev": true
    },
    "node_modules/utila": {
      "version": "0.4.0",
      "resolved": "https://registry.npmjs.org/utila/-/utila-0.4.0.tgz",
      "integrity": "sha512-Z0DbgELS9/L/75wZbro8xAnT50pBVFQZ+hUEueGDU5FN51YSCYM+jdxsfCiHjwNP/4LCDD0i/graKpeBnOXKRA==",
      "dev": true
    },
    "node_modules/utils-merge": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/utils-merge/-/utils-merge-1.0.1.tgz",
      "integrity": "sha512-pMZTvIkT1d+TFGvDOqodOclx0QWkkgi6Tdoa8gC8ffGAAqz9pzPTZWAybbsHHoED/ztMtkv/VoYTYyShUn81hA==",
      "dev": true,
      "engines": {
        "node": ">= 0.4.0"
      }
    },
    "node_modules/uuid": {
      "version": "8.3.2",
      "resolved": "https://registry.npmjs.org/uuid/-/uuid-8.3.2.tgz",
      "integrity": "sha512-+NYs2QeMWy+GWFOEm9xnn6HCDp0l7QBD7ml8zLUmJ+93Q5NF0NocErnwkTkXVFNiX3/fpC6afS8Dhb/gz7R7eg==",
      "dev": true,
      "bin": {
        "uuid": "dist/bin/uuid"
      }
    },
    "node_modules/v8-compile-cache-lib": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/v8-compile-cache-lib/-/v8-compile-cache-lib-3.0.1.tgz",
      "integrity": "sha512-wa7YjyUGfNZngI/vtK0UHAN+lgDCxBPCylVXGp0zu59Fz5aiGtNXaq3DhIov063MorB+VfufLh3JlF2KdTK3xg==",
      "dev": true
    },
    "node_modules/vary": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/vary/-/vary-1.1.2.tgz",
      "integrity": "sha512-BNGbWLfd0eUPabhkXUVm0j8uuvREyTh5ovRa/dyow/BqAbZJyC+5fU+IzQOzmAKzYqYRAISoRhdQr3eIZ/PXqg==",
      "dev": true,
      "engines": {
        "node": ">= 0.8"
      }
    },
    "node_modules/watchpack": {
      "version": "2.4.0",
      "resolved": "https://registry.npmjs.org/watchpack/-/watchpack-2.4.0.tgz",
      "integrity": "sha512-Lcvm7MGST/4fup+ifyKi2hjyIAwcdI4HRgtvTpIUxBRhB+RFtUh8XtDOxUfctVCnhVi+QQj49i91OyvzkJl6cg==",
      "dev": true,
      "dependencies": {
        "glob-to-regexp": "^0.4.1",
        "graceful-fs": "^4.1.2"
      },
      "engines": {
        "node": ">=10.13.0"
      }
    },
    "node_modules/wbuf": {
      "version": "1.7.3",
      "resolved": "https://registry.npmjs.org/wbuf/-/wbuf-1.7.3.tgz",
      "integrity": "sha512-O84QOnr0icsbFGLS0O3bI5FswxzRr8/gHwWkDlQFskhSPryQXvrTMxjxGP4+iWYoauLoBvfDpkrOauZ+0iZpDA==",
      "dev": true,
      "dependencies": {
        "minimalistic-assert": "^1.0.0"
      }
    },
    "node_modules/webpack": {
      "version": "5.90.1",
      "resolved": "https://registry.npmjs.org/webpack/-/webpack-5.90.1.tgz",
      "integrity": "sha512-SstPdlAC5IvgFnhiRok8hqJo/+ArAbNv7rhU4fnWGHNVfN59HSQFaxZDSAL3IFG2YmqxuRs+IU33milSxbPlog==",
      "dev": true,
      "dependencies": {
        "@types/eslint-scope": "^3.7.3",
        "@types/estree": "^1.0.5",
        "@webassemblyjs/ast": "^1.11.5",
        "@webassemblyjs/wasm-edit": "^1.11.5",
        "@webassemblyjs/wasm-parser": "^1.11.5",
        "acorn": "^8.7.1",
        "acorn-import-assertions": "^1.9.0",
        "browserslist": "^4.21.10",
        "chrome-trace-event": "^1.0.2",
        "enhanced-resolve": "^5.15.0",
        "es-module-lexer": "^1.2.1",
        "eslint-scope": "5.1.1",
        "events": "^3.2.0",
        "glob-to-regexp": "^0.4.1",
        "graceful-fs": "^4.2.9",
        "json-parse-even-better-errors": "^2.3.1",
        "loader-runner": "^4.2.0",
        "mime-types": "^2.1.27",
        "neo-async": "^2.6.2",
        "schema-utils": "^3.2.0",
        "tapable": "^2.1.1",
        "terser-webpack-plugin": "^5.3.10",
        "watchpack": "^2.4.0",
        "webpack-sources": "^3.2.3"
      },
      "bin": {
        "webpack": "bin/webpack.js"
      },
      "engines": {
        "node": ">=10.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      },
      "peerDependenciesMeta": {
        "webpack-cli": {
          "optional": true
        }
      }
    },
    "node_modules/webpack-cli": {
      "version": "5.1.4",
      "resolved": "https://registry.npmjs.org/webpack-cli/-/webpack-cli-5.1.4.tgz",
      "integrity": "sha512-pIDJHIEI9LR0yxHXQ+Qh95k2EvXpWzZ5l+d+jIo+RdSm9MiHfzazIxwwni/p7+x4eJZuvG1AJwgC4TNQ7NRgsg==",
      "dev": true,
      "dependencies": {
        "@discoveryjs/json-ext": "^0.5.0",
        "@webpack-cli/configtest": "^2.1.1",
        "@webpack-cli/info": "^2.0.2",
        "@webpack-cli/serve": "^2.0.5",
        "colorette": "^2.0.14",
        "commander": "^10.0.1",
        "cross-spawn": "^7.0.3",
        "envinfo": "^7.7.3",
        "fastest-levenshtein": "^1.0.12",
        "import-local": "^3.0.2",
        "interpret": "^3.1.1",
        "rechoir": "^0.8.0",
        "webpack-merge": "^5.7.3"
      },
      "bin": {
        "webpack-cli": "bin/cli.js"
      },
      "engines": {
        "node": ">=14.15.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      },
      "peerDependencies": {
        "webpack": "5.x.x"
      },
      "peerDependenciesMeta": {
        "@webpack-cli/generators": {
          "optional": true
        },
        "webpack-bundle-analyzer": {
          "optional": true
        },
        "webpack-dev-server": {
          "optional": true
        }
      }
    },
    "node_modules/webpack-cli/node_modules/commander": {
      "version": "10.0.1",
      "resolved": "https://registry.npmjs.org/commander/-/commander-10.0.1.tgz",
      "integrity": "sha512-y4Mg2tXshplEbSGzx7amzPwKKOCGuoSRP/CjEdwwk0FOGlUbq6lKuoyDZTNZkmxHdJtp54hdfY/JUrdL7Xfdug==",
      "dev": true,
      "engines": {
        "node": ">=14"
      }
    },
    "node_modules/webpack-dev-middleware": {
      "version": "5.3.4",
      "resolved": "https://registry.npmjs.org/webpack-dev-middleware/-/webpack-dev-middleware-5.3.4.tgz",
      "integrity": "sha512-BVdTqhhs+0IfoeAf7EoH5WE+exCmqGerHfDM0IL096Px60Tq2Mn9MAbnaGUe6HiMa41KMCYF19gyzZmBcq/o4Q==",
      "dev": true,
      "dependencies": {
        "colorette": "^2.0.10",
        "memfs": "^3.4.3",
        "mime-types": "^2.1.31",
        "range-parser": "^1.2.1",
        "schema-utils": "^4.0.0"
      },
      "engines": {
        "node": ">= 12.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      },
      "peerDependencies": {
        "webpack": "^4.0.0 || ^5.0.0"
      }
    },
    "node_modules/webpack-dev-middleware/node_modules/ajv": {
      "version": "8.12.0",
      "resolved": "https://registry.npmjs.org/ajv/-/ajv-8.12.0.tgz",
      "integrity": "sha512-sRu1kpcO9yLtYxBKvqfTeh9KzZEwO3STyX1HT+4CaDzC6HpTGYhIhPIzj9XuKU7KYDwnaeh5hcOwjy1QuJzBPA==",
      "dev": true,
      "dependencies": {
        "fast-deep-equal": "^3.1.1",
        "json-schema-traverse": "^1.0.0",
        "require-from-string": "^2.0.2",
        "uri-js": "^4.2.2"
      },
      "funding": {
        "type": "github",
        "url": "https://github.com/sponsors/epoberezkin"
      }
    },
    "node_modules/webpack-dev-middleware/node_modules/ajv-keywords": {
      "version": "5.1.0",
      "resolved": "https://registry.npmjs.org/ajv-keywords/-/ajv-keywords-5.1.0.tgz",
      "integrity": "sha512-YCS/JNFAUyr5vAuhk1DWm1CBxRHW9LbJ2ozWeemrIqpbsqKjHVxYPyi5GC0rjZIT5JxJ3virVTS8wk4i/Z+krw==",
      "dev": true,
      "dependencies": {
        "fast-deep-equal": "^3.1.3"
      },
      "peerDependencies": {
        "ajv": "^8.8.2"
      }
    },
    "node_modules/webpack-dev-middleware/node_modules/json-schema-traverse": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/json-schema-traverse/-/json-schema-traverse-1.0.0.tgz",
      "integrity": "sha512-NM8/P9n3XjXhIZn1lLhkFaACTOURQXjWhV4BA/RnOv8xvgqtqpAX9IO4mRQxSx1Rlo4tqzeqb0sOlruaOy3dug==",
      "dev": true
    },
    "node_modules/webpack-dev-middleware/node_modules/schema-utils": {
      "version": "4.2.0",
      "resolved": "https://registry.npmjs.org/schema-utils/-/schema-utils-4.2.0.tgz",
      "integrity": "sha512-L0jRsrPpjdckP3oPug3/VxNKt2trR8TcabrM6FOAAlvC/9Phcmm+cuAgTlxBqdBR1WJx7Naj9WHw+aOmheSVbw==",
      "dev": true,
      "dependencies": {
        "@types/json-schema": "^7.0.9",
        "ajv": "^8.9.0",
        "ajv-formats": "^2.1.1",
        "ajv-keywords": "^5.1.0"
      },
      "engines": {
        "node": ">= 12.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      }
    },
    "node_modules/webpack-dev-server": {
      "version": "4.15.1",
      "resolved": "https://registry.npmjs.org/webpack-dev-server/-/webpack-dev-server-4.15.1.tgz",
      "integrity": "sha512-5hbAst3h3C3L8w6W4P96L5vaV0PxSmJhxZvWKYIdgxOQm8pNZ5dEOmmSLBVpP85ReeyRt6AS1QJNyo/oFFPeVA==",
      "dev": true,
      "dependencies": {
        "@types/bonjour": "^3.5.9",
        "@types/connect-history-api-fallback": "^1.3.5",
        "@types/express": "^4.17.13",
        "@types/serve-index": "^1.9.1",
        "@types/serve-static": "^1.13.10",
        "@types/sockjs": "^0.3.33",
        "@types/ws": "^8.5.5",
        "ansi-html-community": "^0.0.8",
        "bonjour-service": "^1.0.11",
        "chokidar": "^3.5.3",
        "colorette": "^2.0.10",
        "compression": "^1.7.4",
        "connect-history-api-fallback": "^2.0.0",
        "default-gateway": "^6.0.3",
        "express": "^4.17.3",
        "graceful-fs": "^4.2.6",
        "html-entities": "^2.3.2",
        "http-proxy-middleware": "^2.0.3",
        "ipaddr.js": "^2.0.1",
        "launch-editor": "^2.6.0",
        "open": "^8.0.9",
        "p-retry": "^4.5.0",
        "rimraf": "^3.0.2",
        "schema-utils": "^4.0.0",
        "selfsigned": "^2.1.1",
        "serve-index": "^1.9.1",
        "sockjs": "^0.3.24",
        "spdy": "^4.0.2",
        "webpack-dev-middleware": "^5.3.1",
        "ws": "^8.13.0"
      },
      "bin": {
        "webpack-dev-server": "bin/webpack-dev-server.js"
      },
      "engines": {
        "node": ">= 12.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      },
      "peerDependencies": {
        "webpack": "^4.37.0 || ^5.0.0"
      },
      "peerDependenciesMeta": {
        "webpack": {
          "optional": true
        },
        "webpack-cli": {
          "optional": true
        }
      }
    },
    "node_modules/webpack-dev-server/node_modules/ajv": {
      "version": "8.12.0",
      "resolved": "https://registry.npmjs.org/ajv/-/ajv-8.12.0.tgz",
      "integrity": "sha512-sRu1kpcO9yLtYxBKvqfTeh9KzZEwO3STyX1HT+4CaDzC6HpTGYhIhPIzj9XuKU7KYDwnaeh5hcOwjy1QuJzBPA==",
      "dev": true,
      "dependencies": {
        "fast-deep-equal": "^3.1.1",
        "json-schema-traverse": "^1.0.0",
        "require-from-string": "^2.0.2",
        "uri-js": "^4.2.2"
      },
      "funding": {
        "type": "github",
        "url": "https://github.com/sponsors/epoberezkin"
      }
    },
    "node_modules/webpack-dev-server/node_modules/ajv-keywords": {
      "version": "5.1.0",
      "resolved": "https://registry.npmjs.org/ajv-keywords/-/ajv-keywords-5.1.0.tgz",
      "integrity": "sha512-YCS/JNFAUyr5vAuhk1DWm1CBxRHW9LbJ2ozWeemrIqpbsqKjHVxYPyi5GC0rjZIT5JxJ3virVTS8wk4i/Z+krw==",
      "dev": true,
      "dependencies": {
        "fast-deep-equal": "^3.1.3"
      },
      "peerDependencies": {
        "ajv": "^8.8.2"
      }
    },
    "node_modules/webpack-dev-server/node_modules/json-schema-traverse": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/json-schema-traverse/-/json-schema-traverse-1.0.0.tgz",
      "integrity": "sha512-NM8/P9n3XjXhIZn1lLhkFaACTOURQXjWhV4BA/RnOv8xvgqtqpAX9IO4mRQxSx1Rlo4tqzeqb0sOlruaOy3dug==",
      "dev": true
    },
    "node_modules/webpack-dev-server/node_modules/schema-utils": {
      "version": "4.2.0",
      "resolved": "https://registry.npmjs.org/schema-utils/-/schema-utils-4.2.0.tgz",
      "integrity": "sha512-L0jRsrPpjdckP3oPug3/VxNKt2trR8TcabrM6FOAAlvC/9Phcmm+cuAgTlxBqdBR1WJx7Naj9WHw+aOmheSVbw==",
      "dev": true,
      "dependencies": {
        "@types/json-schema": "^7.0.9",
        "ajv": "^8.9.0",
        "ajv-formats": "^2.1.1",
        "ajv-keywords": "^5.1.0"
      },
      "engines": {
        "node": ">= 12.13.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/webpack"
      }
    },
    "node_modules/webpack-merge": {
      "version": "5.10.0",
      "resolved": "https://registry.npmjs.org/webpack-merge/-/webpack-merge-5.10.0.tgz",
      "integrity": "sha512-+4zXKdx7UnO+1jaN4l2lHVD+mFvnlZQP/6ljaJVb4SZiwIKeUnrT5l0gkT8z+n4hKpC+jpOv6O9R+gLtag7pSA==",
      "dev": true,
      "dependencies": {
        "clone-deep": "^4.0.1",
        "flat": "^5.0.2",
        "wildcard": "^2.0.0"
      },
      "engines": {
        "node": ">=10.0.0"
      }
    },
    "node_modules/webpack-sources": {
      "version": "3.2.3",
      "resolved": "https://registry.npmjs.org/webpack-sources/-/webpack-sources-3.2.3.tgz",
      "integrity": "sha512-/DyMEOrDgLKKIG0fmvtz+4dUX/3Ghozwgm6iPp8KRhvn+eQf9+Q7GWxVNMk3+uCPWfdXYC4ExGBckIXdFEfH1w==",
      "dev": true,
      "engines": {
        "node": ">=10.13.0"
      }
    },
    "node_modules/websocket-driver": {
      "version": "0.7.4",
      "resolved": "https://registry.npmjs.org/websocket-driver/-/websocket-driver-0.7.4.tgz",
      "integrity": "sha512-b17KeDIQVjvb0ssuSDF2cYXSg2iztliJ4B9WdsuB6J952qCPKmnVq4DyW5motImXHDC1cBT/1UezrJVsKw5zjg==",
      "dev": true,
      "dependencies": {
        "http-parser-js": ">=0.5.1",
        "safe-buffer": ">=5.1.0",
        "websocket-extensions": ">=0.1.1"
      },
      "engines": {
        "node": ">=0.8.0"
      }
    },
    "node_modules/websocket-extensions": {
      "version": "0.1.4",
      "resolved": "https://registry.npmjs.org/websocket-extensions/-/websocket-extensions-0.1.4.tgz",
      "integrity": "sha512-OqedPIGOfsDlo31UNwYbCFMSaO9m9G/0faIHj5/dZFDMFqPTcx6UwqyOy3COEaEOg/9VsGIpdqn62W5KhoKSpg==",
      "dev": true,
      "engines": {
        "node": ">=0.8.0"
      }
    },
    "node_modules/which": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/which/-/which-2.0.2.tgz",
      "integrity": "sha512-BLI3Tl1TW3Pvl70l3yq3Y64i+awpwXqsGBYWkkqMtnbXgrMD+yj7rhW0kuEDxzJaYXGjEW5ogapKNMEKNMjibA==",
      "dev": true,
      "dependencies": {
        "isexe": "^2.0.0"
      },
      "bin": {
        "node-which": "bin/node-which"
      },
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/wildcard": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/wildcard/-/wildcard-2.0.1.tgz",
      "integrity": "sha512-CC1bOL87PIWSBhDcTrdeLo6eGT7mCFtrg0uIJtqJUFyK+eJnzl8A1niH56uu7KMa5XFrtiV+AQuHO3n7DsHnLQ==",
      "dev": true
    },
    "node_modules/wrappy": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/wrappy/-/wrappy-1.0.2.tgz",
      "integrity": "sha512-l4Sp/DRseor9wL6EvV2+TuQn63dMkPjZ/sp9XkghTEbV9KlPS1xUsZ3u7/IQO4wxtcFB4bgpQPRcR3QCvezPcQ==",
      "dev": true
    },
    "node_modules/ws": {
      "version": "8.15.1",
      "resolved": "https://registry.npmjs.org/ws/-/ws-8.15.1.tgz",
      "integrity": "sha512-W5OZiCjXEmk0yZ66ZN82beM5Sz7l7coYxpRkzS+p9PP+ToQry8szKh+61eNktr7EA9DOwvFGhfC605jDHbP6QQ==",
      "dev": true,
      "engines": {
        "node": ">=10.0.0"
      },
      "peerDependencies": {
        "bufferutil": "^4.0.1",
        "utf-8-validate": ">=5.0.2"
      },
      "peerDependenciesMeta": {
        "bufferutil": {
          "optional": true
        },
        "utf-8-validate": {
          "optional": true
        }
      }
    },
    "node_modules/yallist": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/yallist/-/yallist-4.0.0.tgz",
      "integrity": "sha512-3wdGidZyq5PB084XLES5TpOSRA3wjXAlIWMhum2kRcv/41Sn2emQ0dycQW4uZXLejwKvg6EsvbdlVL+FYEct7A==",
      "dev": true
    },
    "node_modules/yn": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/yn/-/yn-3.1.1.tgz",
      "integrity": "sha512-Ux4ygGWsu2c7isFWe8Yu1YluJmqVhxqK2cLXNQA5AcC3QfbGNpM7fu0Y8b/z16pXLnFxZYvWhd3fhBY9DLmC6Q==",
      "dev": true,
      "engines": {
        "node": ">=6"
      }
    }
  }
}


==> anc/code/RandomForestVis/package.json <==
{
  "scripts": {
    "build": "webpack --watch --mode development",
    "serve": "webpack serve --mode development"
  },
  "dependencies": {
    "@saehrimnir/druidjs": "^0.7.3",
    "@types/d3": "^7.4.0",
    "axios": "^1.6.7",
    "bootstrap": "^5.3.2",
    "d3": "^7.8.5",
    "d3-flextree": "^2.1.2",
    "pixi.js": "^8.5.1",
    "pixi-viewport": "^5.0.3",
    "split.js": "^1.6.5"
  },
  "devDependencies": {
    "@types/d3-flextree": "^2.1.4",
    "html-webpack-plugin": "^5.5.3",
    "ts-loader": "^9.5.1",
    "ts-node": "^10.9.1",
    "typescript": "^5.2.2",
    "webpack": "^5.90.1",
    "webpack-cli": "^5.1.4",
    "webpack-dev-server": "^4.15.1"
  },
  "name": "randomforestvis",
  "description": "This repository contains the code for the Random Forest visual analytics system.",
  "version": "1.0.0",
  "main": "webpack.config.js",
  "repository": {
    "type": "git",
    "url": "git+https://github.com/iamDecode/RandomForestVis.git"
  },
  "author": "",
  "license": "ISC",
  "bugs": {
    "url": "https://github.com/iamDecode/RandomForestVis/issues"
  },
  "homepage": "https://github.com/iamDecode/RandomForestVis#readme"
}


==> anc/code/RandomForestVis/scripts/RF_generateFP_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1a192058-a064-4814-92a2-5060ad2f50ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from sklearn.ensemble import RandomForestClassifier\n",
    "from sklearn.metrics import accuracy_score, confusion_matrix, precision_score, recall_score, ConfusionMatrixDisplay\n",
    "from sklearn.model_selection import RandomizedSearchCV, train_test_split\n",
    "from sklearn.tree import _tree\n",
    "from sklearn import tree\n",
    "import copy\n",
    "from graphviz import Source"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "9e25523d-5c7b-4403-ae42-7c702753d754",
   "metadata": {},
   "outputs": [],
   "source": [
    "#filename = 'iris.csv'\n",
    "#filename = 'glass.csv'\n",
    "#filename = 'heloc_dataset_v1.csv'\n",
    "#filename = 'vehicle.csv'\n",
    "#filename = 'wine.csv'\n",
    "#filename = 'letter.csv'\n",
    "filename = 'diabetes.csv'\n",
    "\n",
    "df = pd.read_csv('data/' + filename)\n",
    "df.head()\n",
    "\n",
    "X = df.drop('class', axis=1)\n",
    "y = df['class']\n",
    "\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=1337)\n",
    "feature_names = list(X_train.columns.values)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "b6045713-304f-40a6-800f-8f56592b8a91",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Feature names: ['preg', 'plas', 'pres', 'skin', 'insu', 'mass', 'pedi', 'age']\n",
      "Accuracy: 0.7532467532467533\n"
     ]
    }
   ],
   "source": [
    "NR_TREES = 100\n",
    "\n",
    "rf = RandomForestClassifier(n_estimators=NR_TREES)\n",
    "rf.fit(X_train, y_train)\n",
    "\n",
    "rf.feature_names = feature_names\n",
    "y_pred = rf.predict(X_test)\n",
    "accuracy = accuracy_score(y_test, y_pred)\n",
    "print(\"Feature names:\", feature_names)\n",
    "print(\"Accuracy:\", accuracy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "a2b2d88f-017d-4fd0-b502-2aafd2eefc22",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done.\n"
     ]
    }
   ],
   "source": [
    "# Export trees\n",
    "class_names = copy.deepcopy(rf.classes_)\n",
    "nClasses    = len(class_names)\n",
    "features    = rf.feature_names\n",
    "\n",
    "f = open(\"RF_\" + filename.replace('.csv', '') + \".csv\", \"w\")\n",
    "f.write(\"tree_id, node_id, is_leave, samples, impurity, split_feature, threshold, min_feature, max_feature, children\\n\")\n",
    "\n",
    "for i in range(len(rf.estimators_)):\n",
    "    model = rf.estimators_[i]\n",
    "    #tree = classifier.tree_\n",
    "    \n",
    "    DTree = model.tree_\n",
    "    children_left = DTree.children_right\n",
    "    children_right = DTree.children_left\n",
    "    n_nodes = DTree.node_count\n",
    "    \n",
    "    feature_name = [\n",
    "        features[i] if i != _tree.TREE_UNDEFINED else \"undefined!\" for i in DTree.feature\n",
    "    ]\n",
    "\n",
    "    node_depth = np.zeros(shape=n_nodes, dtype=np.int64)\n",
    "    is_leaves  = np.zeros(shape=n_nodes, dtype=bool)\n",
    "    stack  = [(0, -1, -1)] #seed is the root node id and its parent depth and parent id\n",
    "    parent = {}\n",
    "    childIndex = {}\n",
    "    nodes = [0]\n",
    "    edges = {}\n",
    "    samples = {}\n",
    "    impurities = {}\n",
    "    feature_and_threshold = {}\n",
    "    while len(stack) > 0:\n",
    "        node_id, parent_depth, parent_node_id = stack.pop()\n",
    "        node_depth[node_id] = parent_depth + 1\n",
    "\n",
    "        if (node_id != 0):\n",
    "            # Check if key already exists in dict\n",
    "            childs = []\n",
    "            if parent_node_id in edges:\n",
    "                # get the list of children\n",
    "                childs = edges[parent_node_id]\n",
    "            childs.append(node_id)\n",
    "            edges[parent_node_id] = childs\n",
    "            \n",
    "            parent[node_id] = parent_node_id\n",
    "            nodes.append(node_id)\n",
    "            \n",
    "            if parent_node_id not in feature_and_threshold:\n",
    "                feature = feature_name[parent_node_id]\n",
    "                threshold = DTree.threshold[parent_node_id]\n",
    "                threshold = \"{:.2f}\".format(threshold)\n",
    "                feature_and_threshold[parent_node_id] = (feature, threshold)\n",
    "                \n",
    "        samples[node_id]    = DTree.n_node_samples[node_id]\n",
    "        impurities[node_id] = \"{:.3f}\".format(DTree.impurity[node_id])\n",
    "        \n",
    "        if (children_right[node_id] != children_left[node_id]):\n",
    "            stack.append((children_left[node_id], parent_depth + 1, node_id))\n",
    "            stack.append((children_right[node_id], parent_depth + 1, node_id))\n",
    "        else:\n",
    "            is_leaves[node_id] = True\n",
    "\n",
    "    # Sanity check\n",
    "    #graph = Source(tree.export_graphviz(model, out_file=None, feature_names=features))\n",
    "    #graph.format = \"png\"\n",
    "    #graph.render(\"dtree_render_\" + str(i), view=False)\n",
    "            \n",
    "    #print(nodes)\n",
    "    #print(edges)\n",
    "    #print(feature_and_threshold)\n",
    "    #print(samples)\n",
    "    #print(impurities)\n",
    "    \n",
    "    # Write info to file\n",
    "    # tree_id, node_id, is_leave, samples, impurity, split_feature, threshold, children\n",
    "    for node in nodes:\n",
    "        line = str(i) + \",\" + str(node) + \",\" + str(is_leaves[node]) + \",\" + str(samples[node]) + \",\" + str(impurities[node])\n",
    "        if not is_leaves[node]:\n",
    "            line += \",\" + \"\\\"\" + feature_and_threshold[node][0] + \"\\\"\"\n",
    "            line += \",\" + feature_and_threshold[node][1]\n",
    "            \n",
    "            line += \",\" + str(df[feature_and_threshold[node][0]].min())\n",
    "            line += \",\" + str(df[feature_and_threshold[node][0]].max())\n",
    "            \n",
    "            # get children\n",
    "            line += \",\\\"\"\n",
    "            for child in edges[node]:\n",
    "                line += str(child) + \";\"\n",
    "            line = line[:-1]\n",
    "            line += \"\\\"\"\n",
    "            \n",
    "        else:\n",
    "            line += \",\\\"\\\",\\\"\\\",\\\"\\\",\\\"\\\",\\\"\\\"\"\n",
    "        \n",
    "        f.write(line)\n",
    "        \n",
    "        if not ((i == len(rf.estimators_)-1) and (node == nodes[-1])):\n",
    "            f.write('\\n')\n",
    "        \n",
    "f.close()\n",
    "print(\"Done.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5e51f001-e009-412e-ab91-9472302f3954",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/code/RandomForestVis/tsconfig.json <==
{
  "compilerOptions": {
    "target": "es6",
    "sourceMap": true,
    "noImplicitAny": true,
    "types": [
      "node",
    ],
    "allowJs": true,
    "skipLibCheck": true,
    "esModuleInterop": true,
    "allowSyntheticDefaultImports": true,
    "strict": true,
    "forceConsistentCasingInFileNames": true,
    "module": "es6",
    "moduleResolution": "node",
    "resolveJsonModule": true,
    "baseUrl": ".",
    "noFallthroughCasesInSwitch": true,
    "outDir": "./dist"
  },
  "compileOnSave": true,
  "include": [
    "."
  ]
}

==> anc/code/RandomForestVis/webpack.config.js <==
const path = require('path');

module.exports = {
  entry: './js/index.ts',
  devtool: 'inline-source-map',
  module: {
    rules: [
      {
        test: /\.tsx?$/,
        use: 'ts-loader',
        exclude: /node_modules/,
      },
    ],
  },
  resolve: {
    extensions: ['.tsx', '.ts', '.js'],
  },
  output: {
    filename: 'bundle.js',
    path: path.resolve(__dirname, 'dist'),
  },
  devServer: {
    static: [
      { directory: path.join(__dirname, 'dist') }
    ]
  }
};
